Heptagon Symbols at Five Loops and All-Loop Sequences

We revisit the symbol bootstrap program for the seven-particle MHV and NMHV amplitudes in planar $\mathcal{N}=4$ super-Yang-Mills (SYM) based on the alphabet associated with the $E_6$ cluster algebra. After imposing integrability, cluster adjacency (or extended Steinmann), first- and last-entry conditions, the solution space is already highly restrictive: e.g. for MHV case there are exactly $1,1,2,3,4$ parity-invariant solutions for $L=1,2,\cdots, 5$, which automatically satisfy dihedral symmetry. Remarkably, after further requiring a well-defined collinear limit, we find a unique solution for both MHV and NMHV sectors where all coefficients (e.g. more than $3.1\times 10^{10}$ for MHV at $L=5$) turn out to be integers. Furthermore, we observe recurrent patterns for coefficients of special words in $E_6$ symbols mirroring those found for the $C_2$ symbol of three-point form factors, which lead to numerous predictions in the form of all-loop sequences. As an initial application, we show that these sequences uniquely fix the MHV symbol through five loops without input from collinear limits. Given the simplicity and surprisingly strong constraining power of both physical constraints and the newly observed sequences, we conjecture that there is a unique symbol satisfying these constraints at any loop order.

==> heptagon_coefficient_counting.m <==
(* ::Package:: *)

(**************************************************************************)
(*                                                                        *)
(* Ancillary file to                                                      *)
(* "Heptagon Symbols at Five Loops and All-Loop Sequences"                *)
(* by Song He, Xuhang Jiang, Xiang Li, and Jiahao Liu, arXiv:2511.09669   *)
(*                                                                        *)
(* This file encodes the coefficient counting for heptagon five-loop      *)
(* symbols. The countings for the MHV amplitude and the NMHV E0, E12, E14 *)
(* functions are respectively given by mhvL5counting, nmhvE0L5counting,   *)
(* nmhvE12L5counting and nmhvE14L5counting, in the form of a List of      *)
(* {coefficient, number of terms with that coefficient}.                  *)
(*                                                                        *)
(* To use this file, load it in Mathematica using                         *)
(*   << heptagon_coefficient_counting.m                                   *)
(*                                                                        *)
(**************************************************************************)


mhvL5counting={{-26880,28},{-25920,168},{-21600,56},{-13440,42},{-10800,168},{-10224,56},{-8640,616},{-8160,14},{-7680,28},{-7440,14},{-7124,14},{-7056,112},{-6936,14},{-6816,14},{-6720,308},{-6624,14},{-6504,14},{-6480,1232},{-6316,14},{-6040,84},{-6000,14},{-5904,616},{-5700,84},{-5280,14},{-4936,56},{-4800,168},{-4680,168},{-4620,84},{-4608,56},{-4560,56},{-4460,28},{-4320,4004},{-4300,28},{-4264,56},{-4176,56},{-4104,56},{-4094,28},{-4022,56},{-3976,28},{-3936,56},{-3900,28},{-3888,336},{-3840,728},{-3780,28},{-3744,308},{-3724,28},{-3660,56},{-3652,28},{-3600,364},{-3536,56},{-3456,504},{-3412,42},{-3400,98},{-3336,56},{-3334,56},{-3312,140},{-3303,56},{-3298,84},{-3260,56},{-3258,56},{-3252,56},{-3240,1036},{-3216,56},{-3196,84},{-3168,952},{-3164,56},{-3120,42},{-3096,56},{-3088,56},{-3082,28},{-3072,112},{-3048,56},{-3036,84},{-3024,840},{-3020,28},{-3014,28},{-2992,336},{-2988,28},{-2930,28},{-2928,28},{-2926,28},{-2916,56},{-2912,112},{-2892,56},{-2880,616},{-2832,28},{-2784,56},{-2780,28},{-2772,28},{-2752,84},{-2740,56},{-2736,1288},{-2720,28},{-2678,28},{-2652,168},{-2648,28},{-2642,28},{-2640,140},{-2592,336},{-2588,28},{-2584,28},{-2566,28},{-2556,56},{-2554,56},{-2552,504},{-2544,224},{-2520,28},{-2508,168},{-2490,56},{-2484,56},{-2456,28},{-2452,28},{-2448,56},{-2442,56},{-2400,812},{-2384,56},{-2376,784},{-2364,28},{-2346,112},{-2316,56},{-2304,560},{-2300,28},{-2296,84},{-2292,84},{-2288,56},{-2278,56},{-2272,224},{-2268,56},{-2260,56},{-2256,336},{-2244,28},{-2240,28},{-2232,112},{-2216,112},{-2208,336},{-2200,392},{-2188,28},{-2181,56},{-2160,16436},{-2148,84},{-2140,56},{-2134,28},{-2124,56},{-2112,280},{-2100,28},{-2096,28},{-2080,56},{-2073,112},{-2064,112},{-2060,84},{-2048,4228},{-2046,56},{-2024,364},{-2020,84},{-2016,924},{-2000,84},{-1994,56},{-1990,56},{-1988,112},{-1986,56},{-1984,336},{-1980,56},{-1976,616},{-1970,28},{-1968,504},{-1952,56},{-1944,1288},{-1924,56},{-1920,168},{-1918,56},{-1914,56},{-1904,112},{-1890,28},{-1884,336},{-1872,672},{-1868,28},{-1866,112},{-1863,56},{-1850,112},{-1848,28},{-1844,28},{-1840,28},{-1836,280},{-1825,28},{-1823,56},{-1822,28},{-1820,56},{-1808,28},{-1804,616},{-1800,728},{-1796,56},{-1792,28},{-1780,168},{-1776,280},{-1767,56},{-1764,112},{-1760,112},{-1755,336},{-1752,28},{-1750,28},{-1746,112},{-1742,28},{-1728,6384},{-1724,252},{-1704,168},{-1692,560},{-1691,28},{-1690,28},{-1686,28},{-1684,28},{-1680,8512},{-1674,140},{-1673,112},{-1672,1008},{-1670,28},{-1660,56},{-1656,840},{-1652,84},{-1650,56},{-1648,56},{-1647,168},{-1640,224},{-1638,56},{-1636,56},{-1632,336},{-1630,56},{-1624,196},{-1621,168},{-1620,112},{-1618,168},{-1615,84},{-1614,28},{-1610,196},{-1608,56},{-1605,28},{-1604,140},{-1602,84},{-1600,112},{-1596,476},{-1593,84},{-1592,28},{-1590,168},{-1584,25648},{-1582,56},{-1580,252},{-1576,336},{-1573,168},{-1565,168},{-1562,56},{-1560,112},{-1554,84},{-1550,112},{-1548,3780},{-1546,28},{-1541,168},{-1540,84},{-1537,84},{-1536,168},{-1535,84},{-1532,168},{-1528,84},{-1526,28},{-1525,56},{-1524,112},{-1523,28},{-1522,364},{-1521,196},{-1520,308},{-1518,168},{-1516,56},{-1512,756},{-1508,28},{-1506,84},{-1505,56},{-1504,392},{-1500,308},{-1497,168},{-1493,56},{-1488,700},{-1486,112},{-1482,56},{-1480,56},{-1478,112},{-1476,476},{-1474,28},{-1473,168},{-1472,56},{-1470,168},{-1466,56},{-1464,140},{-1460,756},{-1459,56},{-1448,280},{-1446,140},{-1442,168},{-1440,4816},{-1437,112},{-1432,28},{-1430,336},{-1429,56},{-1428,196},{-1426,56},{-1422,56},{-1420,336},{-1416,1176},{-1412,112},{-1410,224},{-1409,112},{-1408,224},{-1404,3948},{-1400,756},{-1395,56},{-1392,980},{-1384,84},{-1383,280},{-1380,56},{-1376,3752},{-1374,56},{-1372,28},{-1368,280},{-1362,84},{-1360,336},{-1359,56},{-1358,28},{-1356,56},{-1352,728},{-1350,196},{-1346,84},{-1345,280},{-1344,616},{-1342,56},{-1340,168},{-1336,728},{-1334,28},{-1332,784},{-1331,112},{-1330,140},{-1328,364},{-1326,168},{-1324,112},{-1320,2366},{-1318,252},{-1316,532},{-1312,112},{-1310,168},{-1308,196},{-1307,112},{-1302,168},{-1300,1960},{-1298,84},{-1297,168},{-1296,8736},{-1292,420},{-1291,168},{-1290,196},{-1289,56},{-1288,112},{-1285,308},{-1284,112},{-1283,168},{-1282,168},{-1281,168},{-1280,224},{-1278,28},{-1276,84},{-1274,196},{-1272,84},{-1270,112},{-1268,168},{-1266,168},{-1260,168},{-1259,168},{-1258,504},{-1257,84},{-1256,28},{-1254,84},{-1252,392},{-1251,84},{-1250,56},{-1248,840},{-1246,238},{-1244,1988},{-1243,280},{-1242,112},{-1240,140},{-1239,56},{-1236,336},{-1234,224},{-1233,504},{-1230,812},{-1228,532},{-1226,56},{-1224,448},{-1222,168},{-1220,56},{-1218,224},{-1216,112},{-1210,448},{-1208,476},{-1207,336},{-1206,84},{-1205,420},{-1204,224},{-1200,2114},{-1196,168},{-1192,378},{-1190,224},{-1189,308},{-1188,28},{-1185,168},{-1184,560},{-1182,84},{-1178,56},{-1177,84},{-1176,364},{-1174,84},{-1172,686},{-1170,112},{-1169,84},{-1168,168},{-1167,56},{-1165,84},{-1164,840},{-1162,84},{-1161,224},{-1160,546},{-1159,56},{-1158,168},{-1156,196},{-1153,28},{-1152,4900},{-1150,252},{-1148,98},{-1146,56},{-1145,224},{-1144,392},{-1143,224},{-1142,84},{-1141,28},{-1140,588},{-1138,392},{-1137,56},{-1136,140},{-1135,224},{-1134,56},{-1133,84},{-1132,84},{-1131,112},{-1130,364},{-1128,840},{-1127,224},{-1126,56},{-1125,392},{-1123,84},{-1120,280},{-1118,1288},{-1116,12348},{-1115,504},{-1114,1316},{-1113,84},{-1112,434},{-1111,224},{-1110,1036},{-1109,28},{-1108,2100},{-1106,154},{-1104,3752},{-1102,364},{-1101,56},{-1100,3150},{-1098,378},{-1097,28},{-1096,588},{-1094,252},{-1092,4984},{-1090,350},{-1089,224},{-1088,1932},{-1087,56},{-1086,56},{-1085,392},{-1083,168},{-1082,84},{-1080,66024},{-1078,252},{-1077,420},{-1076,868},{-1075,168},{-1074,56},{-1072,2128},{-1071,84},{-1070,448},{-1069,112},{-1068,1064},{-1067,112},{-1066,112},{-1065,112},{-1064,3248},{-1063,56},{-1062,350},{-1060,700},{-1059,168},{-1057,196},{-1056,2968},{-1054,56},{-1053,588},{-1052,14},{-1050,224},{-1049,224},{-1048,588},{-1047,56},{-1046,140},{-1045,112},{-1044,6524},{-1042,112},{-1041,84},{-1040,28},{-1039,112},{-1038,308},{-1036,252},{-1035,56},{-1032,1820},{-1031,224},{-1030,252},{-1028,56},{-1027,168},{-1026,336},{-1025,196},{-1024,3584},{-1022,28},{-1020,952},{-1017,560},{-1016,224},{-1015,392},{-1014,504},{-1013,56},{-1012,448},{-1011,168},{-1010,140},{-1009,168},{-1008,11032},{-1007,336},{-1005,392},{-1004,168},{-1001,84},{-1000,11172},{-998,280},{-997,112},{-996,840},{-994,28},{-993,28},{-992,812},{-991,56},{-990,532},{-989,56},{-988,280},{-987,168},{-986,616},{-985,56},{-984,1456},{-983,364},{-982,168},{-981,588},{-980,840},{-979,336},{-978,364},{-977,56},{-976,336},{-974,378},{-973,56},{-972,966},{-971,112},{-969,168},{-968,1036},{-967,56},{-966,112},{-964,476},{-963,112},{-962,168},{-961,112},{-960,5096},{-959,56},{-958,336},{-957,84},{-956,700},{-955,112},{-954,2100},{-953,168},{-952,1848},{-951,112},{-950,196},{-949,112},{-948,336},{-947,112},{-945,224},{-944,588},{-943,112},{-942,616},{-941,112},{-940,420},{-939,196},{-938,224},{-936,2100},{-935,336},{-933,28},{-932,420},{-931,392},{-930,280},{-928,560},{-927,196},{-926,280},{-925,224},{-924,1064},{-922,84},{-921,56},{-920,2072},{-919,84},{-918,392},{-917,56},{-916,1680},{-915,140},{-914,56},{-912,1204},{-911,84},{-910,448},{-909,112},{-908,336},{-906,210},{-905,56},{-904,308},{-903,56},{-902,252},{-900,1442},{-899,28},{-898,812},{-897,56},{-896,392},{-895,112},{-894,448},{-893,196},{-892,1232},{-891,476},{-890,224},{-888,2576},{-887,252},{-886,168},{-885,112},{-884,448},{-883,112},{-882,1372},{-881,392},{-880,644},{-879,952},{-878,308},{-876,336},{-875,56},{-874,532},{-873,1568},{-872,924},{-871,28},{-870,28},{-869,112},{-868,1316},{-867,112},{-866,798},{-864,34860},{-862,196},{-861,56},{-860,2772},{-859,140},{-858,728},{-856,854},{-855,2632},{-854,84},{-853,112},{-852,4998},{-851,112},{-850,392},{-849,28},{-848,1134},{-847,112},{-846,2324},{-845,140},{-844,868},{-843,280},{-842,1260},{-841,112},{-840,19124},{-839,112},{-838,1022},{-837,112},{-836,1176},{-834,532},{-833,336},{-832,19740},{-830,868},{-829,336},{-828,2240},{-827,504},{-826,112},{-825,252},{-824,2352},{-822,1064},{-821,700},{-820,1764},{-819,84},{-818,112},{-817,728},{-816,8512},{-815,504},{-814,840},{-813,336},{-812,378},{-811,140},{-810,392},{-809,140},{-808,756},{-807,364},{-806,252},{-805,1120},{-804,560},{-803,364},{-802,840},{-801,728},{-800,1092},{-798,196},{-797,308},{-796,532},{-795,168},{-794,252},{-793,1456},{-792,33348},{-791,280},{-790,448},{-789,224},{-788,742},{-787,84},{-786,210},{-785,28},{-784,5600},{-783,812},{-782,1148},{-781,504},{-780,7560},{-779,392},{-778,280},{-777,280},{-776,420},{-774,56},{-773,56},{-772,2772},{-771,140},{-770,252},{-768,4858},{-767,308},{-766,504},{-765,84},{-764,3024},{-763,196},{-762,308},{-761,252},{-760,756},{-759,56},{-758,392},{-756,8974},{-755,336},{-754,196},{-753,196},{-752,31948},{-751,28},{-750,2240},{-749,308},{-748,1008},{-747,644},{-746,1008},{-745,168},{-744,2506},{-743,112},{-742,308},{-741,1736},{-740,392},{-739,140},{-738,1512},{-737,280},{-736,10220},{-735,224},{-734,2072},{-733,308},{-732,3136},{-731,224},{-730,196},{-729,980},{-728,1680},{-727,56},{-726,2072},{-725,308},{-724,742},{-723,476},{-722,350},{-721,112},{-720,30380},{-719,112},{-718,798},{-717,588},{-716,504},{-715,336},{-714,994},{-713,168},{-712,2688},{-711,952},{-710,224},{-709,1176},{-708,2688},{-707,1624},{-706,1316},{-705,2912},{-704,2492},{-703,84},{-702,7560},{-701,84},{-700,1428},{-699,952},{-698,1106},{-697,224},{-696,5306},{-695,112},{-694,910},{-693,224},{-692,2968},{-691,700},{-690,392},{-689,1064},{-688,11564},{-687,840},{-686,84},{-685,560},{-684,2044},{-683,308},{-682,2604},{-681,1288},{-680,8036},{-679,280},{-678,1834},{-677,700},{-676,1876},{-675,728},{-674,336},{-673,224},{-672,4956},{-671,588},{-670,3472},{-669,56},{-668,1918},{-667,1736},{-666,2240},{-665,812},{-664,1708},{-663,840},{-662,1204},{-661,448},{-660,9604},{-659,1176},{-658,896},{-657,420},{-656,896},{-655,672},{-654,1904},{-653,952},{-652,1666},{-651,980},{-650,1540},{-649,56},{-648,22932},{-647,476},{-646,784},{-645,2072},{-644,1288},{-643,2296},{-642,700},{-641,504},{-640,2926},{-639,2520},{-638,1848},{-637,476},{-636,3752},{-635,112},{-634,1624},{-633,2772},{-632,5460},{-631,1176},{-630,1876},{-629,616},{-628,2268},{-627,2632},{-626,966},{-625,224},{-624,15274},{-623,756},{-622,2506},{-621,1260},{-620,2450},{-619,4760},{-618,1050},{-617,1624},{-616,1932},{-615,2856},{-614,3976},{-613,1064},{-612,15904},{-611,784},{-610,756},{-609,2408},{-608,2044},{-607,308},{-606,1876},{-605,1456},{-604,7224},{-603,952},{-602,3220},{-601,2156},{-600,6160},{-599,1596},{-598,9828},{-597,10052},{-596,3080},{-595,2632},{-594,9352},{-593,140},{-592,5432},{-591,2212},{-590,1652},{-589,1932},{-588,15596},{-587,700},{-586,560},{-585,3416},{-584,3136},{-583,2828},{-582,19838},{-581,812},{-580,11340},{-579,672},{-578,1316},{-577,112},{-576,74088},{-575,364},{-574,476},{-573,140},{-572,4340},{-571,504},{-570,3206},{-569,224},{-568,7896},{-567,10360},{-566,546},{-565,252},{-564,9688},{-563,700},{-562,840},{-561,224},{-560,2380},{-559,392},{-558,2072},{-557,84},{-556,2772},{-555,168},{-554,2240},{-553,504},{-552,12292},{-551,532},{-550,4074},{-549,896},{-548,2352},{-547,1176},{-546,3752},{-545,1512},{-544,5460},{-543,4648},{-542,1876},{-541,756},{-540,18396},{-539,588},{-538,1568},{-537,168},{-536,8918},{-535,56},{-534,15036},{-533,980},{-532,5600},{-531,2520},{-530,2646},{-529,5852},{-528,18592},{-527,1204},{-526,980},{-525,924},{-524,18704},{-523,308},{-522,5754},{-521,2268},{-520,3444},{-519,4788},{-518,2100},{-517,3276},{-516,19796},{-515,3948},{-514,1400},{-513,3500},{-512,44142},{-511,644},{-510,4312},{-509,2436},{-508,6804},{-507,2436},{-506,1764},{-505,1008},{-504,24220},{-503,784},{-502,2240},{-501,1428},{-500,4242},{-499,224},{-498,5292},{-497,4116},{-496,10724},{-495,3192},{-494,770},{-493,1372},{-492,32116},{-491,784},{-490,3640},{-489,1036},{-488,7742},{-487,1736},{-486,4928},{-485,1316},{-484,6132},{-483,2072},{-482,1344},{-481,2744},{-480,28490},{-479,924},{-478,2464},{-477,3668},{-476,5180},{-475,784},{-474,4872},{-473,756},{-472,13762},{-471,1428},{-470,1848},{-469,1484},{-468,73108},{-467,2268},{-466,2142},{-465,3360},{-464,12544},{-463,1848},{-462,1400},{-461,2856},{-460,8806},{-459,2660},{-458,4004},{-457,1148},{-456,15820},{-455,1288},{-454,2086},{-453,1344},{-452,7868},{-451,2492},{-450,5404},{-449,980},{-448,7196},{-447,2016},{-446,2212},{-445,756},{-444,12838},{-443,1120},{-442,2828},{-441,2324},{-440,11116},{-439,1484},{-438,6608},{-437,1708},{-436,4452},{-435,6776},{-434,4396},{-433,2436},{-432,23072},{-431,6832},{-430,6272},{-429,3556},{-428,11074},{-427,784},{-426,5404},{-425,2296},{-424,16296},{-423,1932},{-422,3864},{-421,4452},{-420,11298},{-419,980},{-418,18620},{-417,2884},{-416,10514},{-415,2352},{-414,8428},{-413,2716},{-412,6118},{-411,8260},{-410,6412},{-409,1400},{-408,17696},{-407,3276},{-406,1708},{-405,6188},{-404,12152},{-403,3640},{-402,15134},{-401,1680},{-400,26068},{-399,2688},{-398,3864},{-397,2968},{-396,238378},{-395,2912},{-394,34132},{-393,1960},{-392,12572},{-391,2156},{-390,16772},{-389,2044},{-388,20804},{-387,5628},{-386,7980},{-385,4984},{-384,18704},{-383,3472},{-382,5180},{-381,4032},{-380,11928},{-379,2828},{-378,8820},{-377,1764},{-376,80024},{-375,7084},{-374,7868},{-373,6216},{-372,23016},{-371,2296},{-370,8456},{-369,6496},{-368,27412},{-367,3416},{-366,13020},{-365,3248},{-364,32046},{-363,10276},{-362,5320},{-361,4172},{-360,70434},{-359,3780},{-358,7392},{-357,4928},{-356,9926},{-355,20860},{-354,14280},{-353,4956},{-352,14784},{-351,12180},{-350,10164},{-349,5936},{-348,19880},{-347,3640},{-346,5068},{-345,7812},{-344,59556},{-343,3808},{-342,11256},{-341,6076},{-340,71414},{-339,7700},{-338,7154},{-337,8904},{-336,131054},{-335,5068},{-334,19880},{-333,7028},{-332,22064},{-331,11704},{-330,28560},{-329,4088},{-328,31584},{-327,8960},{-326,5964},{-325,3612},{-324,108864},{-323,6468},{-322,6664},{-321,9856},{-320,19880},{-319,5544},{-318,32900},{-317,4032},{-316,24794},{-315,18340},{-314,8204},{-313,6440},{-312,105028},{-311,13636},{-310,12124},{-309,9576},{-308,29008},{-307,15316},{-306,33348},{-305,13328},{-304,32844},{-303,10808},{-302,16786},{-301,4956},{-300,59990},{-299,10892},{-298,13832},{-297,11732},{-296,58464},{-295,28644},{-294,30324},{-293,30884},{-292,16016},{-291,11984},{-290,30240},{-289,16240},{-288,423948},{-287,30632},{-286,32340},{-285,17444},{-284,115500},{-283,8764},{-282,27496},{-281,14420},{-280,34552},{-279,42924},{-278,21084},{-277,13384},{-276,44100},{-275,11844},{-274,14840},{-273,12040},{-272,46620},{-271,8036},{-270,27468},{-269,6720},{-268,122500},{-267,15344},{-266,41944},{-265,42252},{-264,67158},{-263,16940},{-262,27692},{-261,28224},{-260,46214},{-259,40068},{-258,40600},{-257,17360},{-256,73584},{-255,11480},{-254,25760},{-253,24248},{-252,161700},{-251,15428},{-250,29876},{-249,17584},{-248,41566},{-247,17864},{-246,43400},{-245,16688},{-244,33376},{-243,21196},{-242,32508},{-241,21924},{-240,135184},{-239,24752},{-238,32396},{-237,36624},{-236,39592},{-235,16296},{-234,57204},{-233,29008},{-232,90202},{-231,23912},{-230,29666},{-229,33208},{-228,94472},{-227,23828},{-226,21756},{-225,35588},{-224,64008},{-223,32452},{-222,51716},{-221,28504},{-220,62804},{-219,34356},{-218,75992},{-217,33796},{-216,290262},{-215,34916},{-214,53256},{-213,41272},{-212,243824},{-211,35476},{-210,109900},{-209,38164},{-208,242032},{-207,33880},{-206,50330},{-205,54040},{-204,130844},{-203,37352},{-202,54054},{-201,41860},{-200,147364},{-199,30716},{-198,121226},{-197,68712},{-196,143570},{-195,53788},{-194,60144},{-193,52780},{-192,166404},{-191,73612},{-190,60452},{-189,161224},{-188,478744},{-187,48468},{-186,182392},{-185,64456},{-184,309708},{-183,70644},{-182,143332},{-181,76104},{-180,390908},{-179,62692},{-178,125916},{-177,86940},{-176,139412},{-175,84476},{-174,102396},{-173,70504},{-172,271600},{-171,141288},{-170,101766},{-169,68180},{-168,251104},{-167,104440},{-166,169232},{-165,120540},{-164,177996},{-163,107268},{-162,188916},{-161,86184},{-160,183148},{-159,122024},{-158,136808},{-157,101416},{-156,489692},{-155,113680},{-154,141582},{-153,139944},{-152,211148},{-151,109620},{-150,202608},{-149,107688},{-148,580860},{-147,283948},{-146,188440},{-145,138936},{-144,484092},{-143,289744},{-142,246652},{-141,279440},{-140,401716},{-139,137200},{-138,316876},{-137,354620},{-136,478688},{-135,198604},{-134,548856},{-133,224084},{-132,426972},{-131,199388},{-130,261744},{-129,264740},{-128,544572},{-127,197428},{-126,401716},{-125,295204},{-124,445704},{-123,216160},{-122,359772},{-121,245392},{-120,640976},{-119,314804},{-118,393484},{-117,456148},{-116,640892},{-115,403536},{-114,532560},{-113,347032},{-112,663768},{-111,527380},{-110,669116},{-109,409500},{-108,1134420},{-107,392560},{-106,2136624},{-105,466480},{-104,945812},{-103,484820},{-102,681324},{-101,534772},{-100,1035412},{-99,1021748},{-98,683032},{-97,518756},{-96,1216082},{-95,672280},{-94,1265978},{-93,788312},{-92,1172332},{-91,617064},{-90,1195600},{-89,927528},{-88,1405208},{-87,695940},{-86,913416},{-85,1137164},{-84,2747164},{-83,1303092},{-82,1524152},{-81,1155336},{-80,1737092},{-79,1288168},{-78,2256772},{-77,1129744},{-76,2247028},{-75,1688176},{-74,1909880},{-73,1708448},{-72,2974692},{-71,1868048},{-70,2042292},{-69,2162860},{-68,2382184},{-67,2332400},{-66,3767904},{-65,1885996},{-64,3251276},{-63,2796304},{-62,2947448},{-61,3044888},{-60,3602592},{-59,3437588},{-58,4663652},{-57,3478076},{-56,4858784},{-55,3610712},{-54,4994080},{-53,4048436},{-52,6113072},{-51,4275124},{-50,6461700},{-49,5393976},{-48,8053178},{-47,5665716},{-46,7464548},{-45,7632296},{-44,8853180},{-43,8308132},{-42,11662308},{-41,8790348},{-40,10137428},{-39,8814680},{-38,12577712},{-37,10935176},{-36,16524368},{-35,16815036},{-34,16506840},{-33,17272136},{-32,20405560},{-31,19162332},{-30,24349164},{-29,20229636},{-28,27389012},{-27,29954400},{-26,32163292},{-25,32870236},{-24,47886510},{-23,41818504},{-22,52554432},{-21,55633452},{-20,67397820},{-19,57762040},{-18,89022444},{-17,82902260},{-16,122138618},{-15,118276732},{-14,149360540},{-13,149529240},{-12,222732888},{-11,243735968},{-10,315749000},{-9,369997180},{-8,493467660},{-7,648242252},{-6,887858804},{-5,971485732},{-4,1421893620},{-3,1875147400},{-2,2974557852},{-1,3597982472},{1,3598150724},{2,2976101716},{3,1873437804},{4,1420453300},{5,971753328},{6,888446636},{7,648278204},{8,492798096},{9,370586916},{10,315423388},{11,243492536},{12,222831028},{13,149737056},{14,149293340},{15,118127380},{16,122189382},{17,82696936},{18,89049828},{19,57722840},{20,67395580},{21,55571208},{22,52504816},{23,41865684},{24,47815768},{25,32878860},{26,31917004},{27,29825600},{28,27396544},{29,20215272},{30,24436720},{31,19088104},{32,20637008},{33,17322088},{34,16399460},{35,16890552},{36,16638356},{37,10970456},{38,12590312},{39,8815296},{40,10127544},{41,8885408},{42,11688684},{43,8397144},{44,8935752},{45,7639884},{46,7496916},{47,5655916},{48,8062026},{49,5446504},{50,6485752},{51,4253368},{52,6152776},{53,4093180},{54,5061728},{55,3593940},{56,4908456},{57,3463068},{58,4640048},{59,3394944},{60,3583552},{61,3007144},{62,2962288},{63,2792020},{64,3275860},{65,1865724},{66,3743236},{67,2357992},{68,2374932},{69,2130856},{70,2033920},{71,1831900},{72,2921408},{73,1701280},{74,1906548},{75,1712564},{76,2327584},{77,1144164},{78,2190804},{79,1310540},{80,1753808},{81,1169700},{82,1514884},{83,1302504},{84,2876720},{85,1129520},{86,910252},{87,699692},{88,1397984},{89,931672},{90,1217244},{91,631400},{92,1164212},{93,777308},{94,1271144},{95,664916},{96,1248212},{97,522564},{98,711004},{99,993216},{100,1047900},{101,530208},{102,688240},{103,486920},{104,909720},{105,474768},{106,2097928},{107,389228},{108,1119776},{109,407260},{110,669368},{111,527828},{112,642264},{113,357420},{114,532364},{115,403732},{116,619304},{117,453796},{118,386204},{119,332556},{120,634214},{121,237020},{122,363860},{123,221368},{124,430444},{125,299208},{126,410788},{127,193844},{128,525336},{129,259616},{130,269164},{131,189000},{132,428218},{133,220556},{134,510944},{135,203504},{136,470610},{137,357868},{138,310268},{139,132804},{140,376488},{141,279132},{142,238728},{143,284172},{144,467558},{145,132412},{146,183064},{147,290332},{148,550536},{149,104300},{150,186424},{151,104720},{152,211176},{153,140280},{154,151088},{155,105252},{156,463456},{157,101556},{158,142128},{159,123032},{160,177156},{161,84756},{162,179228},{163,103824},{164,186732},{165,120036},{166,169764},{167,103572},{168,258748},{169,62804},{170,96908},{171,139804},{172,272636},{173,70812},{174,103740},{175,85120},{176,140728},{177,90104},{178,130900},{179,61740},{180,429506},{181,74536},{182,142100},{183,67564},{184,328496},{185,62496},{186,177240},{187,44380},{188,475888},{189,162456},{190,62440},{191,82656},{192,168546},{193,50596},{194,60886},{195,53928},{196,135310},{197,70028},{198,123060},{199,32760},{200,146622},{201,43764},{202,57176},{203,39172},{204,132258},{205,59584},{206,50624},{207,33124},{208,245784},{209,39144},{210,104020},{211,37072},{212,234108},{213,39592},{214,50680},{215,32872},{216,302750},{217,34608},{218,75376},{219,36932},{220,61236},{221,25004},{222,51744},{223,28728},{224,56224},{225,33936},{226,20916},{227,26460},{228,90538},{229,37744},{230,29904},{231,23716},{232,90608},{233,26544},{234,59836},{235,15260},{236,39984},{237,39564},{238,33712},{239,23548},{240,122570},{241,20944},{242,33740},{243,21868},{244,31612},{245,17052},{246,46326},{247,16548},{248,39508},{249,18620},{250,27412},{251,14476},{252,162680},{253,22708},{254,25032},{255,8624},{256,74340},{257,16296},{258,37114},{259,41300},{260,47894},{261,26712},{262,25200},{263,16940},{264,65016},{265,40040},{266,44100},{267,12124},{268,123088},{269,6608},{270,30352},{271,8092},{272,46340},{273,11312},{274,14056},{275,11116},{276,53046},{277,15568},{278,20776},{279,43176},{280,36008},{281,13496},{282,28882},{283,8176},{284,131978},{285,14336},{286,32844},{287,32256},{288,428792},{289,17444},{290,28896},{291,10836},{292,16576},{293,29596},{294,29904},{295,30660},{296,62762},{297,11844},{298,15288},{299,13860},{300,59346},{301,5544},{302,13020},{303,11872},{304,30758},{305,12348},{306,31332},{307,14112},{308,28084},{309,11284},{310,11788},{311,12012},{312,96348},{313,6776},{314,12320},{315,20076},{316,26516},{317,5180},{318,35714},{319,7000},{320,21420},{321,9240},{322,7448},{323,6888},{324,118174},{325,5012},{326,5992},{327,7252},{328,39620},{329,3584},{330,24080},{331,11620},{332,21308},{333,6412},{334,21182},{335,3976},{336,107660},{337,6860},{338,7952},{339,8680},{340,81564},{341,7700},{342,14168},{343,3584},{344,63784},{345,7588},{346,5432},{347,3556},{348,19992},{349,6916},{350,11004},{351,12656},{352,14420},{353,6048},{354,15526},{355,19656},{356,8064},{357,3864},{358,6888},{359,3248},{360,65254},{361,4480},{362,5516},{363,12768},{364,41944},{365,4648},{366,13580},{367,2436},{368,33068},{369,7560},{370,9562},{371,2632},{372,23464},{373,6916},{374,9044},{375,7252},{376,88788},{377,2940},{378,8134},{379,3640},{380,11718},{381,5292},{382,4564},{383,4648},{384,24920},{385,5348},{386,8890},{387,6076},{388,19992},{389,2884},{390,13860},{391,3136},{392,12320},{393,1904},{394,34776},{395,2800},{396,270452},{397,4312},{398,3654},{399,2128},{400,20020},{401,1876},{402,14644},{403,2772},{404,8932},{405,7028},{406,2240},{407,2492},{408,16716},{409,1372},{410,6468},{411,9296},{412,6832},{413,3192},{414,7840},{415,1400},{416,10696},{417,3080},{418,19320},{419,1204},{420,11494},{421,4956},{422,3500},{423,2100},{424,18368},{425,2520},{426,3948},{427,1148},{428,11396},{429,3080},{430,4172},{431,6860},{432,25214},{433,1820},{434,3892},{435,6048},{436,4228},{437,2016},{438,6188},{439,1932},{440,11536},{441,1792},{442,2128},{443,1456},{444,12950},{445,924},{446,1512},{447,1400},{448,5432},{449,980},{450,4816},{451,1988},{452,7448},{453,1288},{454,1302},{455,644},{456,18564},{457,840},{458,3388},{459,3388},{460,8260},{461,2744},{462,1708},{463,2016},{464,15638},{465,2660},{466,1876},{467,2100},{468,82208},{469,588},{470,2072},{471,1456},{472,11592},{473,896},{474,4102},{475,616},{476,5572},{477,3192},{478,1400},{479,1092},{480,30660},{481,2240},{482,1274},{483,1400},{484,5446},{485,1960},{486,6412},{487,1512},{488,7322},{489,952},{490,3528},{491,588},{492,31010},{493,1176},{494,924},{495,3836},{496,9548},{497,3472},{498,4928},{499,196},{500,3836},{501,700},{502,2100},{503,868},{504,18088},{505,1736},{506,1736},{507,3332},{508,7756},{509,3500},{510,3864},{511,924},{512,51408},{513,3668},{514,2660},{515,5208},{516,16604},{517,5684},{518,1512},{519,3668},{520,5012},{521,3304},{522,6580},{523,644},{524,16156},{525,980},{526,1456},{527,1344},{528,25060},{529,7112},{530,1792},{531,3360},{532,6468},{533,1596},{534,15736},{535,112},{536,12824},{537,392},{538,1120},{539,224},{540,16016},{541,952},{542,2772},{543,3164},{544,6496},{545,1876},{546,5712},{547,672},{548,2156},{549,868},{550,4984},{551,364},{552,12068},{553,224},{554,1484},{555,224},{556,2212},{558,2996},{559,280},{560,3024},{561,560},{562,364},{563,644},{564,8666},{565,616},{566,420},{567,10668},{568,4592},{569,672},{570,2828},{571,756},{572,4172},{573,616},{574,1456},{575,784},{576,76496},{577,168},{578,910},{579,896},{580,9954},{581,532},{582,17192},{583,1540},{584,4732},{585,3248},{586,896},{587,1204},{588,8820},{589,2744},{590,784},{591,1176},{592,6020},{593,364},{594,9632},{595,1988},{596,1400},{597,5236},{598,4858},{599,1120},{600,6440},{601,3024},{602,3668},{603,672},{604,8274},{605,1316},{606,1624},{607,812},{608,3724},{609,1932},{610,476},{611,1232},{612,15204},{613,336},{614,3444},{615,896},{616,700},{617,2044},{618,1064},{619,4228},{620,3304},{621,1008},{622,952},{623,672},{624,24640},{625,140},{626,1708},{627,1288},{628,4844},{629,392},{630,1232},{631,1120},{632,5754},{633,1148},{634,2968},{635,196},{636,3920},{637,1176},{638,2688},{639,2492},{640,3122},{641,616},{642,1176},{643,1232},{644,1428},{645,1036},{646,868},{647,1232},{648,17416},{649,112},{650,1008},{651,1120},{652,2366},{653,616},{654,1260},{655,1988},{656,1008},{657,504},{658,1820},{659,868},{660,5124},{661,756},{662,924},{663,952},{664,5768},{665,1512},{666,2758},{667,1904},{668,1932},{669,280},{670,2940},{671,980},{672,5824},{673,280},{674,686},{675,448},{676,3416},{677,588},{678,2100},{679,308},{680,6608},{681,1176},{682,1834},{683,224},{684,1750},{685,504},{686,672},{687,2044},{688,10416},{689,784},{690,812},{691,252},{692,2884},{693,196},{694,980},{695,756},{696,4872},{697,364},{698,1064},{699,196},{700,1022},{701,364},{702,4872},{703,392},{704,2184},{705,2352},{706,1708},{707,196},{708,2072},{709,280},{710,364},{711,532},{712,3780},{713,56},{714,1232},{715,672},{716,308},{717,84},{718,1008},{720,26740},{721,392},{722,224},{723,728},{724,784},{725,420},{726,2800},{727,112},{728,1722},{729,1596},{730,280},{731,84},{732,1708},{733,252},{734,1848},{735,672},{736,8540},{737,280},{738,2352},{740,742},{741,1624},{742,476},{744,3024},{745,140},{746,1540},{747,56},{748,616},{749,224},{750,1232},{751,168},{752,31080},{753,252},{754,504},{755,336},{756,11060},{758,560},{760,952},{761,84},{762,504},{763,420},{764,2212},{765,112},{766,504},{767,168},{768,4116},{769,252},{770,784},{772,3724},{773,84},{774,1260},{775,280},{776,672},{777,112},{778,812},{779,112},{780,7644},{781,336},{782,1792},{783,1484},{784,6496},{785,308},{786,140},{788,644},{789,140},{790,756},{791,28},{792,36540},{793,1372},{794,308},{795,420},{796,924},{797,364},{798,252},{799,308},{800,784},{801,952},{802,784},{803,504},{804,2072},{805,1204},{806,280},{807,28},{808,1400},{809,112},{810,1288},{811,56},{812,490},{813,448},{814,840},{815,84},{816,7168},{817,168},{818,84},{819,364},{820,1288},{821,476},{822,1288},{824,1932},{825,308},{826,364},{827,532},{828,1204},{829,336},{830,616},{831,28},{832,16828},{833,504},{834,672},{836,672},{837,756},{838,868},{839,56},{840,26796},{841,168},{842,1064},{843,224},{844,1792},{845,196},{846,1792},{847,168},{848,1120},{849,112},{850,952},{851,56},{852,3864},{853,196},{854,56},{855,2576},{856,588},{857,308},{858,1148},{860,2016},{862,140},{863,980},{864,25060},{866,448},{867,56},{868,1792},{869,980},{870,504},{872,1176},{873,1176},{874,1764},{875,392},{876,700},{877,420},{878,504},{879,784},{880,588},{881,1260},{882,1428},{883,56},{884,952},{885,140},{886,336},{887,168},{888,1750},{889,56},{890,532},{891,672},{892,924},{893,84},{894,896},{895,168},{896,196},{897,168},{898,1288},{900,1932},{901,112},{902,168},{903,448},{904,532},{906,504},{908,224},{909,84},{910,532},{911,448},{912,2184},{913,224},{914,196},{915,224},{916,1232},{917,168},{918,308},{919,280},{920,2128},{921,84},{922,84},{923,364},{924,644},{925,448},{926,420},{927,56},{928,252},{929,336},{930,28},{931,112},{932,392},{933,224},{934,28},{935,168},{936,1330},{938,476},{939,308},{940,812},{941,84},{942,140},{943,252},{944,826},{945,224},{948,392},{952,2184},{953,140},{954,2212},{955,112},{956,1036},{957,196},{958,252},{960,6468},{961,28},{962,308},{963,84},{964,448},{966,168},{967,308},{968,252},{969,112},{970,56},{971,56},{972,1288},{973,336},{974,644},{976,588},{977,336},{978,560},{979,56},{980,616},{981,252},{982,168},{983,868},{984,966},{985,392},{986,840},{987,112},{988,126},{989,112},{990,364},{992,1120},{993,140},{994,168},{995,196},{996,840},{997,168},{998,112},{999,112},{1000,7644},{1001,112},{1005,532},{1007,168},{1008,8078},{1009,56},{1010,336},{1011,56},{1012,504},{1014,280},{1015,728},{1016,602},{1017,28},{1018,168},{1019,280},{1020,1176},{1021,28},{1022,336},{1024,4732},{1025,28},{1026,392},{1027,336},{1028,168},{1030,84},{1031,56},{1032,1316},{1035,616},{1038,336},{1039,420},{1040,56},{1041,56},{1042,28},{1043,28},{1044,6020},{1047,56},{1048,616},{1050,112},{1052,56},{1053,280},{1054,112},{1056,4340},{1057,168},{1059,252},{1060,308},{1061,56},{1062,588},{1063,56},{1064,3542},{1065,84},{1067,28},{1068,1848},{1070,196},{1071,56},{1072,1428},{1074,84},{1075,560},{1076,392},{1078,56},{1080,60928},{1082,168},{1083,112},{1084,112},{1085,28},{1086,182},{1087,112},{1088,3416},{1089,56},{1090,196},{1092,6048},{1095,28},{1096,756},{1097,84},{1098,154},{1100,1960},{1101,336},{1102,252},{1103,56},{1104,4690},{1106,168},{1107,56},{1108,840},{1110,224},{1111,28},{1112,280},{1114,112},{1115,336},{1116,12320},{1118,224},{1119,56},{1120,252},{1122,56},{1124,112},{1125,224},{1126,56},{1127,28},{1128,476},{1129,28},{1130,140},{1132,420},{1134,84},{1135,140},{1136,112},{1140,1092},{1141,56},{1142,140},{1143,168},{1144,812},{1145,140},{1146,112},{1148,392},{1150,56},{1152,8708},{1153,56},{1154,28},{1156,112},{1158,84},{1160,322},{1161,112},{1162,56},{1164,308},{1169,28},{1170,280},{1172,504},{1174,28},{1176,140},{1177,56},{1179,112},{1180,168},{1181,56},{1184,868},{1185,28},{1186,28},{1188,476},{1189,112},{1190,56},{1192,560},{1195,56},{1196,420},{1198,56},{1200,1666},{1204,112},{1206,56},{1208,336},{1211,28},{1212,28},{1213,84},{1216,140},{1218,28},{1220,56},{1222,56},{1226,28},{1228,280},{1230,588},{1233,336},{1234,112},{1236,280},{1239,56},{1240,966},{1241,56},{1242,56},{1244,728},{1246,56},{1247,84},{1248,1358},{1250,28},{1252,84},{1254,280},{1255,28},{1256,56},{1258,616},{1259,112},{1260,280},{1264,28},{1266,56},{1268,224},{1270,28},{1272,28},{1274,56},{1278,168},{1280,280},{1284,56},{1285,28},{1289,112},{1290,168},{1292,28},{1293,28},{1296,6860},{1298,28},{1300,840},{1304,56},{1307,84},{1308,588},{1312,168},{1318,56},{1319,28},{1320,336},{1328,112},{1331,56},{1332,280},{1334,112},{1336,896},{1344,280},{1346,112},{1350,196},{1352,616},{1356,84},{1359,28},{1360,392},{1361,28},{1364,56},{1368,1176},{1374,28},{1376,2688},{1380,28},{1384,168},{1386,112},{1392,504},{1394,112},{1395,56},{1397,112},{1400,728},{1404,4200},{1405,112},{1408,672},{1409,168},{1412,280},{1415,56},{1416,420},{1420,168},{1422,224},{1424,56},{1426,56},{1428,28},{1429,28},{1430,168},{1432,14},{1435,112},{1437,56},{1439,56},{1440,4004},{1442,84},{1446,84},{1448,224},{1450,56},{1452,112},{1459,112},{1460,644},{1464,140},{1465,56},{1466,112},{1470,84},{1472,56},{1473,112},{1474,56},{1476,560},{1478,84},{1482,56},{1486,112},{1488,196},{1490,28},{1492,56},{1493,112},{1499,112},{1500,3976},{1502,56},{1504,448},{1505,112},{1512,392},{1516,56},{1520,84},{1521,560},{1522,336},{1523,168},{1524,56},{1526,168},{1532,140},{1536,196},{1538,42},{1540,112},{1541,112},{1548,4158},{1550,84},{1554,42},{1558,56},{1560,84},{1562,28},{1566,112},{1576,112},{1580,140},{1582,28},{1583,28},{1584,16660},{1586,42},{1587,28},{1589,56},{1590,56},{1592,14},{1596,616},{1598,224},{1600,336},{1602,196},{1603,56},{1604,84},{1605,56},{1606,112},{1608,140},{1610,126},{1614,56},{1618,56},{1620,168},{1622,56},{1624,56},{1630,140},{1632,420},{1634,112},{1636,140},{1640,70},{1644,112},{1646,168},{1648,84},{1650,112},{1652,56},{1656,1456},{1672,448},{1680,5544},{1683,56},{1684,84},{1686,14},{1688,84},{1690,56},{1692,224},{1698,84},{1704,84},{1711,56},{1718,140},{1722,28},{1724,56},{1728,5824},{1735,56},{1742,14},{1746,56},{1755,392},{1756,56},{1760,168},{1771,28},{1776,112},{1777,28},{1784,56},{1792,14},{1796,28},{1800,1400},{1802,84},{1804,504},{1808,14},{1816,140},{1822,56},{1824,224},{1825,56},{1826,56},{1836,196},{1840,56},{1844,56},{1848,56},{1860,112},{1863,112},{1864,126},{1866,140},{1868,14},{1872,392},{1874,56},{1884,224},{1890,14},{1894,84},{1897,56},{1899,56},{1900,84},{1904,392},{1912,140},{1914,84},{1920,196},{1928,56},{1933,56},{1937,56},{1944,2352},{1945,56},{1952,84},{1960,56},{1968,168},{1970,14},{1972,56},{1976,504},{1980,112},{1984,112},{1988,140},{1990,112},{1994,112},{2000,196},{2016,728},{2020,14},{2024,182},{2030,56},{2040,56},{2046,28},{2048,2744},{2060,56},{2064,140},{2066,28},{2080,84},{2082,56},{2100,182},{2112,168},{2124,28},{2138,168},{2148,84},{2160,13048},{2169,168},{2170,168},{2184,28},{2200,672},{2207,84},{2208,532},{2216,84},{2232,196},{2240,84},{2244,28},{2256,336},{2272,476},{2284,28},{2286,168},{2292,56},{2295,28},{2300,84},{2304,896},{2312,84},{2316,84},{2320,112},{2324,84},{2340,28},{2346,140},{2348,28},{2376,980},{2399,84},{2400,756},{2416,56},{2420,84},{2424,28},{2430,168},{2448,56},{2452,14},{2453,28},{2456,14},{2470,84},{2476,28},{2490,28},{2506,28},{2508,112},{2511,56},{2520,588},{2523,168},{2540,28},{2544,140},{2552,616},{2584,14},{2588,14},{2592,448},{2600,28},{2604,84},{2610,252},{2642,14},{2648,14},{2652,112},{2678,56},{2720,14},{2736,1288},{2740,84},{2752,168},{2772,56},{2780,28},{2784,28},{2808,56},{2832,56},{2880,840},{2912,336},{2926,14},{2928,112},{2930,14},{2952,112},{2988,56},{2992,112},{3014,14},{3020,14},{3024,2296},{3072,280},{3082,56},{3088,28},{3160,56},{3168,336},{3220,84},{3240,1064},{3272,56},{3312,336},{3336,28},{3350,84},{3360,28},{3390,84},{3456,756},{3536,28},{3600,700},{3630,84},{3660,28},{3744,700},{3840,672},{3888,140},{3936,28},{3940,56},{4022,28},{4070,28},{4104,56},{4176,84},{4320,6356},{4560,28},{4752,56},{4800,140},{5088,28},{5184,112},{5272,28},{5280,28},{5420,28},{5520,28},{5616,56},{5904,504},{6000,28},{6316,28},{6336,56},{6480,1904},{6504,28},{6624,28},{6720,336},{6816,28},{6936,28},{7056,336},{7124,28},{7440,28},{7680,28},{7760,42},{8160,28},{8640,1064},{12960,56},{13440,84},{25920,56},{26880,14}};


nmhvE0L5counting={{-2177280,14},{-725760,28},{-492480,42},{-362880,210},{-259200,196},{-246720,28},{-233280,84},{-185280,28},{-178560,56},{-176640,420},{-155520,28},{-151680,28},{-150720,42},{-143040,14},{-129600,2660},{-128640,28},{-123120,28},{-120224,28},{-117120,42},{-116640,196},{-116160,28},{-113280,252},{-112896,56},{-112128,56},{-109440,56},{-107520,14},{-105888,42},{-103680,154},{-102720,28},{-101760,42},{-97920,140},{-97200,28},{-89712,322},{-89360,56},{-88992,28},{-88848,322},{-88576,140},{-88064,28},{-87472,28},{-86520,56},{-86400,1176},{-85644,56},{-85503,56},{-85440,672},{-85377,56},{-85236,56},{-84480,224},{-84360,56},{-80640,182},{-80352,28},{-79680,126},{-78128,28},{-77760,28},{-74288,28},{-74096,84},{-72784,28},{-72608,28},{-69120,266},{-68448,84},{-68160,70},{-68032,56},{-67200,28},{-66990,28},{-66816,2800},{-66304,56},{-63630,28},{-63584,28},{-63360,252},{-63296,980},{-62784,2800},{-62400,56},{-62288,28},{-60480,210},{-60224,28},{-60080,28},{-59490,56},{-58112,56},{-57536,56},{-57240,28},{-57150,56},{-56940,28},{-56896,224},{-56640,308},{-56416,28},{-56384,56},{-56320,28},{-56112,28},{-56035,42},{-55680,28},{-55104,28},{-55088,28},{-54976,28},{-54848,28},{-54720,196},{-54544,28},{-53856,140},{-52740,56},{-51485,56},{-51200,14},{-50592,42},{-49500,196},{-49040,28},{-48960,2268},{-48880,28},{-48720,28},{-48600,84},{-47430,56},{-47040,210},{-46880,28},{-46800,14},{-46208,28},{-46080,56},{-45968,28},{-45856,224},{-45728,56},{-45720,56},{-45472,56},{-45310,42},{-44942,28},{-44608,28},{-44464,28},{-43896,28},{-43815,28},{-43752,28},{-43710,28},{-43705,28},{-43692,28},{-43687,28},{-43667,28},{-43660,28},{-43646,28},{-43632,2394},{-43618,28},{-43604,28},{-43597,28},{-43577,28},{-43572,28},{-43559,28},{-43512,28},{-43504,280},{-43449,28},{-43368,28},{-43328,308},{-43232,28},{-43032,28},{-42992,28},{-42951,28},{-42912,224},{-42888,28},{-42841,28},{-42840,56},{-42828,28},{-42823,28},{-42803,28},{-42796,28},{-42782,28},{-42768,1666},{-42754,28},{-42740,28},{-42733,28},{-42713,28},{-42708,28},{-42695,28},{-42648,28},{-42585,28},{-42546,28},{-42528,112},{-42504,28},{-42464,476},{-42272,112},{-42144,28},{-42120,56},{-41968,112},{-41952,112},{-41856,42},{-41664,56},{-41040,28},{-40950,84},{-40800,252},{-40752,784},{-40272,28},{-40240,56},{-40208,28},{-40032,112},{-39888,812},{-39546,28},{-39360,42},{-39344,56},{-39312,224},{-39244,112},{-39228,84},{-39220,168},{-39120,14},{-39104,56},{-38992,28},{-38976,56},{-38944,14},{-38880,1764},{-38752,112},{-38544,168},{-38448,420},{-38424,42},{-37992,42},{-37865,42},{-37780,28},{-37710,112},{-37392,56},{-37296,28},{-37184,28},{-37168,28},{-37120,28},{-37010,28},{-36896,56},{-36783,28},{-36480,154},{-36368,28},{-36176,28},{-36064,140},{-35760,42},{-35640,56},{-35552,28},{-35520,392},{-35502,112},{-35501,56},{-35472,56},{-35438,56},{-35424,28},{-35268,56},{-35168,224},{-35152,28},{-34876,168},{-34868,84},{-34852,112},{-34848,28},{-34816,28},{-34560,56},{-34368,700},{-34174,28},{-34124,56},{-34112,56},{-34108,56},{-34100,112},{-34080,700},{-34064,28},{-34016,28},{-33936,28},{-33932,112},{-33924,56},{-33908,56},{-33848,28},{-33824,28},{-33792,14},{-33696,294},{-33600,112},{-32640,14},{-32544,350},{-32342,28},{-32320,28},{-32256,112},{-32160,28},{-32048,28},{-32016,84},{-31888,28},{-31872,112},{-31776,1792},{-31707,28},{-31680,7350},{-31648,6300},{-31616,56},{-31540,14},{-31505,14},{-31472,56},{-31440,224},{-31438,28},{-31391,14},{-31352,112},{-31214,28},{-31177,14},{-31136,252},{-31056,56},{-31000,56},{-30960,84},{-30921,14},{-30892,98},{-30876,56},{-30868,112},{-30816,700},{-30780,28},{-30742,28},{-30720,112},{-30695,14},{-30660,28},{-30616,280},{-30615,28},{-30512,28},{-30489,14},{-30435,112},{-30416,14},{-30407,112},{-30400,1176},{-30393,112},{-30385,28},{-30368,28},{-30365,112},{-30360,84},{-30240,784},{-30223,14},{-30184,112},{-30160,308},{-30150,28},{-30130,28},{-30120,28},{-30087,28},{-29984,28},{-29887,14},{-29824,112},{-29680,224},{-29658,42},{-29632,126},{-29616,168},{-29552,28},{-29536,56},{-29520,14},{-29488,84},{-29472,392},{-29450,14},{-29408,504},{-29405,42},{-29248,168},{-29160,56},{-29155,14},{-29104,56},{-29056,280},{-28976,56},{-28925,14},{-28912,42},{-28864,112},{-28840,84},{-28690,28},{-28688,168},{-28624,42},{-28512,56},{-28432,224},{-28416,224},{-28368,196},{-28352,28},{-28278,28},{-28170,28},{-28112,28},{-27968,420},{-27878,28},{-27872,112},{-27870,14},{-27824,56},{-27776,56},{-27712,56},{-27656,56},{-27574,14},{-27536,56},{-27450,56},{-27424,56},{-27346,42},{-27328,56},{-27312,14},{-27306,56},{-27216,56},{-27176,112},{-27072,14},{-27008,42},{-26976,28},{-26880,168},{-26816,28},{-26792,56},{-26688,14},{-26668,112},{-26660,56},{-26644,98},{-26640,42},{-26608,28},{-26448,14},{-26440,28},{-26352,1148},{-26328,42},{-26295,14},{-26260,42},{-26186,14},{-26080,14},{-26064,2996},{-26055,14},{-26046,28},{-26040,42},{-26025,42},{-26010,28},{-26000,84},{-25984,28},{-25975,14},{-25920,112},{-25915,14},{-25890,14},{-25888,28},{-25786,28},{-25772,14},{-25712,28},{-25711,14},{-25703,14},{-25700,14},{-25658,28},{-25590,14},{-25520,28},{-25515,14},{-25508,42},{-25503,14},{-25488,392},{-25452,14},{-25440,28},{-25357,14},{-25354,28},{-25336,14},{-25298,42},{-25287,14},{-25280,728},{-25272,28},{-25248,7854},{-25200,56},{-25152,364},{-25136,14},{-25104,168},{-25095,28},{-25088,28},{-25040,42},{-25004,28},{-24960,140},{-24944,56},{-24898,28},{-24864,364},{-24768,112},{-24752,224},{-24750,280},{-24744,28},{-24736,28},{-24729,28},{-24704,56},{-24633,28},{-24632,28},{-24612,28},{-24592,112},{-24560,28},{-24510,56},{-24496,112},{-24384,28},{-24336,28},{-24320,84},{-24216,28},{-24208,42},{-24192,504},{-24096,28},{-24048,14},{-24032,28},{-24000,532},{-23968,3388},{-23858,28},{-23712,6174},{-23580,336},{-23540,28},{-23490,56},{-23480,28},{-23434,28},{-23358,28},{-23340,14},{-23328,56},{-23312,56},{-23290,14},{-23256,28},{-23206,28},{-23202,14},{-23152,28},{-23148,28},{-23128,84},{-23120,112},{-23084,28},{-23040,378},{-23024,28},{-22944,336},{-22925,28},{-22920,28},{-22912,168},{-22896,2912},{-22880,238},{-22824,98},{-22766,42},{-22752,56},{-22732,28},{-22730,42},{-22728,70},{-22712,56},{-22710,56},{-22704,56},{-22696,28},{-22695,28},{-22688,28},{-22680,336},{-22667,28},{-22654,28},{-22640,42},{-22608,28},{-22600,28},{-22581,112},{-22576,224},{-22560,84},{-22544,28},{-22528,56},{-22489,84},{-22488,168},{-22485,84},{-22480,28},{-22478,84},{-22450,84},{-22416,28},{-22371,28},{-22365,14},{-22323,84},{-22172,56},{-22050,28},{-22040,84},{-22032,14},{-22016,28},{-21992,210},{-21984,28},{-21968,28},{-21960,28},{-21944,84},{-21880,56},{-21875,14},{-21856,112},{-21855,56},{-21854,14},{-21850,28},{-21832,378},{-21800,28},{-21784,28},{-21776,56},{-21766,56},{-21760,140},{-21752,336},{-21730,112},{-21726,28},{-21720,56},{-21717,56},{-21712,406},{-21696,28},{-21685,56},{-21680,84},{-21672,168},{-21644,154},{-21628,112},{-21620,224},{-21600,1008},{-21592,112},{-21585,14},{-21568,112},{-21544,56},{-21516,56},{-21398,56},{-21386,140},{-21360,1736},{-21354,28},{-21322,14},{-21296,224},{-21264,896},{-21240,84},{-21234,56},{-21232,3500},{-21222,14},{-21200,112},{-21168,224},{-21142,28},{-21136,616},{-21112,14},{-21104,644},{-21094,14},{-21072,112},{-21056,966},{-21012,56},{-20990,28},{-20976,700},{-20967,56},{-20964,28},{-20963,14},{-20960,336},{-20953,28},{-20952,56},{-20948,28},{-20939,28},{-20938,28},{-20904,56},{-20903,28},{-20885,28},{-20882,112},{-20880,28},{-20878,28},{-20864,140},{-20850,56},{-20846,140},{-20845,42},{-20842,28},{-20832,840},{-20825,28},{-20824,28},{-20822,28},{-20821,28},{-20800,28},{-20789,28},{-20784,28},{-20752,644},{-20722,42},{-20720,308},{-20698,28},{-20672,28},{-20662,28},{-20635,14},{-20630,14},{-20624,28},{-20616,28},{-20610,28},{-20608,28},{-20594,56},{-20592,168},{-20588,56},{-20544,28},{-20528,336},{-20520,28},{-20512,70},{-20480,28},{-20408,112},{-20400,2618},{-20392,14},{-20388,112},{-20380,28},{-20348,420},{-20344,28},{-20340,140},{-20324,154},{-20304,42},{-20302,112},{-20232,56},{-20218,28},{-20212,84},{-20192,28},{-20173,28},{-20160,224},{-20152,28},{-20145,28},{-20144,28},{-20132,84},{-20120,112},{-20112,28},{-20108,70},{-20100,168},{-20092,14},{-20088,56},{-20084,28},{-20082,112},{-19948,98},{-19932,56},{-19924,112},{-19918,28},{-19900,28},{-19856,56},{-19835,14},{-19792,112},{-19770,14},{-19768,196},{-19752,84},{-19728,1596},{-19720,210},{-19675,28},{-19664,1484},{-19632,70},{-19592,28},{-19565,14},{-19520,56},{-19509,112},{-19494,28},{-19488,4116},{-19480,112},{-19472,126},{-19454,84},{-19440,7882},{-19426,28},{-19416,56},{-19395,84},{-19382,84},{-19378,28},{-19376,672},{-19371,140},{-19360,140},{-19356,504},{-19354,84},{-19347,84},{-19344,252},{-19343,84},{-19328,42},{-19312,84},{-19306,28},{-19304,140},{-19298,56},{-19296,42},{-19288,28},{-19280,224},{-19272,28},{-19251,84},{-19248,28},{-19242,28},{-19239,28},{-19224,28},{-19200,14},{-19184,28},{-19176,28},{-19160,42},{-19119,14},{-19077,14},{-19075,14},{-19056,532},{-19040,140},{-18992,28},{-18966,14},{-18960,84},{-18942,28},{-18896,28},{-18860,28},{-18848,56},{-18798,14},{-18750,112},{-18688,112},{-18675,28},{-18656,56},{-18648,56},{-18640,42},{-18626,84},{-18620,28},{-18604,28},{-18596,56},{-18576,56},{-18560,14},{-18546,112},{-18540,28},{-18512,84},{-18505,14},{-18492,308},{-18490,28},{-18480,28},{-18416,168},{-18336,28},{-18298,28},{-18292,28},{-18291,28},{-18288,56},{-18270,196},{-18256,56},{-18240,420},{-18168,28},{-18156,70},{-18141,56},{-18140,28},{-18135,56},{-18133,28},{-18123,28},{-18121,56},{-18116,28},{-18115,28},{-18112,112},{-18105,28},{-18100,70},{-18074,28},{-18008,28},{-18003,14},{-18000,56},{-17990,14},{-17982,14},{-17969,28},{-17928,28},{-17904,140},{-17900,28},{-17895,84},{-17856,1554},{-17851,14},{-17832,42},{-17826,84},{-17823,14},{-17800,1176},{-17792,140},{-17765,14},{-17740,28},{-17720,112},{-17704,28},{-17672,336},{-17664,266},{-17645,14},{-17640,28},{-17632,28},{-17630,420},{-17625,14},{-17608,28},{-17605,28},{-17600,56},{-17597,14},{-17596,28},{-17592,56},{-17591,28},{-17590,140},{-17584,28},{-17580,28},{-17575,14},{-17568,56},{-17552,392},{-17540,14},{-17512,1176},{-17504,28},{-17496,98},{-17490,14},{-17472,56},{-17468,56},{-17460,28},{-17456,56},{-17444,28},{-17440,28},{-17430,280},{-17426,28},{-17424,6748},{-17416,28},{-17408,42},{-17392,56},{-17370,28},{-17360,56},{-17344,336},{-17328,42},{-17312,56},{-17298,28},{-17288,84},{-17272,112},{-17192,28},{-17188,28},{-17185,28},{-17184,28},{-17172,56},{-17160,84},{-17136,210},{-17120,28},{-17112,1736},{-17106,28},{-17085,14},{-17072,28},{-17064,644},{-17058,56},{-17056,56},{-17050,14},{-17018,28},{-17008,84},{-16984,56},{-16980,140},{-16976,112},{-16972,112},{-16964,56},{-16948,98},{-16912,308},{-16896,364},{-16864,56},{-16856,56},{-16832,28},{-16824,98},{-16803,28},{-16800,210},{-16768,1736},{-16760,756},{-16720,28},{-16704,994},{-16700,28},{-16696,28},{-16688,392},{-16677,56},{-16672,196},{-16670,84},{-16669,28},{-16666,28},{-16662,56},{-16660,56},{-16656,392},{-16648,28},{-16647,56},{-16644,28},{-16640,56},{-16630,14},{-16618,14},{-16616,56},{-16608,616},{-16594,28},{-16592,28},{-16568,2352},{-16556,84},{-16546,28},{-16544,112},{-16540,14},{-16528,84},{-16513,14},{-16465,70},{-16464,336},{-16456,112},{-16455,28},{-16449,14},{-16444,28},{-16440,336},{-16432,98},{-16424,168},{-16416,756},{-16402,28},{-16395,56},{-16392,560},{-16378,28},{-16375,14},{-16374,14},{-16368,28},{-16360,28},{-16356,56},{-16330,14},{-16320,490},{-16315,14},{-16308,98},{-16304,3136},{-16301,56},{-16297,112},{-16293,56},{-16292,56},{-16288,28},{-16269,14},{-16266,56},{-16255,14},{-16244,14},{-16240,28},{-16216,56},{-16212,28},{-16205,42},{-16200,70},{-16195,28},{-16194,56},{-16192,56},{-16187,14},{-16176,378},{-16160,28},{-16144,252},{-16140,14},{-16135,14},{-16134,14},{-16128,42},{-16127,14},{-16096,56},{-16080,28},{-16078,168},{-16060,644},{-16048,28},{-16044,448},{-16036,896},{-16032,168},{-16028,28},{-16017,28},{-16016,56},{-16012,42},{-16003,28},{-15999,14},{-15997,14},{-15996,14},{-15992,28},{-15984,1204},{-15968,28},{-15942,14},{-15936,70},{-15930,14},{-15920,14},{-15888,84},{-15886,28},{-15879,28},{-15878,14},{-15876,14},{-15872,56},{-15870,28},{-15861,28},{-15852,14},{-15848,84},{-15845,14},{-15840,686},{-15810,14},{-15808,504},{-15800,28},{-15784,84},{-15776,28},{-15764,14},{-15752,28},{-15744,266},{-15734,14},{-15728,392},{-15708,28},{-15704,112},{-15702,28},{-15700,70},{-15699,14},{-15696,112},{-15690,28},{-15685,14},{-15684,448},{-15672,84},{-15669,42},{-15665,42},{-15658,42},{-15656,112},{-15645,42},{-15644,42},{-15634,14},{-15631,56},{-15624,84},{-15619,14},{-15616,70},{-15602,56},{-15601,56},{-15600,70},{-15595,14},{-15592,224},{-15584,756},{-15576,168},{-15574,14},{-15572,56},{-15570,14},{-15563,56},{-15559,56},{-15552,5544},{-15550,14},{-15545,56},{-15541,56},{-15532,56},{-15528,224},{-15526,14},{-15504,28},{-15503,224},{-15473,224},{-15472,2688},{-15430,28},{-15395,182},{-15380,84},{-15370,14},{-15362,56},{-15360,2394},{-15350,28},{-15348,28},{-15344,28},{-15343,56},{-15340,14},{-15336,14},{-15335,42},{-15328,56},{-15323,56},{-15320,28},{-15318,70},{-15314,770},{-15313,56},{-15310,126},{-15308,1260},{-15305,56},{-15302,602},{-15292,700},{-15288,56},{-15284,1456},{-15280,28},{-15279,28},{-15275,56},{-15271,56},{-15270,14},{-15264,2968},{-15263,168},{-15257,84},{-15255,28},{-15253,56},{-15249,28},{-15248,1680},{-15247,448},{-15245,672},{-15244,56},{-15243,196},{-15240,252},{-15239,28},{-15238,672},{-15237,28},{-15236,28},{-15224,168},{-15220,112},{-15219,42},{-15217,56},{-15216,168},{-15215,224},{-15212,448},{-15210,14},{-15205,56},{-15202,28},{-15198,84},{-15195,14},{-15192,56},{-15189,28},{-15188,280},{-15185,224},{-15168,56},{-15162,280},{-15155,280},{-15153,280},{-15152,896},{-15149,224},{-15144,28},{-15136,84},{-15135,14},{-15134,14},{-15123,28},{-15120,98},{-15116,1400},{-15113,28},{-15108,700},{-15099,28},{-15098,448},{-15092,1148},{-15089,28},{-15088,112},{-15087,28},{-15086,280},{-15083,28},{-15080,84},{-15075,28},{-15074,392},{-15072,112},{-15068,112},{-15065,28},{-15060,112},{-15059,28},{-15057,28},{-15056,140},{-15051,28},{-15041,112},{-15039,28},{-15036,112},{-15030,112},{-15029,28},{-15020,140},{-15016,56},{-15008,56},{-14999,28},{-14998,56},{-14992,112},{-14991,56},{-14987,14},{-14976,210},{-14975,42},{-14965,84},{-14944,140},{-14943,56},{-14936,112},{-14926,14},{-14920,112},{-14904,462},{-14896,56},{-14885,308},{-14880,1638},{-14877,84},{-14864,112},{-14860,56},{-14848,112},{-14847,28},{-14843,14},{-14832,56},{-14829,14},{-14824,28},{-14812,28},{-14792,168},{-14788,98},{-14784,112},{-14768,4592},{-14760,168},{-14758,14},{-14756,28},{-14730,28},{-14708,56},{-14707,56},{-14703,126},{-14700,28},{-14699,56},{-14696,280},{-14692,98},{-14681,42},{-14658,28},{-14656,56},{-14653,14},{-14652,98},{-14640,322},{-14636,364},{-14626,56},{-14620,224},{-14612,448},{-14605,14},{-14604,196},{-14592,1638},{-14588,28},{-14584,112},{-14580,42},{-14576,168},{-14560,126},{-14550,224},{-14546,56},{-14532,28},{-14531,28},{-14528,70},{-14512,28},{-14496,224},{-14480,56},{-14476,28},{-14472,112},{-14456,28},{-14448,28},{-14444,448},{-14436,224},{-14432,560},{-14424,56},{-14420,308},{-14415,14},{-14386,56},{-14372,98},{-14370,70},{-14368,112},{-14352,658},{-14344,84},{-14336,2296},{-14328,182},{-14296,42},{-14283,28},{-14272,252},{-14271,42},{-14268,56},{-14258,28},{-14256,7812},{-14248,42},{-14240,84},{-14236,98},{-14232,14},{-14224,70},{-14220,28},{-14209,28},{-14208,2688},{-14204,28},{-14195,28},{-14187,56},{-14182,42},{-14176,294},{-14160,728},{-14152,84},{-14150,14},{-14144,336},{-14130,588},{-14128,112},{-14108,14},{-14104,28},{-14098,28},{-14096,112},{-14084,70},{-14080,56},{-14069,42},{-14068,42},{-14065,14},{-14064,504},{-14063,84},{-14061,42},{-14058,84},{-14051,42},{-14049,84},{-14044,42},{-14043,42},{-14040,504},{-14038,28},{-14035,14},{-14028,70},{-14026,14},{-14016,616},{-14010,168},{-14000,42},{-13992,28},{-13984,56},{-13980,28},{-13976,56},{-13968,168},{-13944,28},{-13936,112},{-13925,28},{-13920,182},{-13918,42},{-13892,42},{-13880,448},{-13876,42},{-13872,28},{-13856,28},{-13844,28},{-13840,280},{-13832,28},{-13824,7378},{-13818,252},{-13809,14},{-13808,56},{-13796,14},{-13788,14},{-13776,28},{-13772,28},{-13770,70},{-13768,392},{-13752,84},{-13748,56},{-13742,56},{-13741,84},{-13728,70},{-13726,112},{-13721,28},{-13700,56},{-13696,28},{-13692,28},{-13689,28},{-13686,28},{-13680,42},{-13676,28},{-13664,112},{-13636,28},{-13632,14},{-13614,28},{-13600,140},{-13584,112},{-13564,56},{-13560,56},{-13548,56},{-13536,392},{-13520,448},{-13512,406},{-13476,28},{-13472,1218},{-13458,28},{-13456,56},{-13451,28},{-13440,112},{-13436,112},{-13434,28},{-13418,112},{-13416,28},{-13405,28},{-13400,140},{-13396,28},{-13393,14},{-13392,4676},{-13391,28},{-13390,28},{-13384,28},{-13382,140},{-13380,28},{-13379,14},{-13376,672},{-13374,28},{-13372,896},{-13364,476},{-13362,56},{-13358,28},{-13356,28},{-13352,28},{-13348,644},{-13344,56},{-13340,14},{-13338,28},{-13331,14},{-13328,28},{-13324,112},{-13317,14},{-13304,28},{-13302,112},{-13292,28},{-13290,28},{-13288,28},{-13283,14},{-13282,14},{-13275,28},{-13274,28},{-13264,224},{-13263,28},{-13255,14},{-13248,14},{-13226,56},{-13222,28},{-13216,28},{-13212,28},{-13210,42},{-13201,28},{-13200,56},{-13198,56},{-13196,70},{-13194,224},{-13187,28},{-13184,14},{-13182,42},{-13176,924},{-13175,42},{-13172,28},{-13171,42},{-13168,420},{-13164,420},{-13152,140},{-13148,84},{-13144,98},{-13140,42},{-13133,140},{-13125,14},{-13124,168},{-13116,28},{-13109,168},{-13104,392},{-13098,14},{-13092,476},{-13088,84},{-13082,28},{-13080,28},{-13072,1260},{-13056,168},{-13039,14},{-13038,168},{-13036,728},{-13032,28},{-13027,168},{-13024,728},{-13022,28},{-13021,28},{-13019,28},{-13015,14},{-13012,28},{-13008,238},{-13007,252},{-13001,14},{-12999,70},{-12996,56},{-12992,392},{-12984,168},{-12976,112},{-12975,28},{-12966,14},{-12960,616},{-12959,14},{-12952,28},{-12951,14},{-12944,70},{-12936,28},{-12935,28},{-12934,112},{-12931,14},{-12928,56},{-12916,28},{-12914,56},{-12912,28},{-12910,56},{-12894,168},{-12888,28},{-12887,168},{-12886,28},{-12876,56},{-12872,14},{-12868,210},{-12866,28},{-12852,28},{-12850,56},{-12848,392},{-12844,42},{-12843,28},{-12841,28},{-12838,28},{-12835,28},{-12834,56},{-12832,28},{-12831,56},{-12827,28},{-12824,56},{-12822,56},{-12816,3150},{-12814,14},{-12810,42},{-12808,224},{-12804,168},{-12800,350},{-12788,14},{-12776,14},{-12758,84},{-12756,28},{-12752,56},{-12744,224},{-12736,112},{-12730,28},{-12720,56},{-12704,392},{-12696,28},{-12688,84},{-12672,196},{-12656,196},{-12650,14},{-12633,28},{-12628,28},{-12624,56},{-12622,28},{-12613,14},{-12612,42},{-12611,56},{-12607,42},{-12605,14},{-12600,112},{-12598,84},{-12595,28},{-12593,28},{-12588,14},{-12587,14},{-12584,84},{-12576,84},{-12572,14},{-12570,112},{-12560,280},{-12554,56},{-12552,28},{-12547,28},{-12544,112},{-12539,28},{-12536,28},{-12532,28},{-12528,2156},{-12522,42},{-12520,28},{-12512,280},{-12510,56},{-12504,56},{-12502,56},{-12494,112},{-12480,336},{-12453,56},{-12448,1400},{-12446,28},{-12444,840},{-12440,1134},{-12438,392},{-12436,224},{-12416,56},{-12384,644},{-12378,28},{-12376,112},{-12372,112},{-12366,56},{-12365,84},{-12361,168},{-12357,84},{-12356,84},{-12355,14},{-12348,14},{-12336,868},{-12328,28},{-12312,196},{-12308,28},{-12298,28},{-12296,28},{-12294,84},{-12293,84},{-12265,14},{-12264,126},{-12260,140},{-12258,42},{-12246,112},{-12243,28},{-12240,14},{-12232,28},{-12222,14},{-12216,28},{-12212,686},{-12208,224},{-12207,28},{-12206,168},{-12194,56},{-12192,70},{-12190,42},{-12183,28},{-12178,28},{-12176,518},{-12168,28},{-12157,28},{-12152,588},{-12144,42},{-12135,84},{-12132,280},{-12128,700},{-12125,112},{-12124,112},{-12119,28},{-12118,28},{-12117,28},{-12116,56},{-12108,28},{-12105,168},{-12103,28},{-12098,112},{-12096,28},{-12095,42},{-12092,168},{-12088,56},{-12085,14},{-12080,84},{-12072,28},{-12069,210},{-12066,56},{-12064,168},{-12063,28},{-12060,392},{-12056,56},{-12052,28},{-12050,28},{-12048,1148},{-12043,112},{-12041,28},{-12040,14},{-12032,56},{-12029,28},{-12024,28},{-12022,84},{-12016,140},{-12012,84},{-12002,28},{-12000,112},{-11992,28},{-11988,28},{-11986,98},{-11984,27160},{-11979,28},{-11978,14},{-11977,140},{-11970,70},{-11968,28},{-11967,56},{-11963,28},{-11961,28},{-11960,126},{-11952,2646},{-11944,56},{-11942,14},{-11937,28},{-11936,42},{-11928,56},{-11924,28},{-11920,56},{-11912,112},{-11909,28},{-11908,28},{-11903,56},{-11901,28},{-11900,14},{-11898,28},{-11895,140},{-11892,84},{-11891,28},{-11889,56},{-11888,616},{-11884,28},{-11883,42},{-11880,280},{-11878,56},{-11872,28},{-11869,14},{-11868,28},{-11864,224},{-11860,28},{-11858,28},{-11857,196},{-11856,19124},{-11850,14},{-11840,364},{-11832,70},{-11828,28},{-11816,224},{-11810,28},{-11808,252},{-11807,28},{-11806,84},{-11800,14},{-11799,28},{-11796,28},{-11792,42},{-11789,14},{-11781,42},{-11780,42},{-11776,196},{-11772,98},{-11769,28},{-11760,56},{-11757,28},{-11748,28},{-11744,364},{-11743,28},{-11742,28},{-11736,28},{-11735,14},{-11732,28},{-11728,28},{-11722,28},{-11712,42},{-11708,28},{-11701,14},{-11700,42},{-11697,84},{-11692,28},{-11688,28},{-11686,28},{-11681,28},{-11680,84},{-11676,1414},{-11674,28},{-11672,28},{-11666,42},{-11665,28},{-11664,280},{-11657,1036},{-11656,28},{-11655,14},{-11654,14},{-11652,56},{-11648,210},{-11647,28},{-11644,196},{-11641,42},{-11640,28},{-11636,196},{-11634,28},{-11633,84},{-11632,56},{-11631,28},{-11625,28},{-11624,98},{-11620,560},{-11618,28},{-11617,84},{-11616,2044},{-11610,56},{-11609,14},{-11608,140},{-11606,42},{-11605,84},{-11604,126},{-11600,238},{-11599,14},{-11598,56},{-11596,70},{-11588,84},{-11584,28},{-11581,70},{-11580,84},{-11575,28},{-11573,336},{-11570,14},{-11568,168},{-11564,168},{-11563,70},{-11556,168},{-11555,14},{-11554,14},{-11552,280},{-11551,14},{-11548,14},{-11544,112},{-11538,56},{-11526,168},{-11520,1414},{-11516,224},{-11510,14},{-11508,112},{-11504,168},{-11496,14},{-11492,140},{-11488,56},{-11484,28},{-11480,518},{-11475,56},{-11474,448},{-11470,28},{-11464,56},{-11461,224},{-11460,42},{-11458,14},{-11450,28},{-11449,42},{-11448,224},{-11441,392},{-11440,224},{-11436,434},{-11434,56},{-11432,4592},{-11428,392},{-11424,28},{-11423,392},{-11420,140},{-11416,392},{-11410,28},{-11408,350},{-11406,28},{-11404,84},{-11400,28},{-11396,168},{-11394,28},{-11392,84},{-11390,392},{-11388,336},{-11384,56},{-11381,42},{-11370,56},{-11368,70},{-11363,42},{-11360,70},{-11358,308},{-11356,238},{-11355,14},{-11353,224},{-11352,112},{-11348,98},{-11344,42},{-11340,28},{-11338,42},{-11334,70},{-11332,56},{-11331,42},{-11330,238},{-11328,896},{-11327,154},{-11326,28},{-11325,28},{-11324,574},{-11323,196},{-11321,168},{-11320,1106},{-11318,28},{-11314,56},{-11313,210},{-11312,126},{-11310,84},{-11307,28},{-11306,42},{-11304,112},{-11303,70},{-11302,280},{-11300,84},{-11299,56},{-11297,56},{-11296,56},{-11293,56},{-11290,56},{-11289,280},{-11284,56},{-11280,252},{-11278,70},{-11276,84},{-11272,280},{-11270,140},{-11268,42},{-11266,28},{-11264,84},{-11263,224},{-11260,42},{-11257,56},{-11256,168},{-11248,840},{-11240,196},{-11234,14},{-11233,56},{-11232,392},{-11229,56},{-11228,56},{-11227,28},{-11226,56},{-11220,112},{-11218,70},{-11212,70},{-11210,14},{-11203,28},{-11202,56},{-11200,28},{-11193,42},{-11184,364},{-11183,252},{-11178,140},{-11176,14},{-11168,420},{-11159,14},{-11152,14},{-11144,168},{-11140,70},{-11136,98},{-11130,56},{-11128,672},{-11126,56},{-11124,14},{-11122,84},{-11120,182},{-11119,56},{-11117,42},{-11116,182},{-11115,28},{-11107,238},{-11105,28},{-11104,42},{-11102,56},{-11101,14},{-11096,476},{-11094,224},{-11090,28},{-11088,1582},{-11082,14},{-11072,28},{-11070,252},{-11066,28},{-11064,98},{-11060,14},{-11056,476},{-11053,336},{-11051,42},{-11050,14},{-11046,168},{-11045,224},{-11040,2828},{-11038,14},{-11035,28},{-11032,42},{-11029,140},{-11027,14},{-11026,14},{-11024,728},{-11022,196},{-11021,14},{-11020,28},{-11016,28},{-11013,14},{-11012,84},{-11010,28},{-11008,56},{-11005,28},{-11004,56},{-11001,28},{-10998,84},{-10994,196},{-10993,14},{-10992,154},{-10988,28},{-10984,28},{-10982,448},{-10976,420},{-10970,28},{-10968,112},{-10960,616},{-10958,168},{-10952,14},{-10950,84},{-10949,14},{-10945,42},{-10944,812},{-10936,56},{-10935,28},{-10933,168},{-10930,56},{-10928,8344},{-10925,112},{-10919,14},{-10918,224},{-10913,28},{-10912,224},{-10905,196},{-10894,28},{-10890,56},{-10888,42},{-10883,196},{-10880,28},{-10878,70},{-10874,28},{-10872,56},{-10870,28},{-10868,112},{-10867,56},{-10864,672},{-10862,56},{-10860,84},{-10856,112},{-10854,56},{-10853,14},{-10852,56},{-10848,1428},{-10844,280},{-10841,84},{-10840,448},{-10836,224},{-10835,28},{-10832,448},{-10830,28},{-10829,14},{-10820,140},{-10815,42},{-10812,28},{-10808,532},{-10806,42},{-10803,42},{-10801,42},{-10800,2072},{-10795,28},{-10793,14},{-10792,28},{-10786,14},{-10772,84},{-10771,84},{-10768,112},{-10767,168},{-10766,14},{-10764,336},{-10763,84},{-10762,112},{-10756,238},{-10755,14},{-10752,448},{-10750,14},{-10748,196},{-10744,280},{-10740,98},{-10738,56},{-10732,168},{-10728,196},{-10725,14},{-10724,280},{-10722,56},{-10711,14},{-10710,56},{-10708,14},{-10704,56},{-10692,70},{-10687,56},{-10682,112},{-10677,28},{-10672,252},{-10670,28},{-10658,112},{-10655,14},{-10652,196},{-10641,140},{-10640,812},{-10638,84},{-10635,84},{-10630,28},{-10628,28},{-10626,28},{-10622,28},{-10620,112},{-10618,14},{-10616,56},{-10614,84},{-10612,28},{-10609,42},{-10608,126},{-10607,28},{-10605,168},{-10604,28},{-10598,84},{-10594,14},{-10593,168},{-10592,28},{-10588,42},{-10586,140},{-10584,4592},{-10582,14},{-10578,434},{-10576,784},{-10574,28},{-10570,42},{-10568,14},{-10566,14},{-10562,28},{-10560,70},{-10556,168},{-10546,56},{-10544,1624},{-10543,14},{-10542,28},{-10538,28},{-10536,56},{-10535,14},{-10533,168},{-10532,280},{-10530,56},{-10523,14},{-10520,28},{-10516,126},{-10512,924},{-10504,28},{-10500,14},{-10498,112},{-10496,140},{-10495,56},{-10494,28},{-10492,42},{-10488,14},{-10484,28},{-10481,56},{-10480,2828},{-10473,14},{-10472,56},{-10470,28},{-10468,28},{-10466,28},{-10465,28},{-10464,406},{-10462,28},{-10460,84},{-10456,336},{-10453,84},{-10452,126},{-10449,14},{-10448,448},{-10447,28},{-10444,42},{-10440,224},{-10436,112},{-10432,1932},{-10430,112},{-10422,14},{-10420,28},{-10416,17402},{-10410,84},{-10408,56},{-10406,14},{-10405,28},{-10404,56},{-10400,196},{-10392,42},{-10390,28},{-10388,252},{-10384,980},{-10383,14},{-10381,14},{-10376,28},{-10371,14},{-10369,14},{-10368,1722},{-10360,42},{-10354,84},{-10352,98},{-10345,14},{-10344,28},{-10343,14},{-10338,14},{-10336,1204},{-10335,28},{-10331,14},{-10330,28},{-10329,28},{-10328,112},{-10326,56},{-10324,28},{-10321,28},{-10320,28},{-10316,98},{-10315,28},{-10314,56},{-10313,14},{-10312,28},{-10310,14},{-10307,84},{-10305,56},{-10304,882},{-10302,28},{-10301,182},{-10300,42},{-10296,1582},{-10295,84},{-10294,28},{-10293,42},{-10292,28},{-10290,14},{-10288,252},{-10287,14},{-10283,42},{-10281,112},{-10280,140},{-10276,70},{-10275,42},{-10270,14},{-10267,28},{-10265,14},{-10264,28},{-10261,28},{-10260,98},{-10259,42},{-10256,532},{-10253,28},{-10248,42},{-10247,14},{-10246,56},{-10245,28},{-10244,14},{-10240,672},{-10236,28},{-10232,98},{-10231,28},{-10230,42},{-10224,126},{-10223,28},{-10220,28},{-10216,28},{-10215,42},{-10212,70},{-10205,42},{-10202,112},{-10201,28},{-10200,42},{-10199,28},{-10197,56},{-10195,14},{-10194,252},{-10192,112},{-10189,14},{-10188,56},{-10183,28},{-10182,14},{-10180,56},{-10176,294},{-10170,28},{-10165,14},{-10164,28},{-10163,70},{-10160,84},{-10159,28},{-10158,28},{-10156,42},{-10152,658},{-10146,196},{-10142,28},{-10136,56},{-10135,42},{-10130,406},{-10129,14},{-10125,28},{-10120,112},{-10117,14},{-10112,112},{-10106,28},{-10105,14},{-10104,28},{-10096,28},{-10092,28},{-10086,56},{-10082,56},{-10080,840},{-10079,28},{-10078,14},{-10072,112},{-10070,56},{-10068,1834},{-10066,28},{-10064,11368},{-10060,168},{-10059,28},{-10058,14},{-10054,14},{-10053,28},{-10050,56},{-10048,70},{-10040,56},{-10038,28},{-10037,28},{-10036,140},{-10035,14},{-10024,140},{-10020,252},{-10008,210},{-10002,28},{-10001,28},{-10000,1260},{-9996,42},{-9995,28},{-9993,28},{-9992,56},{-9984,280},{-9981,42},{-9976,182},{-9975,28},{-9974,42},{-9972,266},{-9968,308},{-9963,140},{-9962,28},{-9960,14},{-9956,308},{-9955,14},{-9953,28},{-9952,672},{-9949,56},{-9945,112},{-9944,714},{-9941,56},{-9940,70},{-9938,14},{-9936,616},{-9934,56},{-9931,28},{-9928,42},{-9926,28},{-9925,14},{-9920,1372},{-9918,42},{-9913,28},{-9912,252},{-9909,56},{-9908,84},{-9904,112},{-9898,84},{-9897,14},{-9896,336},{-9895,14},{-9894,14},{-9888,56},{-9880,1498},{-9879,28},{-9878,14},{-9877,28},{-9876,14},{-9875,28},{-9872,28},{-9870,84},{-9866,14},{-9865,42},{-9864,560},{-9863,56},{-9862,28},{-9861,14},{-9860,28},{-9859,14},{-9858,28},{-9856,280},{-9855,28},{-9853,42},{-9852,56},{-9851,14},{-9848,224},{-9845,42},{-9844,84},{-9842,28},{-9840,238},{-9836,28},{-9835,42},{-9834,14},{-9832,56},{-9830,28},{-9829,98},{-9828,42},{-9825,56},{-9824,574},{-9821,28},{-9820,70},{-9816,4522},{-9811,42},{-9810,56},{-9808,56},{-9807,28},{-9806,154},{-9805,56},{-9804,42},{-9802,112},{-9801,56},{-9799,84},{-9797,42},{-9796,630},{-9792,70},{-9791,42},{-9790,28},{-9787,42},{-9784,518},{-9779,56},{-9777,28},{-9776,56},{-9775,70},{-9772,56},{-9771,28},{-9770,28},{-9769,28},{-9768,308},{-9767,56},{-9763,84},{-9762,56},{-9760,28},{-9759,504},{-9756,28},{-9752,28},{-9750,70},{-9744,392},{-9738,42},{-9736,56},{-9733,28},{-9732,56},{-9730,14},{-9728,56},{-9723,84},{-9721,28},{-9720,294},{-9718,56},{-9717,84},{-9713,42},{-9712,168},{-9710,28},{-9708,112},{-9706,14},{-9704,28},{-9703,14},{-9696,42},{-9694,14},{-9693,28},{-9692,546},{-9690,98},{-9689,126},{-9688,84},{-9685,14},{-9684,56},{-9682,42},{-9680,154},{-9678,126},{-9672,168},{-9670,42},{-9669,14},{-9668,98},{-9666,28},{-9664,252},{-9660,280},{-9658,84},{-9657,56},{-9656,28},{-9655,14},{-9653,70},{-9650,42},{-9649,42},{-9648,28},{-9646,42},{-9645,42},{-9641,70},{-9640,84},{-9638,322},{-9637,70},{-9635,70},{-9634,56},{-9632,28},{-9628,280},{-9627,28},{-9626,28},{-9624,28},{-9623,28},{-9620,322},{-9616,126},{-9614,56},{-9612,1008},{-9611,14},{-9610,364},{-9608,112},{-9607,56},{-9604,112},{-9603,56},{-9600,616},{-9599,112},{-9597,98},{-9595,28},{-9593,112},{-9589,42},{-9584,1078},{-9578,28},{-9573,56},{-9569,28},{-9568,14},{-9567,14},{-9566,56},{-9565,14},{-9560,56},{-9558,154},{-9556,126},{-9552,1078},{-9551,14},{-9550,154},{-9548,70},{-9546,28},{-9545,168},{-9544,70},{-9540,56},{-9539,28},{-9537,28},{-9536,168},{-9532,28},{-9528,756},{-9523,56},{-9520,28},{-9519,14},{-9512,168},{-9511,700},{-9508,112},{-9507,28},{-9506,560},{-9504,8050},{-9498,28},{-9496,70},{-9494,112},{-9492,112},{-9488,1036},{-9485,14},{-9482,56},{-9481,14},{-9480,28},{-9479,14},{-9476,980},{-9472,56},{-9471,560},{-9468,448},{-9467,14},{-9465,14},{-9464,224},{-9463,14},{-9456,56},{-9454,14},{-9452,392},{-9450,28},{-9448,742},{-9442,28},{-9441,14},{-9440,70},{-9439,56},{-9438,14},{-9435,14},{-9434,14},{-9432,1568},{-9430,56},{-9429,28},{-9427,140},{-9426,98},{-9424,11410},{-9423,14},{-9421,84},{-9419,84},{-9418,28},{-9416,140},{-9414,98},{-9413,140},{-9412,28},{-9408,224},{-9406,112},{-9404,854},{-9402,42},{-9401,14},{-9400,56},{-9399,28},{-9398,196},{-9397,56},{-9395,14},{-9392,392},{-9390,448},{-9386,28},{-9384,140},{-9383,84},{-9381,14},{-9378,28},{-9376,5278},{-9370,98},{-9368,840},{-9366,28},{-9364,448},{-9363,56},{-9362,336},{-9360,728},{-9359,112},{-9358,56},{-9357,28},{-9356,434},{-9355,56},{-9352,28},{-9350,28},{-9348,182},{-9346,42},{-9344,70},{-9342,182},{-9339,56},{-9336,168},{-9335,28},{-9333,56},{-9332,56},{-9330,14},{-9328,2548},{-9327,42},{-9325,112},{-9324,112},{-9321,56},{-9320,476},{-9315,70},{-9312,1092},{-9311,28},{-9310,14},{-9309,14},{-9306,196},{-9304,28},{-9302,28},{-9300,168},{-9299,14},{-9296,28},{-9295,84},{-9291,42},{-9288,588},{-9286,28},{-9284,28},{-9283,112},{-9282,56},{-9281,84},{-9280,140},{-9276,70},{-9273,420},{-9272,518},{-9270,28},{-9269,42},{-9268,28},{-9267,56},{-9266,28},{-9265,84},{-9264,266},{-9261,42},{-9260,518},{-9255,406},{-9254,28},{-9252,28},{-9248,154},{-9246,70},{-9245,28},{-9244,112},{-9242,28},{-9239,112},{-9232,224},{-9227,14},{-9226,14},{-9225,112},{-9224,56},{-9220,168},{-9218,14},{-9216,126},{-9212,14},{-9210,112},{-9208,84},{-9207,112},{-9200,2408},{-9194,28},{-9192,182},{-9190,98},{-9186,14},{-9185,14},{-9184,532},{-9180,84},{-9179,56},{-9176,28},{-9173,336},{-9171,14},{-9170,168},{-9168,196},{-9164,28},{-9161,14},{-9160,28},{-9156,154},{-9155,42},{-9152,42},{-9151,84},{-9149,14},{-9148,14},{-9147,42},{-9146,14},{-9145,56},{-9144,616},{-9143,14},{-9142,14},{-9140,98},{-9138,28},{-9136,308},{-9134,42},{-9133,70},{-9132,140},{-9131,28},{-9128,14},{-9125,210},{-9120,1610},{-9116,56},{-9115,14},{-9114,28},{-9112,224},{-9111,126},{-9109,14},{-9104,28},{-9102,28},{-9101,14},{-9100,42},{-9099,84},{-9098,168},{-9096,14},{-9095,28},{-9094,56},{-9092,28},{-9091,14},{-9090,112},{-9088,224},{-9084,42},{-9083,28},{-9082,140},{-9079,56},{-9078,28},{-9076,42},{-9072,756},{-9070,14},{-9068,14},{-9064,1008},{-9063,140},{-9060,14},{-9058,364},{-9057,280},{-9056,14},{-9053,28},{-9050,294},{-9048,112},{-9044,28},{-9042,42},{-9040,56},{-9039,28},{-9032,42},{-9028,84},{-9027,14},{-9026,28},{-9024,112},{-9023,28},{-9022,28},{-9020,28},{-9016,28},{-9011,28},{-9009,14},{-9008,504},{-9006,112},{-9005,70},{-9004,70},{-9000,322},{-8998,28},{-8995,28},{-8993,28},{-8992,224},{-8990,168},{-8989,56},{-8988,126},{-8984,28},{-8983,84},{-8981,42},{-8979,14},{-8974,336},{-8971,42},{-8970,98},{-8969,84},{-8968,224},{-8965,14},{-8964,168},{-8963,56},{-8962,28},{-8960,308},{-8950,42},{-8949,14},{-8948,70},{-8946,56},{-8944,140},{-8940,42},{-8937,28},{-8931,14},{-8930,14},{-8928,1344},{-8922,56},{-8920,70},{-8916,56},{-8915,70},{-8912,252},{-8911,14},{-8910,84},{-8908,658},{-8906,56},{-8900,112},{-8898,126},{-8896,112},{-8892,28},{-8887,28},{-8886,84},{-8883,56},{-8882,14},{-8881,28},{-8880,140},{-8877,42},{-8876,28},{-8875,42},{-8874,56},{-8872,28},{-8870,28},{-8869,28},{-8867,28},{-8865,42},{-8864,56},{-8860,28},{-8857,28},{-8856,98},{-8854,14},{-8851,14},{-8847,28},{-8844,56},{-8843,14},{-8840,28},{-8835,14},{-8834,14},{-8832,3696},{-8831,14},{-8828,126},{-8827,28},{-8824,112},{-8823,112},{-8822,28},{-8821,14},{-8820,28},{-8819,140},{-8816,280},{-8815,56},{-8814,70},{-8813,56},{-8812,168},{-8810,350},{-8809,56},{-8808,168},{-8807,14},{-8805,14},{-8804,98},{-8802,224},{-8801,28},{-8800,98},{-8796,140},{-8795,28},{-8794,28},{-8793,182},{-8792,196},{-8790,42},{-8786,182},{-8785,112},{-8784,1120},{-8781,56},{-8780,140},{-8776,196},{-8775,14},{-8771,126},{-8770,14},{-8769,28},{-8768,56},{-8764,56},{-8760,42},{-8754,14},{-8752,238},{-8751,28},{-8748,994},{-8746,14},{-8745,14},{-8742,14},{-8736,28},{-8735,14},{-8732,14},{-8727,14},{-8726,28},{-8725,42},{-8721,42},{-8716,56},{-8715,42},{-8714,28},{-8712,42},{-8708,56},{-8706,14},{-8704,1064},{-8703,28},{-8702,28},{-8701,210},{-8700,84},{-8699,42},{-8698,42},{-8696,574},{-8690,56},{-8688,182},{-8687,28},{-8685,14},{-8684,98},{-8683,70},{-8682,28},{-8680,126},{-8678,14},{-8677,84},{-8676,42},{-8675,28},{-8674,14},{-8672,182},{-8671,84},{-8670,14},{-8668,70},{-8667,14},{-8666,98},{-8665,28},{-8663,14},{-8661,14},{-8658,140},{-8656,14},{-8653,14},{-8652,14},{-8648,28},{-8646,126},{-8645,70},{-8644,28},{-8641,28},{-8640,336},{-8638,42},{-8637,84},{-8632,112},{-8631,56},{-8630,56},{-8629,84},{-8628,14},{-8626,84},{-8624,28},{-8622,364},{-8620,14},{-8619,14},{-8616,56},{-8615,14},{-8612,70},{-8608,588},{-8606,28},{-8605,112},{-8603,112},{-8602,84},{-8600,126},{-8598,84},{-8595,56},{-8592,350},{-8590,168},{-8586,1456},{-8584,28},{-8583,28},{-8582,98},{-8577,42},{-8576,28},{-8575,28},{-8572,728},{-8570,56},{-8568,378},{-8565,56},{-8563,168},{-8560,14},{-8559,42},{-8557,140},{-8556,9604},{-8555,84},{-8552,28},{-8551,56},{-8550,28},{-8548,14},{-8547,14},{-8546,56},{-8544,644},{-8541,84},{-8540,42},{-8536,28},{-8535,84},{-8533,42},{-8532,224},{-8531,28},{-8528,28},{-8525,56},{-8522,28},{-8520,112},{-8519,28},{-8516,56},{-8514,490},{-8512,252},{-8511,28},{-8510,56},{-8509,84},{-8505,70},{-8504,42},{-8500,28},{-8499,14},{-8496,168},{-8494,532},{-8492,112},{-8490,28},{-8489,28},{-8488,56},{-8482,42},{-8480,56},{-8478,1470},{-8477,56},{-8476,140},{-8473,42},{-8472,14},{-8470,14},{-8465,14},{-8464,28},{-8463,28},{-8462,28},{-8457,56},{-8456,532},{-8455,224},{-8454,14},{-8450,42},{-8448,1302},{-8447,28},{-8446,28},{-8443,28},{-8442,294},{-8440,336},{-8439,56},{-8438,14},{-8437,56},{-8436,56},{-8433,28},{-8432,98},{-8428,140},{-8426,84},{-8425,56},{-8424,742},{-8420,168},{-8417,84},{-8416,686},{-8415,28},{-8411,42},{-8408,2072},{-8406,56},{-8405,140},{-8402,28},{-8401,28},{-8400,1554},{-8397,28},{-8396,14},{-8394,14},{-8393,56},{-8392,28},{-8390,28},{-8388,224},{-8387,98},{-8384,13664},{-8382,14},{-8381,28},{-8380,42},{-8378,28},{-8376,1036},{-8375,28},{-8373,98},{-8370,98},{-8369,112},{-8368,392},{-8366,56},{-8364,84},{-8360,56},{-8358,1358},{-8357,14},{-8354,28},{-8353,28},{-8352,5656},{-8351,28},{-8350,28},{-8349,28},{-8348,28},{-8343,84},{-8342,84},{-8341,28},{-8340,42},{-8338,42},{-8337,28},{-8336,1274},{-8333,14},{-8331,42},{-8330,294},{-8328,14},{-8326,140},{-8325,56},{-8324,140},{-8323,14},{-8322,28},{-8320,504},{-8319,56},{-8318,14},{-8316,42},{-8315,42},{-8313,28},{-8312,42},{-8311,42},{-8310,56},{-8309,28},{-8305,616},{-8304,3458},{-8302,112},{-8300,70},{-8297,14},{-8296,112},{-8295,14},{-8292,476},{-8289,28},{-8288,252},{-8286,686},{-8285,70},{-8284,140},{-8282,112},{-8281,28},{-8280,112},{-8278,112},{-8275,70},{-8273,28},{-8272,2604},{-8270,14},{-8268,364},{-8266,84},{-8265,28},{-8261,28},{-8260,14},{-8256,196},{-8254,84},{-8252,56},{-8248,812},{-8247,28},{-8245,42},{-8244,98},{-8240,126},{-8238,112},{-8237,224},{-8236,28},{-8232,742},{-8230,28},{-8229,14},{-8228,56},{-8226,28},{-8225,14},{-8222,56},{-8220,238},{-8217,126},{-8216,28},{-8215,14},{-8213,112},{-8212,42},{-8210,14},{-8209,14},{-8208,308},{-8205,42},{-8204,672},{-8203,280},{-8200,420},{-8198,42},{-8197,56},{-8195,56},{-8194,14},{-8192,476},{-8190,224},{-8186,56},{-8184,378},{-8181,364},{-8180,42},{-8178,630},{-8176,140},{-8173,70},{-8172,2016},{-8170,14},{-8169,56},{-8168,56},{-8166,112},{-8165,84},{-8161,168},{-8160,826},{-8159,42},{-8157,168},{-8156,84},{-8154,112},{-8153,14},{-8151,28},{-8148,56},{-8145,28},{-8144,1120},{-8142,14},{-8138,28},{-8136,56},{-8130,56},{-8128,112},{-8124,168},{-8120,252},{-8118,14},{-8115,126},{-8113,28},{-8112,84},{-8111,140},{-8110,28},{-8108,84},{-8100,98},{-8096,14},{-8094,140},{-8093,14},{-8088,252},{-8086,42},{-8084,252},{-8083,28},{-8082,210},{-8080,2296},{-8078,28},{-8077,308},{-8076,168},{-8074,42},{-8072,196},{-8071,28},{-8070,252},{-8068,56},{-8067,28},{-8066,280},{-8064,686},{-8062,182},{-8061,28},{-8060,238},{-8059,28},{-8058,112},{-8056,2254},{-8053,28},{-8052,126},{-8051,224},{-8049,14},{-8046,56},{-8045,476},{-8042,98},{-8040,280},{-8038,28},{-8035,308},{-8034,1246},{-8032,434},{-8030,84},{-8028,14},{-8026,42},{-8025,112},{-8024,98},{-8023,14},{-8021,252},{-8019,28},{-8016,4774},{-8015,42},{-8011,14},{-8010,280},{-8008,252},{-8006,14},{-8004,84},{-8002,28},{-8000,504},{-7999,14},{-7998,28},{-7996,280},{-7993,84},{-7992,952},{-7991,28},{-7990,84},{-7989,84},{-7988,28},{-7986,140},{-7985,140},{-7984,770},{-7978,112},{-7977,28},{-7976,280},{-7975,56},{-7973,14},{-7972,196},{-7970,42},{-7969,196},{-7968,252},{-7964,112},{-7962,28},{-7961,28},{-7960,112},{-7956,980},{-7955,196},{-7954,28},{-7952,532},{-7951,28},{-7950,42},{-7948,98},{-7947,14},{-7946,168},{-7944,168},{-7942,14},{-7941,70},{-7939,490},{-7938,98},{-7937,56},{-7936,10332},{-7935,42},{-7931,14},{-7930,56},{-7928,84},{-7926,14},{-7925,42},{-7923,56},{-7922,168},{-7915,350},{-7914,140},{-7913,70},{-7912,532},{-7910,952},{-7909,14},{-7908,294},{-7907,112},{-7906,42},{-7905,28},{-7904,112},{-7901,56},{-7900,294},{-7898,56},{-7897,28},{-7896,42},{-7895,14},{-7893,28},{-7892,28},{-7890,28},{-7889,280},{-7888,952},{-7887,112},{-7886,266},{-7885,140},{-7884,280},{-7883,28},{-7882,112},{-7881,28},{-7880,252},{-7879,28},{-7877,84},{-7875,280},{-7872,2184},{-7868,434},{-7866,42},{-7865,14},{-7864,476},{-7861,476},{-7860,252},{-7858,448},{-7857,14},{-7856,84},{-7855,14},{-7854,308},{-7850,14},{-7848,28},{-7847,14},{-7845,84},{-7842,14},{-7840,1792},{-7838,56},{-7837,210},{-7835,504},{-7833,280},{-7832,728},{-7831,28},{-7830,112},{-7829,56},{-7828,196},{-7826,28},{-7825,14},{-7824,112},{-7823,140},{-7822,28},{-7818,14},{-7817,84},{-7816,70},{-7815,28},{-7814,14},{-7812,2772},{-7811,14},{-7810,56},{-7809,112},{-7808,1848},{-7806,168},{-7804,700},{-7802,28},{-7800,154},{-7797,42},{-7795,28},{-7794,140},{-7792,5544},{-7791,406},{-7790,280},{-7789,280},{-7787,14},{-7786,28},{-7785,28},{-7784,672},{-7783,56},{-7782,196},{-7781,84},{-7778,154},{-7776,952},{-7775,84},{-7774,1092},{-7773,84},{-7772,28},{-7771,28},{-7770,56},{-7768,294},{-7767,56},{-7766,14},{-7765,14},{-7764,56},{-7763,56},{-7760,2520},{-7759,28},{-7758,294},{-7757,630},{-7756,644},{-7752,238},{-7750,42},{-7749,56},{-7748,812},{-7746,322},{-7745,392},{-7744,854},{-7743,154},{-7741,42},{-7740,308},{-7736,2464},{-7735,84},{-7734,14},{-7732,112},{-7730,168},{-7729,14},{-7728,546},{-7724,56},{-7720,378},{-7719,28},{-7718,14},{-7716,308},{-7714,112},{-7712,1022},{-7710,336},{-7708,532},{-7706,28},{-7705,28},{-7704,112},{-7700,98},{-7696,308},{-7695,14},{-7692,602},{-7691,84},{-7688,112},{-7687,196},{-7684,112},{-7683,98},{-7682,140},{-7681,28},{-7680,8680},{-7677,56},{-7676,252},{-7675,112},{-7674,84},{-7673,112},{-7672,616},{-7670,14},{-7669,14},{-7665,42},{-7664,210},{-7663,56},{-7662,84},{-7661,112},{-7660,112},{-7658,364},{-7657,56},{-7656,28},{-7655,28},{-7654,28},{-7652,28},{-7650,28},{-7648,56},{-7645,42},{-7643,28},{-7640,28},{-7638,126},{-7634,14},{-7632,742},{-7628,140},{-7627,14},{-7626,504},{-7625,56},{-7624,28},{-7623,28},{-7622,224},{-7621,28},{-7620,126},{-7619,112},{-7616,812},{-7614,168},{-7613,112},{-7611,28},{-7609,168},{-7608,294},{-7605,84},{-7604,84},{-7600,56},{-7599,14},{-7598,56},{-7596,56},{-7595,98},{-7594,84},{-7593,14},{-7592,14},{-7591,14},{-7590,84},{-7589,42},{-7588,252},{-7587,84},{-7585,126},{-7584,504},{-7583,84},{-7582,28},{-7581,98},{-7580,140},{-7579,42},{-7576,392},{-7575,14},{-7574,56},{-7573,98},{-7571,56},{-7570,84},{-7568,910},{-7566,56},{-7563,84},{-7562,14},{-7560,574},{-7558,28},{-7557,168},{-7556,140},{-7555,28},{-7554,84},{-7553,28},{-7552,840},{-7550,112},{-7549,70},{-7548,28},{-7547,28},{-7545,224},{-7544,280},{-7540,98},{-7538,84},{-7536,8652},{-7535,70},{-7532,364},{-7531,532},{-7530,28},{-7529,84},{-7527,672},{-7526,28},{-7524,238},{-7523,14},{-7522,98},{-7520,532},{-7519,448},{-7518,56},{-7517,182},{-7516,14},{-7515,42},{-7513,140},{-7512,154},{-7510,14},{-7509,28},{-7508,14},{-7507,280},{-7506,84},{-7504,56},{-7502,56},{-7501,14},{-7500,84},{-7498,728},{-7497,28},{-7496,462},{-7495,42},{-7494,70},{-7493,28},{-7492,1400},{-7491,112},{-7490,280},{-7489,56},{-7488,168},{-7487,56},{-7486,280},{-7485,196},{-7484,196},{-7483,28},{-7482,392},{-7480,308},{-7479,126},{-7478,280},{-7477,14},{-7476,826},{-7475,560},{-7473,112},{-7472,5236},{-7471,28},{-7470,644},{-7469,112},{-7468,70},{-7466,28},{-7464,840},{-7463,168},{-7462,84},{-7461,742},{-7460,1008},{-7459,140},{-7458,1288},{-7457,28},{-7456,490},{-7455,896},{-7454,266},{-7453,1358},{-7452,14},{-7451,196},{-7449,56},{-7448,3962},{-7446,56},{-7445,252},{-7444,28},{-7443,1372},{-7442,56},{-7441,1708},{-7440,3654},{-7439,56},{-7438,182},{-7436,476},{-7435,448},{-7434,112},{-7432,672},{-7429,42},{-7428,378},{-7427,112},{-7426,56},{-7425,28},{-7424,2170},{-7423,14},{-7421,112},{-7420,1036},{-7419,28},{-7418,476},{-7416,378},{-7415,112},{-7412,196},{-7411,252},{-7409,126},{-7408,252},{-7406,112},{-7404,1330},{-7403,14},{-7401,56},{-7399,98},{-7398,28},{-7397,140},{-7396,56},{-7395,560},{-7394,168},{-7393,252},{-7392,490},{-7390,14},{-7389,546},{-7388,224},{-7386,56},{-7385,280},{-7384,714},{-7382,28},{-7380,196},{-7379,560},{-7378,126},{-7377,28},{-7374,112},{-7373,280},{-7372,28},{-7371,14},{-7370,182},{-7369,56},{-7368,2240},{-7367,84},{-7366,168},{-7365,14},{-7364,560},{-7363,28},{-7362,84},{-7360,1932},{-7359,294},{-7358,602},{-7357,28},{-7356,140},{-7355,28},{-7353,28},{-7352,364},{-7351,70},{-7350,154},{-7348,588},{-7347,28},{-7346,168},{-7345,70},{-7344,1498},{-7342,14},{-7340,448},{-7339,42},{-7338,56},{-7337,14},{-7336,28},{-7335,56},{-7333,56},{-7332,28},{-7331,140},{-7329,70},{-7328,1876},{-7326,84},{-7324,266},{-7322,56},{-7320,210},{-7319,462},{-7318,182},{-7317,14},{-7316,350},{-7315,84},{-7314,392},{-7313,28},{-7312,336},{-7310,28},{-7309,28},{-7308,280},{-7307,42},{-7306,56},{-7305,70},{-7304,112},{-7302,42},{-7301,56},{-7300,238},{-7298,56},{-7296,1176},{-7293,14},{-7292,28},{-7289,336},{-7288,434},{-7286,28},{-7284,56},{-7283,28},{-7280,392},{-7279,28},{-7277,28},{-7276,196},{-7275,70},{-7272,406},{-7271,70},{-7270,28},{-7269,28},{-7267,56},{-7266,28},{-7265,168},{-7264,1792},{-7263,140},{-7262,196},{-7261,14},{-7260,224},{-7259,14},{-7258,14},{-7256,224},{-7255,28},{-7252,140},{-7251,56},{-7250,84},{-7249,28},{-7248,1008},{-7246,112},{-7244,168},{-7241,28},{-7240,1582},{-7238,252},{-7236,70},{-7234,28},{-7233,28},{-7232,112},{-7230,448},{-7229,280},{-7228,280},{-7225,126},{-7224,56},{-7221,28},{-7220,364},{-7218,672},{-7217,42},{-7216,4424},{-7215,84},{-7214,364},{-7213,28},{-7212,182},{-7211,182},{-7210,812},{-7209,28},{-7208,2058},{-7207,28},{-7206,14},{-7205,56},{-7204,266},{-7203,28},{-7202,126},{-7201,84},{-7200,1652},{-7198,56},{-7196,224},{-7195,140},{-7193,28},{-7192,504},{-7191,56},{-7190,14},{-7189,84},{-7188,168},{-7186,28},{-7184,532},{-7182,140},{-7179,14},{-7178,112},{-7176,56},{-7175,112},{-7174,182},{-7173,112},{-7172,420},{-7170,84},{-7169,56},{-7168,140},{-7166,168},{-7162,14},{-7159,56},{-7157,308},{-7156,378},{-7155,98},{-7154,56},{-7153,350},{-7152,476},{-7151,392},{-7150,14},{-7149,224},{-7148,490},{-7146,42},{-7144,4998},{-7143,42},{-7142,56},{-7140,56},{-7139,280},{-7137,392},{-7136,420},{-7135,70},{-7133,140},{-7132,280},{-7131,238},{-7128,2870},{-7127,224},{-7126,28},{-7125,84},{-7122,168},{-7121,56},{-7120,756},{-7119,28},{-7118,98},{-7117,224},{-7116,868},{-7115,154},{-7114,28},{-7113,182},{-7112,238},{-7110,196},{-7109,1064},{-7108,112},{-7107,84},{-7105,70},{-7104,210},{-7103,196},{-7102,42},{-7100,28},{-7099,56},{-7098,294},{-7096,70},{-7092,266},{-7090,14},{-7088,868},{-7087,28},{-7086,84},{-7085,56},{-7084,70},{-7083,14},{-7082,84},{-7080,1904},{-7079,84},{-7078,28},{-7077,140},{-7076,308},{-7075,14},{-7074,1134},{-7073,56},{-7072,112},{-7070,84},{-7068,28},{-7066,42},{-7064,42},{-7063,126},{-7062,140},{-7061,14},{-7060,140},{-7058,140},{-7056,1078},{-7055,42},{-7054,28},{-7052,56},{-7050,112},{-7049,70},{-7048,224},{-7045,112},{-7044,350},{-7041,28},{-7040,630},{-7038,70},{-7037,84},{-7036,224},{-7035,28},{-7033,14},{-7032,462},{-7031,126},{-7030,56},{-7026,140},{-7025,42},{-7024,1568},{-7023,84},{-7021,196},{-7020,196},{-7019,56},{-7018,14},{-7016,280},{-7015,28},{-7014,28},{-7012,112},{-7011,252},{-7010,56},{-7008,3598},{-7007,126},{-7004,182},{-7003,56},{-7001,28},{-7000,1022},{-6998,112},{-6997,70},{-6996,462},{-6994,84},{-6993,14},{-6992,252},{-6990,84},{-6988,28},{-6987,14},{-6986,56},{-6985,70},{-6984,266},{-6983,168},{-6982,126},{-6980,42},{-6978,168},{-6976,140},{-6975,112},{-6974,14},{-6973,112},{-6972,364},{-6971,84},{-6969,112},{-6968,70},{-6966,1050},{-6965,56},{-6964,112},{-6963,28},{-6962,210},{-6961,70},{-6960,1596},{-6959,126},{-6957,224},{-6956,28},{-6955,154},{-6954,154},{-6953,1036},{-6952,56},{-6951,112},{-6950,140},{-6949,84},{-6948,392},{-6947,28},{-6945,70},{-6944,182},{-6943,56},{-6942,196},{-6940,42},{-6939,56},{-6938,322},{-6937,14},{-6936,2156},{-6935,112},{-6934,14},{-6931,14},{-6930,182},{-6929,84},{-6928,224},{-6924,168},{-6921,140},{-6920,238},{-6919,112},{-6917,28},{-6915,14},{-6913,56},{-6912,40306},{-6906,28},{-6905,252},{-6904,560},{-6903,84},{-6902,56},{-6901,140},{-6900,168},{-6898,70},{-6897,28},{-6896,1428},{-6895,882},{-6894,28},{-6891,28},{-6890,28},{-6888,1218},{-6885,28},{-6883,210},{-6882,168},{-6880,868},{-6879,28},{-6878,210},{-6876,532},{-6873,84},{-6872,252},{-6871,84},{-6870,56},{-6868,168},{-6867,14},{-6866,42},{-6864,896},{-6862,28},{-6860,168},{-6858,28},{-6856,28},{-6855,42},{-6854,28},{-6852,28},{-6851,210},{-6850,210},{-6849,14},{-6848,364},{-6846,224},{-6844,28},{-6842,364},{-6840,420},{-6839,28},{-6837,42},{-6835,140},{-6834,14},{-6832,5264},{-6830,1064},{-6829,182},{-6828,28},{-6824,1932},{-6822,28},{-6820,154},{-6819,56},{-6818,70},{-6817,350},{-6816,1722},{-6815,28},{-6814,70},{-6813,196},{-6812,168},{-6811,42},{-6810,98},{-6808,532},{-6807,14},{-6806,28},{-6804,224},{-6800,224},{-6799,28},{-6798,112},{-6797,56},{-6796,56},{-6795,28},{-6794,84},{-6793,98},{-6792,1078},{-6791,14},{-6789,28},{-6788,252},{-6787,14},{-6786,294},{-6785,28},{-6784,336},{-6783,42},{-6782,476},{-6781,56},{-6780,70},{-6779,84},{-6778,14},{-6776,896},{-6775,168},{-6774,84},{-6773,84},{-6772,1148},{-6771,56},{-6770,308},{-6769,84},{-6768,364},{-6766,308},{-6765,56},{-6764,560},{-6763,28},{-6762,168},{-6760,1820},{-6759,224},{-6757,56},{-6756,280},{-6755,56},{-6754,28},{-6752,574},{-6751,56},{-6750,140},{-6747,112},{-6746,392},{-6745,182},{-6744,728},{-6743,420},{-6742,56},{-6741,252},{-6740,224},{-6739,112},{-6738,476},{-6737,84},{-6736,1330},{-6735,322},{-6733,56},{-6732,70},{-6731,448},{-6730,42},{-6728,336},{-6725,42},{-6724,28},{-6723,140},{-6721,70},{-6720,1400},{-6719,28},{-6714,406},{-6712,476},{-6708,168},{-6706,140},{-6704,812},{-6703,14},{-6702,182},{-6701,42},{-6697,14},{-6696,434},{-6694,406},{-6692,70},{-6691,84},{-6689,28},{-6688,182},{-6687,28},{-6686,56},{-6685,112},{-6684,252},{-6681,42},{-6680,1876},{-6679,28},{-6678,756},{-6677,70},{-6676,252},{-6675,84},{-6674,14},{-6673,14},{-6672,56},{-6671,42},{-6670,56},{-6669,42},{-6668,392},{-6666,28},{-6665,14},{-6664,168},{-6661,84},{-6660,196},{-6659,56},{-6658,14},{-6657,70},{-6656,700},{-6655,70},{-6654,14},{-6651,42},{-6650,126},{-6649,28},{-6648,140},{-6647,224},{-6645,28},{-6644,448},{-6643,70},{-6642,28},{-6641,28},{-6640,406},{-6639,28},{-6638,476},{-6637,98},{-6636,98},{-6634,56},{-6633,28},{-6632,84},{-6631,84},{-6630,266},{-6629,42},{-6628,140},{-6627,70},{-6626,98},{-6625,308},{-6624,1652},{-6623,1456},{-6622,56},{-6620,280},{-6619,28},{-6618,28},{-6617,28},{-6616,70},{-6615,112},{-6614,28},{-6612,28},{-6610,140},{-6608,1008},{-6607,28},{-6605,70},{-6604,140},{-6603,28},{-6602,56},{-6601,1806},{-6600,644},{-6599,28},{-6597,140},{-6596,28},{-6595,84},{-6594,1260},{-6592,182},{-6591,84},{-6590,56},{-6589,28},{-6587,42},{-6586,28},{-6585,28},{-6584,56},{-6583,28},{-6582,14},{-6581,14},{-6580,42},{-6579,28},{-6577,28},{-6576,11984},{-6575,28},{-6573,14},{-6572,28},{-6571,28},{-6570,56},{-6569,14},{-6568,112},{-6566,28},{-6564,784},{-6563,126},{-6561,28},{-6560,224},{-6559,28},{-6558,252},{-6556,98},{-6555,196},{-6552,112},{-6551,28},{-6549,28},{-6548,112},{-6547,182},{-6544,168},{-6543,196},{-6542,70},{-6540,364},{-6539,154},{-6538,42},{-6537,112},{-6536,448},{-6535,56},{-6534,28},{-6533,28},{-6532,112},{-6531,84},{-6530,126},{-6529,98},{-6528,1064},{-6527,392},{-6526,42},{-6525,98},{-6524,448},{-6522,56},{-6521,28},{-6520,70},{-6519,140},{-6516,504},{-6515,182},{-6513,14},{-6512,210},{-6510,70},{-6508,28},{-6507,112},{-6506,56},{-6505,28},{-6504,1862},{-6501,28},{-6500,196},{-6499,56},{-6498,28},{-6497,14},{-6496,12922},{-6495,28},{-6494,56},{-6493,126},{-6492,98},{-6491,28},{-6488,350},{-6487,70},{-6486,182},{-6485,28},{-6484,56},{-6483,98},{-6482,56},{-6481,84},{-6480,1148},{-6479,42},{-6478,28},{-6476,1736},{-6475,308},{-6474,98},{-6473,28},{-6472,196},{-6471,140},{-6470,70},{-6468,392},{-6467,42},{-6466,70},{-6465,70},{-6464,672},{-6462,56},{-6460,42},{-6459,56},{-6458,28},{-6457,42},{-6456,168},{-6455,280},{-6454,98},{-6453,504},{-6452,350},{-6450,28},{-6449,14},{-6448,994},{-6447,112},{-6446,70},{-6445,42},{-6444,252},{-6443,280},{-6442,560},{-6441,140},{-6440,490},{-6439,14},{-6438,14},{-6437,28},{-6435,280},{-6434,126},{-6432,1120},{-6431,154},{-6430,28},{-6429,112},{-6428,518},{-6426,756},{-6425,42},{-6424,378},{-6422,28},{-6421,42},{-6420,84},{-6419,28},{-6417,84},{-6416,112},{-6413,126},{-6412,56},{-6411,28},{-6410,1078},{-6409,14},{-6408,266},{-6406,42},{-6405,756},{-6404,84},{-6403,56},{-6400,4704},{-6399,224},{-6398,56},{-6397,210},{-6396,14},{-6395,196},{-6394,84},{-6392,336},{-6391,56},{-6390,196},{-6388,294},{-6386,28},{-6384,602},{-6383,224},{-6382,14},{-6381,14},{-6380,364},{-6379,28},{-6378,210},{-6376,490},{-6375,70},{-6373,14},{-6372,1554},{-6371,70},{-6370,84},{-6368,280},{-6366,140},{-6364,14},{-6360,2170},{-6358,14},{-6357,56},{-6356,448},{-6355,28},{-6354,196},{-6352,490},{-6351,42},{-6350,42},{-6349,70},{-6348,98},{-6347,14},{-6345,28},{-6344,126},{-6343,70},{-6342,56},{-6340,294},{-6339,112},{-6338,140},{-6336,2184},{-6335,84},{-6332,84},{-6331,28},{-6330,196},{-6329,140},{-6328,6160},{-6326,28},{-6325,56},{-6324,224},{-6323,112},{-6322,14},{-6321,98},{-6320,420},{-6319,84},{-6318,938},{-6316,602},{-6315,56},{-6314,14},{-6313,98},{-6312,4522},{-6311,84},{-6310,56},{-6309,364},{-6308,28},{-6306,28},{-6305,14},{-6304,364},{-6303,126},{-6302,98},{-6301,70},{-6300,140},{-6299,14},{-6298,252},{-6297,70},{-6296,322},{-6295,14},{-6294,126},{-6293,392},{-6292,616},{-6291,28},{-6290,126},{-6289,196},{-6288,714},{-6287,140},{-6286,378},{-6284,210},{-6282,42},{-6281,336},{-6280,448},{-6278,364},{-6277,14},{-6276,42},{-6275,56},{-6274,42},{-6273,462},{-6272,1792},{-6271,224},{-6270,28},{-6268,266},{-6267,42},{-6266,28},{-6265,28},{-6264,1708},{-6263,84},{-6262,1176},{-6261,182},{-6260,560},{-6259,406},{-6257,28},{-6256,770},{-6255,42},{-6254,56},{-6253,28},{-6252,1134},{-6251,252},{-6250,42},{-6248,84},{-6247,252},{-6246,672},{-6245,28},{-6244,210},{-6242,84},{-6241,112},{-6240,280},{-6239,28},{-6238,182},{-6237,70},{-6236,1582},{-6235,28},{-6234,546},{-6233,28},{-6232,154},{-6231,56},{-6230,84},{-6229,42},{-6228,686},{-6227,70},{-6226,56},{-6225,84},{-6224,1036},{-6223,336},{-6222,14},{-6221,70},{-6220,518},{-6219,28},{-6218,196},{-6216,154},{-6215,28},{-6214,84},{-6212,84},{-6210,28},{-6209,112},{-6208,2870},{-6207,28},{-6205,84},{-6203,28},{-6202,1988},{-6201,56},{-6200,476},{-6198,140},{-6197,56},{-6196,336},{-6194,42},{-6193,112},{-6192,168},{-6190,126},{-6189,308},{-6188,28},{-6186,238},{-6185,28},{-6184,5152},{-6181,98},{-6180,1316},{-6179,28},{-6178,14},{-6177,14},{-6176,2198},{-6175,364},{-6174,140},{-6173,84},{-6172,28},{-6170,98},{-6169,28},{-6168,350},{-6167,28},{-6166,56},{-6165,14},{-6164,42},{-6163,140},{-6162,84},{-6161,14},{-6160,196},{-6158,56},{-6157,28},{-6156,980},{-6155,42},{-6154,308},{-6153,182},{-6152,15680},{-6151,56},{-6150,182},{-6148,98},{-6147,56},{-6146,70},{-6145,14},{-6144,1372},{-6143,14},{-6142,42},{-6141,112},{-6140,406},{-6139,98},{-6138,392},{-6137,28},{-6136,770},{-6134,28},{-6133,14},{-6132,294},{-6131,140},{-6130,112},{-6128,210},{-6127,140},{-6126,42},{-6125,224},{-6124,126},{-6123,28},{-6121,434},{-6120,1890},{-6119,14},{-6118,560},{-6116,56},{-6115,42},{-6114,168},{-6113,70},{-6112,840},{-6111,56},{-6109,28},{-6108,140},{-6107,56},{-6105,42},{-6104,70},{-6103,42},{-6102,630},{-6101,14},{-6100,126},{-6099,14},{-6098,42},{-6097,28},{-6096,826},{-6093,56},{-6092,56},{-6090,56},{-6089,14},{-6088,126},{-6086,112},{-6084,56},{-6083,28},{-6082,28},{-6080,1106},{-6079,224},{-6078,28},{-6077,98},{-6076,70},{-6075,56},{-6073,98},{-6072,336},{-6071,14},{-6070,56},{-6068,84},{-6067,14},{-6066,336},{-6065,182},{-6064,1092},{-6063,70},{-6062,28},{-6061,14},{-6060,56},{-6059,14},{-6057,84},{-6056,168},{-6055,28},{-6054,42},{-6053,14},{-6052,112},{-6051,70},{-6050,56},{-6048,6552},{-6047,14},{-6046,70},{-6045,42},{-6044,126},{-6043,28},{-6042,140},{-6041,56},{-6040,154},{-6039,42},{-6038,112},{-6037,14},{-6036,420},{-6035,56},{-6034,42},{-6033,28},{-6032,588},{-6031,280},{-6030,336},{-6029,98},{-6028,28},{-6027,224},{-6026,70},{-6025,14},{-6024,1036},{-6023,14},{-6022,14},{-6021,112},{-6020,56},{-6019,42},{-6018,196},{-6017,210},{-6016,686},{-6015,28},{-6014,28},{-6012,504},{-6011,42},{-6010,98},{-6009,126},{-6008,336},{-6007,14},{-6006,98},{-6005,56},{-6004,294},{-6003,42},{-6002,196},{-6001,14},{-6000,224},{-5999,28},{-5998,168},{-5997,182},{-5996,112},{-5994,420},{-5993,70},{-5992,84},{-5991,70},{-5990,126},{-5989,28},{-5988,112},{-5987,84},{-5986,56},{-5985,224},{-5984,1862},{-5983,140},{-5982,70},{-5980,280},{-5979,56},{-5978,140},{-5977,56},{-5976,1890},{-5975,28},{-5973,98},{-5970,28},{-5968,238},{-5967,14},{-5966,196},{-5965,84},{-5964,476},{-5963,42},{-5962,574},{-5960,252},{-5958,392},{-5957,140},{-5956,1106},{-5955,70},{-5954,42},{-5953,14},{-5952,644},{-5951,42},{-5950,672},{-5949,70},{-5948,154},{-5946,196},{-5945,168},{-5944,3402},{-5943,224},{-5942,308},{-5941,322},{-5940,672},{-5939,196},{-5938,196},{-5937,1862},{-5936,1386},{-5935,112},{-5934,532},{-5933,28},{-5932,224},{-5930,420},{-5929,140},{-5928,476},{-5927,98},{-5926,56},{-5925,112},{-5924,560},{-5923,266},{-5922,42},{-5921,84},{-5920,2212},{-5918,476},{-5917,84},{-5916,140},{-5915,672},{-5914,294},{-5913,196},{-5912,224},{-5911,182},{-5910,42},{-5909,140},{-5908,1428},{-5907,28},{-5906,546},{-5904,6468},{-5903,42},{-5902,210},{-5901,462},{-5900,350},{-5898,210},{-5897,1694},{-5896,238},{-5895,42},{-5894,70},{-5893,420},{-5892,490},{-5891,84},{-5890,70},{-5889,1190},{-5888,1022},{-5887,98},{-5886,392},{-5885,70},{-5884,350},{-5883,196},{-5881,308},{-5880,756},{-5879,98},{-5877,672},{-5876,98},{-5875,196},{-5874,14},{-5873,56},{-5872,686},{-5871,28},{-5870,70},{-5869,280},{-5868,308},{-5867,182},{-5866,994},{-5865,56},{-5864,13846},{-5863,168},{-5862,350},{-5860,252},{-5859,616},{-5858,56},{-5857,14},{-5856,1792},{-5855,98},{-5854,84},{-5853,308},{-5852,308},{-5851,84},{-5850,448},{-5849,70},{-5848,1302},{-5846,252},{-5845,42},{-5844,532},{-5843,210},{-5842,28},{-5841,560},{-5840,434},{-5839,28},{-5836,168},{-5835,28},{-5834,14},{-5832,16282},{-5831,112},{-5830,252},{-5829,56},{-5828,588},{-5827,112},{-5824,910},{-5823,112},{-5821,56},{-5820,238},{-5819,84},{-5817,42},{-5816,1120},{-5815,126},{-5814,28},{-5813,42},{-5812,154},{-5811,112},{-5810,56},{-5809,56},{-5808,1428},{-5807,154},{-5806,350},{-5805,98},{-5804,196},{-5803,56},{-5802,154},{-5801,84},{-5800,532},{-5799,98},{-5798,84},{-5797,28},{-5796,1120},{-5795,84},{-5794,42},{-5793,154},{-5792,3528},{-5791,28},{-5790,210},{-5789,70},{-5788,14},{-5786,196},{-5785,14},{-5784,658},{-5783,42},{-5782,574},{-5781,14},{-5780,812},{-5779,84},{-5778,378},{-5777,14},{-5776,686},{-5775,28},{-5774,56},{-5772,280},{-5771,14},{-5770,70},{-5768,336},{-5767,700},{-5766,252},{-5765,112},{-5764,56},{-5763,280},{-5762,42},{-5761,28},{-5760,54208},{-5759,196},{-5758,588},{-5757,280},{-5756,5782},{-5755,672},{-5754,210},{-5753,168},{-5752,8232},{-5751,1400},{-5750,224},{-5749,2240},{-5748,462},{-5747,308},{-5746,462},{-5745,2926},{-5744,1218},{-5743,392},{-5742,770},{-5741,4046},{-5740,1232},{-5739,392},{-5738,126},{-5736,336},{-5734,84},{-5733,2772},{-5732,4130},{-5730,3318},{-5729,56},{-5728,546},{-5727,84},{-5726,1792},{-5725,56},{-5724,672},{-5723,868},{-5722,308},{-5721,196},{-5720,952},{-5719,112},{-5718,196},{-5716,252},{-5715,126},{-5714,182},{-5713,14},{-5712,700},{-5711,98},{-5710,70},{-5709,1036},{-5708,28},{-5707,14},{-5706,2198},{-5705,154},{-5704,2436},{-5703,126},{-5702,2492},{-5701,112},{-5700,3332},{-5699,2380},{-5698,140},{-5697,196},{-5696,252},{-5695,462},{-5694,42},{-5693,126},{-5692,1344},{-5691,3304},{-5690,14},{-5689,532},{-5688,3598},{-5687,3080},{-5686,182},{-5685,588},{-5684,406},{-5683,2058},{-5682,630},{-5681,1120},{-5680,700},{-5679,854},{-5678,434},{-5677,686},{-5676,4186},{-5675,56},{-5674,28},{-5673,252},{-5672,1064},{-5671,98},{-5670,1344},{-5669,56},{-5668,448},{-5667,126},{-5666,826},{-5665,1064},{-5664,630},{-5663,308},{-5662,84},{-5661,98},{-5660,210},{-5659,112},{-5658,56},{-5657,224},{-5656,10108},{-5655,168},{-5654,434},{-5653,126},{-5652,1050},{-5651,238},{-5650,658},{-5649,224},{-5648,392},{-5647,672},{-5646,210},{-5645,238},{-5644,938},{-5643,224},{-5642,224},{-5641,112},{-5640,1456},{-5639,518},{-5638,952},{-5637,294},{-5636,448},{-5635,602},{-5634,224},{-5633,56},{-5632,3542},{-5631,70},{-5629,154},{-5628,1092},{-5626,42},{-5625,140},{-5624,630},{-5623,644},{-5622,140},{-5621,112},{-5620,28},{-5619,56},{-5618,84},{-5616,11746},{-5615,126},{-5614,98},{-5613,14},{-5612,420},{-5611,112},{-5610,56},{-5609,266},{-5608,1260},{-5607,140},{-5606,532},{-5605,322},{-5604,182},{-5603,126},{-5602,406},{-5601,336},{-5600,1358},{-5599,14},{-5598,392},{-5597,448},{-5596,504},{-5595,196},{-5594,378},{-5593,238},{-5592,504},{-5591,420},{-5590,210},{-5589,70},{-5588,1330},{-5587,126},{-5586,224},{-5585,112},{-5584,1008},{-5582,420},{-5581,28},{-5580,420},{-5579,112},{-5578,28},{-5577,266},{-5576,1176},{-5575,168},{-5574,140},{-5573,168},{-5572,1610},{-5570,126},{-5569,84},{-5568,1050},{-5567,42},{-5566,28},{-5565,168},{-5564,350},{-5563,154},{-5562,224},{-5561,392},{-5560,2926},{-5558,728},{-5557,28},{-5556,98},{-5555,84},{-5554,56},{-5553,238},{-5552,322},{-5551,112},{-5550,420},{-5549,896},{-5548,252},{-5547,168},{-5546,336},{-5545,28},{-5544,112},{-5543,378},{-5542,56},{-5541,28},{-5540,252},{-5539,280},{-5538,28},{-5537,112},{-5536,266},{-5533,56},{-5532,1750},{-5531,98},{-5530,154},{-5529,98},{-5528,1540},{-5527,112},{-5526,140},{-5525,98},{-5524,70},{-5523,42},{-5522,238},{-5521,42},{-5520,336},{-5519,84},{-5518,154},{-5517,168},{-5516,140},{-5515,140},{-5514,504},{-5513,112},{-5512,392},{-5511,182},{-5510,322},{-5509,98},{-5508,1680},{-5507,14},{-5506,70},{-5505,112},{-5504,6244},{-5502,112},{-5501,42},{-5500,252},{-5499,14},{-5498,70},{-5497,84},{-5496,1610},{-5495,588},{-5494,280},{-5493,112},{-5492,168},{-5491,140},{-5490,168},{-5489,28},{-5488,714},{-5487,126},{-5486,98},{-5485,238},{-5484,126},{-5483,168},{-5482,84},{-5481,112},{-5480,322},{-5479,70},{-5478,182},{-5477,98},{-5476,84},{-5475,84},{-5474,98},{-5473,322},{-5472,462},{-5471,98},{-5470,70},{-5469,112},{-5468,28},{-5467,56},{-5466,266},{-5465,224},{-5464,812},{-5463,560},{-5462,56},{-5461,84},{-5460,70},{-5459,28},{-5458,84},{-5457,42},{-5456,910},{-5455,2394},{-5454,210},{-5453,126},{-5452,28},{-5451,238},{-5450,42},{-5449,84},{-5448,252},{-5447,224},{-5446,28},{-5445,112},{-5444,224},{-5443,280},{-5442,112},{-5441,196},{-5440,308},{-5439,168},{-5438,56},{-5437,84},{-5436,252},{-5435,42},{-5434,28},{-5433,28},{-5432,168},{-5431,112},{-5430,238},{-5429,56},{-5428,112},{-5427,70},{-5426,42},{-5425,84},{-5424,70},{-5423,42},{-5422,42},{-5421,56},{-5420,266},{-5419,700},{-5417,84},{-5416,196},{-5415,84},{-5414,70},{-5413,42},{-5412,238},{-5411,28},{-5410,42},{-5409,126},{-5408,756},{-5407,70},{-5406,280},{-5405,14},{-5404,70},{-5402,1386},{-5401,42},{-5400,1050},{-5399,98},{-5398,84},{-5397,70},{-5396,532},{-5395,112},{-5394,28},{-5392,644},{-5391,336},{-5390,224},{-5389,28},{-5388,140},{-5387,154},{-5386,630},{-5385,140},{-5384,1176},{-5383,140},{-5382,210},{-5381,98},{-5380,70},{-5379,154},{-5378,126},{-5377,84},{-5376,770},{-5375,196},{-5374,224},{-5373,56},{-5372,238},{-5371,28},{-5370,140},{-5369,112},{-5368,980},{-5367,140},{-5366,126},{-5365,56},{-5364,3626},{-5363,42},{-5362,112},{-5361,84},{-5360,224},{-5359,112},{-5358,518},{-5357,378},{-5356,896},{-5355,84},{-5354,14},{-5353,182},{-5352,10808},{-5351,56},{-5350,84},{-5349,154},{-5348,140},{-5347,1400},{-5346,1372},{-5345,154},{-5344,154},{-5343,42},{-5342,28},{-5341,28},{-5340,140},{-5338,14},{-5336,294},{-5334,42},{-5333,84},{-5332,84},{-5331,56},{-5330,154},{-5329,28},{-5328,952},{-5327,196},{-5326,196},{-5325,70},{-5324,224},{-5323,42},{-5322,84},{-5321,14},{-5320,966},{-5319,224},{-5318,14},{-5317,140},{-5316,882},{-5315,126},{-5314,196},{-5313,14},{-5312,224},{-5311,28},{-5310,476},{-5309,28},{-5308,70},{-5307,126},{-5306,112},{-5305,42},{-5304,112},{-5303,14},{-5302,224},{-5301,154},{-5300,280},{-5299,28},{-5298,42},{-5297,168},{-5296,1652},{-5295,196},{-5294,112},{-5293,252},{-5292,1092},{-5291,182},{-5290,252},{-5289,112},{-5288,1092},{-5287,98},{-5286,28},{-5285,854},{-5284,392},{-5283,252},{-5282,616},{-5281,154},{-5280,1778},{-5279,70},{-5278,252},{-5277,252},{-5276,2072},{-5275,84},{-5274,154},{-5273,112},{-5272,6972},{-5271,70},{-5270,266},{-5269,14},{-5268,6286},{-5267,14},{-5266,882},{-5265,126},{-5264,1526},{-5263,42},{-5262,630},{-5261,154},{-5260,1554},{-5258,686},{-5257,56},{-5256,3640},{-5255,14},{-5254,56},{-5253,28},{-5252,588},{-5251,308},{-5250,56},{-5249,14},{-5248,1022},{-5247,322},{-5246,420},{-5245,490},{-5244,448},{-5243,56},{-5242,14},{-5241,28},{-5240,4214},{-5239,168},{-5238,84},{-5237,28},{-5236,672},{-5235,70},{-5234,42},{-5233,336},{-5232,2212},{-5231,266},{-5230,252},{-5229,252},{-5228,490},{-5226,392},{-5225,84},{-5224,770},{-5223,168},{-5221,308},{-5220,784},{-5219,98},{-5217,126},{-5216,266},{-5215,14},{-5214,196},{-5213,14},{-5212,98},{-5211,168},{-5210,518},{-5209,28},{-5208,1190},{-5207,70},{-5206,56},{-5205,56},{-5204,1078},{-5203,154},{-5201,140},{-5200,1246},{-5199,42},{-5198,546},{-5197,252},{-5196,672},{-5195,98},{-5194,448},{-5193,56},{-5192,378},{-5191,42},{-5190,504},{-5189,56},{-5188,1820},{-5186,140},{-5185,42},{-5184,4200},{-5183,28},{-5182,756},{-5181,406},{-5180,126},{-5178,210},{-5177,56},{-5176,1064},{-5175,742},{-5174,406},{-5173,14},{-5172,1106},{-5171,84},{-5170,994},{-5169,98},{-5168,1274},{-5167,112},{-5166,140},{-5165,112},{-5164,266},{-5163,56},{-5162,56},{-5161,210},{-5160,700},{-5159,28},{-5158,1148},{-5156,756},{-5155,140},{-5154,112},{-5153,672},{-5152,1162},{-5150,154},{-5149,56},{-5148,294},{-5147,14},{-5146,126},{-5145,308},{-5144,224},{-5143,126},{-5142,168},{-5141,140},{-5140,322},{-5139,196},{-5136,1302},{-5135,126},{-5134,504},{-5133,182},{-5132,336},{-5131,14},{-5130,224},{-5129,98},{-5128,1246},{-5127,28},{-5126,56},{-5125,28},{-5124,462},{-5123,28},{-5122,98},{-5121,364},{-5120,518},{-5119,70},{-5118,448},{-5117,224},{-5116,294},{-5115,28},{-5114,112},{-5113,168},{-5112,770},{-5111,28},{-5110,126},{-5109,56},{-5108,728},{-5106,294},{-5105,112},{-5104,252},{-5103,210},{-5102,224},{-5101,14},{-5100,112},{-5099,42},{-5098,378},{-5096,182},{-5095,84},{-5094,28},{-5093,420},{-5092,112},{-5091,630},{-5090,70},{-5089,126},{-5088,448},{-5087,126},{-5086,56},{-5085,70},{-5084,462},{-5082,462},{-5081,98},{-5080,112},{-5079,28},{-5078,112},{-5076,56},{-5075,56},{-5074,98},{-5073,238},{-5072,3892},{-5071,378},{-5070,42},{-5069,210},{-5068,518},{-5067,56},{-5066,364},{-5065,910},{-5064,252},{-5063,1764},{-5062,182},{-5061,28},{-5060,168},{-5059,42},{-5058,56},{-5057,42},{-5056,560},{-5055,28},{-5054,56},{-5052,448},{-5051,56},{-5050,378},{-5049,14},{-5048,182},{-5046,140},{-5045,98},{-5044,168},{-5043,126},{-5042,182},{-5041,210},{-5040,8288},{-5039,56},{-5038,28},{-5037,84},{-5036,1120},{-5035,154},{-5034,266},{-5032,574},{-5031,448},{-5030,112},{-5029,112},{-5028,588},{-5027,140},{-5026,70},{-5025,70},{-5024,2282},{-5023,28},{-5022,350},{-5021,154},{-5020,1036},{-5019,84},{-5018,224},{-5017,140},{-5016,1876},{-5015,154},{-5014,700},{-5013,84},{-5012,336},{-5011,98},{-5010,602},{-5009,112},{-5008,896},{-5007,728},{-5006,546},{-5005,28},{-5004,588},{-5003,154},{-5002,308},{-5001,238},{-5000,7658},{-4999,28},{-4998,1036},{-4997,280},{-4996,420},{-4995,742},{-4994,574},{-4993,1330},{-4992,2086},{-4991,84},{-4990,700},{-4989,224},{-4988,756},{-4987,84},{-4986,1190},{-4985,42},{-4984,5894},{-4983,168},{-4982,504},{-4981,308},{-4980,154},{-4979,490},{-4978,686},{-4977,770},{-4976,2100},{-4974,196},{-4973,42},{-4972,518},{-4971,42},{-4970,714},{-4968,1568},{-4967,28},{-4966,14},{-4965,112},{-4964,2114},{-4963,518},{-4962,154},{-4961,140},{-4960,518},{-4959,112},{-4958,56},{-4957,154},{-4956,1442},{-4955,728},{-4954,280},{-4953,14},{-4952,3752},{-4951,112},{-4950,434},{-4949,910},{-4948,798},{-4947,574},{-4946,994},{-4945,154},{-4944,826},{-4943,966},{-4942,336},{-4941,84},{-4940,4410},{-4939,392},{-4938,644},{-4937,112},{-4936,392},{-4935,84},{-4934,448},{-4933,56},{-4932,1512},{-4931,280},{-4930,406},{-4929,28},{-4928,308},{-4927,14},{-4926,84},{-4925,630},{-4924,4802},{-4923,28},{-4922,770},{-4921,112},{-4920,3010},{-4919,266},{-4918,378},{-4917,42},{-4916,3416},{-4915,70},{-4914,84},{-4913,224},{-4912,9688},{-4911,378},{-4910,350},{-4909,168},{-4908,224},{-4907,210},{-4906,182},{-4905,308},{-4904,1274},{-4903,70},{-4902,196},{-4901,84},{-4900,238},{-4899,126},{-4898,70},{-4897,126},{-4896,602},{-4895,42},{-4894,868},{-4893,196},{-4892,98},{-4891,98},{-4890,70},{-4889,294},{-4888,742},{-4887,294},{-4886,98},{-4885,252},{-4884,1988},{-4883,140},{-4882,70},{-4881,1288},{-4880,700},{-4879,140},{-4878,462},{-4877,98},{-4876,210},{-4875,28},{-4873,406},{-4872,672},{-4870,140},{-4869,3766},{-4868,1036},{-4867,14},{-4866,126},{-4865,70},{-4864,2926},{-4863,28},{-4862,126},{-4860,896},{-4859,112},{-4858,1638},{-4857,98},{-4856,1442},{-4855,28},{-4854,476},{-4853,56},{-4852,280},{-4851,784},{-4850,98},{-4849,84},{-4848,1288},{-4847,238},{-4846,1344},{-4845,1050},{-4844,462},{-4843,28},{-4842,756},{-4841,84},{-4840,1778},{-4839,210},{-4838,280},{-4837,308},{-4836,700},{-4835,42},{-4834,168},{-4833,196},{-4832,2828},{-4831,140},{-4830,98},{-4829,140},{-4828,518},{-4827,70},{-4826,770},{-4825,490},{-4824,560},{-4823,98},{-4822,112},{-4821,1036},{-4820,462},{-4819,112},{-4818,574},{-4817,154},{-4816,2086},{-4815,140},{-4814,882},{-4813,56},{-4812,784},{-4810,210},{-4809,126},{-4808,1904},{-4807,168},{-4806,1022},{-4805,224},{-4804,1218},{-4803,42},{-4802,126},{-4801,28},{-4800,1974},{-4799,126},{-4798,14},{-4797,140},{-4796,6692},{-4795,406},{-4794,182},{-4793,84},{-4792,686},{-4791,70},{-4790,126},{-4789,224},{-4788,3696},{-4787,154},{-4786,294},{-4785,224},{-4784,2058},{-4783,196},{-4782,882},{-4781,336},{-4780,1330},{-4779,490},{-4778,252},{-4777,336},{-4776,23506},{-4775,462},{-4774,112},{-4773,154},{-4772,84},{-4771,84},{-4770,7028},{-4769,154},{-4768,6636},{-4767,42},{-4766,868},{-4765,798},{-4764,980},{-4763,168},{-4762,168},{-4761,308},{-4760,742},{-4759,112},{-4758,196},{-4757,168},{-4756,1148},{-4755,112},{-4754,1890},{-4753,210},{-4752,854},{-4751,182},{-4750,84},{-4749,196},{-4748,238},{-4747,392},{-4746,140},{-4745,210},{-4744,336},{-4743,28},{-4742,658},{-4741,378},{-4740,2674},{-4739,252},{-4738,826},{-4737,154},{-4736,966},{-4735,154},{-4734,6972},{-4733,98},{-4732,168},{-4731,56},{-4730,224},{-4729,56},{-4728,882},{-4727,70},{-4726,56},{-4725,406},{-4724,364},{-4723,672},{-4722,182},{-4721,98},{-4720,588},{-4719,238},{-4718,252},{-4717,280},{-4716,3906},{-4715,112},{-4714,392},{-4713,126},{-4712,40698},{-4711,98},{-4710,70},{-4709,882},{-4708,658},{-4707,112},{-4706,476},{-4705,84},{-4704,4466},{-4703,14},{-4702,28},{-4701,504},{-4700,84},{-4699,126},{-4698,336},{-4697,252},{-4696,462},{-4694,910},{-4693,644},{-4692,168},{-4691,112},{-4690,672},{-4689,182},{-4688,1064},{-4687,210},{-4686,1008},{-4685,812},{-4684,476},{-4683,154},{-4682,378},{-4681,168},{-4680,462},{-4679,182},{-4678,98},{-4677,182},{-4676,672},{-4675,210},{-4674,28},{-4673,112},{-4672,1176},{-4671,868},{-4670,294},{-4669,168},{-4668,518},{-4667,308},{-4666,112},{-4665,1190},{-4664,938},{-4663,1582},{-4662,294},{-4661,84},{-4660,98},{-4659,140},{-4658,1078},{-4657,378},{-4656,50918},{-4655,224},{-4654,910},{-4653,140},{-4652,882},{-4651,686},{-4650,140},{-4649,210},{-4648,1316},{-4647,154},{-4646,112},{-4645,686},{-4644,3122},{-4643,28},{-4642,70},{-4641,56},{-4640,2758},{-4639,420},{-4638,630},{-4637,210},{-4636,420},{-4635,182},{-4634,112},{-4633,112},{-4632,448},{-4631,56},{-4630,196},{-4629,350},{-4628,1106},{-4627,28},{-4626,84},{-4625,196},{-4624,1064},{-4623,28},{-4622,98},{-4621,14},{-4620,2072},{-4619,70},{-4617,126},{-4616,4564},{-4615,56},{-4614,112},{-4613,182},{-4612,1862},{-4611,126},{-4610,322},{-4609,252},{-4608,15218},{-4607,1428},{-4606,126},{-4605,126},{-4604,602},{-4603,84},{-4602,644},{-4601,28},{-4600,9632},{-4599,308},{-4598,42},{-4597,196},{-4596,504},{-4595,42},{-4594,14},{-4592,1750},{-4591,280},{-4590,3136},{-4589,70},{-4588,854},{-4587,280},{-4586,378},{-4585,154},{-4584,686},{-4583,168},{-4582,98},{-4581,84},{-4580,910},{-4579,112},{-4578,140},{-4577,126},{-4576,168},{-4575,56},{-4574,336},{-4573,42},{-4572,18368},{-4571,266},{-4570,182},{-4569,154},{-4568,518},{-4567,406},{-4566,182},{-4565,1344},{-4564,2618},{-4563,532},{-4562,28},{-4561,532},{-4560,2184},{-4559,490},{-4558,448},{-4557,742},{-4556,294},{-4555,336},{-4554,1204},{-4553,336},{-4552,350},{-4551,84},{-4550,854},{-4549,126},{-4548,3738},{-4547,168},{-4546,686},{-4545,350},{-4544,1316},{-4543,112},{-4542,308},{-4541,322},{-4540,308},{-4539,140},{-4538,308},{-4537,14},{-4536,2128},{-4535,784},{-4534,560},{-4533,252},{-4532,308},{-4531,168},{-4530,1022},{-4529,392},{-4528,462},{-4527,70},{-4526,308},{-4525,336},{-4524,1428},{-4523,910},{-4522,126},{-4521,182},{-4520,714},{-4519,280},{-4518,2016},{-4517,280},{-4516,3388},{-4515,476},{-4514,868},{-4513,126},{-4512,602},{-4511,70},{-4510,266},{-4509,462},{-4508,266},{-4507,1456},{-4506,1036},{-4505,336},{-4504,462},{-4503,476},{-4502,112},{-4501,210},{-4500,6496},{-4499,168},{-4498,504},{-4497,210},{-4496,1876},{-4495,616},{-4494,154},{-4493,1638},{-4492,504},{-4491,252},{-4490,196},{-4489,70},{-4488,2590},{-4487,728},{-4486,966},{-4485,294},{-4484,630},{-4483,1400},{-4482,154},{-4481,406},{-4480,2450},{-4479,224},{-4478,2814},{-4477,266},{-4476,728},{-4475,322},{-4474,350},{-4473,294},{-4472,1078},{-4471,280},{-4470,476},{-4469,322},{-4468,378},{-4467,168},{-4466,448},{-4465,224},{-4464,6300},{-4463,490},{-4462,364},{-4461,98},{-4460,3500},{-4459,3668},{-4458,182},{-4457,126},{-4456,1008},{-4455,294},{-4454,182},{-4453,112},{-4452,5264},{-4451,112},{-4450,392},{-4449,126},{-4448,9632},{-4447,3024},{-4446,336},{-4445,700},{-4444,2366},{-4443,280},{-4442,490},{-4441,966},{-4440,2394},{-4439,322},{-4438,602},{-4437,56},{-4436,4620},{-4435,56},{-4434,308},{-4433,126},{-4432,1092},{-4431,126},{-4430,182},{-4429,252},{-4428,4788},{-4427,1344},{-4426,546},{-4425,238},{-4424,1694},{-4423,756},{-4422,98},{-4421,364},{-4420,1610},{-4419,210},{-4418,28},{-4417,126},{-4416,2604},{-4415,826},{-4414,154},{-4413,910},{-4412,1750},{-4411,238},{-4410,448},{-4409,350},{-4408,6552},{-4407,14},{-4406,1078},{-4405,126},{-4404,6328},{-4403,238},{-4402,196},{-4401,168},{-4400,1498},{-4399,378},{-4398,1036},{-4397,154},{-4396,714},{-4395,112},{-4394,154},{-4393,504},{-4392,4256},{-4391,420},{-4390,546},{-4389,42},{-4388,84},{-4387,448},{-4386,140},{-4385,98},{-4384,1988},{-4383,210},{-4382,196},{-4381,602},{-4380,322},{-4379,98},{-4378,336},{-4377,196},{-4376,994},{-4375,616},{-4374,546},{-4373,196},{-4372,812},{-4371,140},{-4370,336},{-4369,42},{-4368,3822},{-4367,1232},{-4366,448},{-4365,630},{-4364,3752},{-4363,350},{-4362,658},{-4361,2688},{-4360,784},{-4359,448},{-4358,910},{-4357,56},{-4356,1176},{-4355,742},{-4354,1092},{-4353,1162},{-4352,31402},{-4351,350},{-4350,112},{-4349,1498},{-4348,1526},{-4347,2422},{-4346,322},{-4345,154},{-4344,5404},{-4343,252},{-4342,238},{-4341,112},{-4340,1008},{-4339,308},{-4338,182},{-4337,28},{-4336,4424},{-4335,224},{-4334,196},{-4333,98},{-4332,1946},{-4331,182},{-4330,658},{-4329,322},{-4328,4312},{-4327,518},{-4326,406},{-4325,1106},{-4324,182},{-4323,1456},{-4322,336},{-4321,224},{-4320,13188},{-4319,364},{-4318,224},{-4317,3668},{-4316,3948},{-4315,322},{-4314,686},{-4313,1316},{-4312,2408},{-4311,238},{-4310,854},{-4309,112},{-4308,616},{-4307,210},{-4306,602},{-4305,336},{-4304,5012},{-4303,182},{-4302,28},{-4301,406},{-4300,742},{-4299,476},{-4298,336},{-4297,588},{-4296,8414},{-4295,336},{-4294,560},{-4293,1078},{-4292,784},{-4291,588},{-4290,434},{-4289,728},{-4288,3500},{-4287,574},{-4286,350},{-4285,154},{-4284,3388},{-4283,126},{-4282,658},{-4281,168},{-4280,1330},{-4279,266},{-4278,406},{-4277,266},{-4276,476},{-4275,196},{-4274,546},{-4273,210},{-4272,1498},{-4271,1330},{-4270,294},{-4269,378},{-4268,2674},{-4266,434},{-4265,168},{-4264,1036},{-4263,140},{-4262,588},{-4261,3878},{-4260,406},{-4259,532},{-4258,294},{-4257,434},{-4256,2016},{-4255,210},{-4254,434},{-4253,294},{-4252,1022},{-4251,910},{-4250,294},{-4249,154},{-4248,2450},{-4247,462},{-4246,140},{-4245,602},{-4244,6216},{-4243,378},{-4242,1456},{-4241,980},{-4240,3136},{-4239,266},{-4238,280},{-4237,308},{-4236,532},{-4235,112},{-4234,588},{-4233,84},{-4232,7840},{-4231,392},{-4230,224},{-4229,84},{-4228,252},{-4227,168},{-4226,378},{-4225,70},{-4224,8652},{-4223,126},{-4222,812},{-4221,700},{-4220,154},{-4219,168},{-4218,434},{-4217,98},{-4216,1316},{-4215,56},{-4214,350},{-4213,392},{-4212,504},{-4211,182},{-4210,196},{-4209,154},{-4208,2534},{-4207,1106},{-4206,266},{-4205,112},{-4204,266},{-4203,294},{-4202,616},{-4201,112},{-4200,1092},{-4199,84},{-4198,364},{-4197,448},{-4196,3598},{-4195,210},{-4194,1890},{-4193,406},{-4192,4102},{-4191,196},{-4190,686},{-4189,266},{-4188,266},{-4187,476},{-4186,1638},{-4185,210},{-4184,1610},{-4183,294},{-4182,798},{-4181,42},{-4180,476},{-4179,70},{-4178,476},{-4177,210},{-4176,6580},{-4175,140},{-4174,2184},{-4173,182},{-4172,224},{-4171,112},{-4170,84},{-4169,42},{-4168,8610},{-4167,84},{-4166,728},{-4165,56},{-4164,1358},{-4163,14},{-4162,252},{-4161,70},{-4160,3878},{-4159,56},{-4158,1050},{-4157,112},{-4156,560},{-4155,98},{-4154,224},{-4153,168},{-4152,1246},{-4151,112},{-4150,448},{-4149,84},{-4148,644},{-4147,252},{-4146,140},{-4145,336},{-4144,4830},{-4143,224},{-4142,294},{-4141,168},{-4140,1092},{-4139,336},{-4138,154},{-4137,14},{-4136,1288},{-4135,98},{-4134,602},{-4133,154},{-4132,1946},{-4131,210},{-4130,560},{-4129,98},{-4128,8246},{-4127,224},{-4126,84},{-4125,854},{-4124,2562},{-4123,70},{-4122,294},{-4121,364},{-4120,3626},{-4119,28},{-4118,126},{-4117,308},{-4116,280},{-4115,224},{-4114,714},{-4113,98},{-4112,8064},{-4111,252},{-4110,294},{-4109,630},{-4108,2296},{-4107,56},{-4106,210},{-4105,140},{-4104,2338},{-4103,700},{-4102,252},{-4101,1442},{-4100,798},{-4099,14},{-4098,420},{-4097,84},{-4096,2282},{-4095,42},{-4094,1106},{-4093,224},{-4092,1498},{-4091,126},{-4090,532},{-4089,434},{-4088,7574},{-4087,252},{-4086,56},{-4085,322},{-4084,1064},{-4083,196},{-4082,308},{-4081,406},{-4080,5824},{-4079,210},{-4078,140},{-4077,462},{-4076,504},{-4075,364},{-4074,854},{-4073,168},{-4072,1890},{-4071,504},{-4070,392},{-4069,182},{-4068,2674},{-4067,182},{-4066,910},{-4065,266},{-4064,5670},{-4063,392},{-4062,616},{-4061,434},{-4060,1022},{-4059,350},{-4058,350},{-4057,350},{-4056,1260},{-4055,126},{-4054,182},{-4053,112},{-4052,3962},{-4051,448},{-4050,504},{-4049,490},{-4048,1414},{-4047,350},{-4046,910},{-4045,336},{-4044,728},{-4043,504},{-4042,812},{-4041,672},{-4040,2646},{-4039,728},{-4038,112},{-4037,518},{-4036,1904},{-4035,2436},{-4034,1638},{-4033,742},{-4032,6454},{-4031,98},{-4030,140},{-4029,238},{-4028,826},{-4027,42},{-4026,644},{-4025,294},{-4024,5334},{-4023,182},{-4022,196},{-4021,168},{-4020,672},{-4019,336},{-4018,266},{-4017,196},{-4016,4648},{-4015,294},{-4014,140},{-4013,294},{-4012,420},{-4011,266},{-4010,574},{-4009,588},{-4008,2254},{-4007,420},{-4006,70},{-4005,826},{-4004,1218},{-4003,2338},{-4002,336},{-4001,252},{-4000,2954},{-3999,896},{-3998,560},{-3997,280},{-3996,588},{-3995,168},{-3994,168},{-3993,182},{-3992,4242},{-3991,644},{-3990,336},{-3989,210},{-3988,616},{-3987,182},{-3986,322},{-3985,224},{-3984,4186},{-3983,728},{-3982,420},{-3981,196},{-3980,336},{-3979,350},{-3978,504},{-3977,434},{-3976,1456},{-3975,392},{-3974,280},{-3973,336},{-3972,994},{-3971,672},{-3970,448},{-3969,392},{-3968,4620},{-3967,560},{-3966,602},{-3965,280},{-3964,1708},{-3963,238},{-3962,1134},{-3961,322},{-3960,3472},{-3959,546},{-3958,910},{-3957,336},{-3956,882},{-3955,224},{-3954,588},{-3953,406},{-3952,1778},{-3951,126},{-3950,1050},{-3949,1176},{-3948,1498},{-3947,532},{-3946,938},{-3945,616},{-3944,1596},{-3943,448},{-3942,504},{-3941,1694},{-3940,7644},{-3939,518},{-3938,1484},{-3937,266},{-3936,23506},{-3935,910},{-3934,490},{-3933,266},{-3932,2786},{-3931,308},{-3930,1078},{-3929,588},{-3928,1484},{-3927,448},{-3926,812},{-3925,350},{-3924,728},{-3923,280},{-3922,826},{-3921,70},{-3920,4662},{-3919,350},{-3918,182},{-3917,756},{-3916,672},{-3915,910},{-3914,392},{-3913,406},{-3912,1568},{-3911,126},{-3910,182},{-3909,336},{-3908,938},{-3907,434},{-3906,924},{-3905,280},{-3904,896},{-3903,462},{-3902,336},{-3901,350},{-3900,952},{-3899,210},{-3898,140},{-3897,308},{-3896,1820},{-3895,392},{-3894,560},{-3893,1106},{-3892,644},{-3891,336},{-3890,140},{-3889,1638},{-3888,7602},{-3887,308},{-3886,252},{-3885,336},{-3884,1274},{-3883,1036},{-3882,1246},{-3881,336},{-3880,2478},{-3879,392},{-3878,644},{-3877,168},{-3876,1890},{-3875,238},{-3874,896},{-3873,882},{-3872,2800},{-3871,154},{-3870,2758},{-3869,406},{-3868,770},{-3867,504},{-3866,2058},{-3865,252},{-3864,700},{-3863,238},{-3862,3220},{-3861,966},{-3860,518},{-3859,602},{-3858,602},{-3857,336},{-3856,1190},{-3855,672},{-3854,1078},{-3853,532},{-3852,4606},{-3851,560},{-3850,700},{-3849,630},{-3848,10766},{-3847,714},{-3846,462},{-3845,1022},{-3844,1456},{-3843,868},{-3842,490},{-3841,588},{-3840,24892},{-3839,350},{-3838,2044},{-3837,280},{-3836,854},{-3835,350},{-3834,4382},{-3833,504},{-3832,4466},{-3831,154},{-3830,168},{-3829,2226},{-3828,1624},{-3827,280},{-3826,1932},{-3825,462},{-3824,1526},{-3823,98},{-3822,910},{-3821,266},{-3820,476},{-3819,1400},{-3818,336},{-3817,938},{-3816,9380},{-3815,574},{-3814,1022},{-3813,1456},{-3812,2870},{-3811,770},{-3810,1302},{-3809,1260},{-3808,4480},{-3807,546},{-3806,3472},{-3805,2058},{-3804,4690},{-3803,924},{-3802,756},{-3801,1302},{-3800,3458},{-3799,210},{-3798,2856},{-3797,1400},{-3796,6356},{-3795,1176},{-3794,784},{-3793,994},{-3792,5110},{-3791,1568},{-3790,742},{-3789,714},{-3788,770},{-3787,1092},{-3786,616},{-3785,1848},{-3784,1806},{-3783,504},{-3782,1554},{-3781,532},{-3780,2394},{-3779,252},{-3778,168},{-3777,56},{-3776,2450},{-3775,784},{-3774,42},{-3773,756},{-3772,1932},{-3771,112},{-3770,336},{-3769,112},{-3768,8106},{-3767,98},{-3766,700},{-3765,1666},{-3764,1372},{-3763,1036},{-3762,2254},{-3761,756},{-3760,2744},{-3759,546},{-3758,1932},{-3757,98},{-3756,5040},{-3755,350},{-3754,1442},{-3753,518},{-3752,2016},{-3751,602},{-3750,1176},{-3749,1484},{-3748,1512},{-3747,280},{-3746,1260},{-3745,756},{-3744,4214},{-3743,504},{-3742,1792},{-3741,1442},{-3740,7658},{-3739,546},{-3738,630},{-3737,1050},{-3736,1190},{-3735,840},{-3734,1540},{-3733,840},{-3732,2324},{-3731,476},{-3730,1722},{-3729,658},{-3728,3276},{-3727,784},{-3726,2548},{-3725,3906},{-3724,1918},{-3723,1134},{-3722,1162},{-3721,490},{-3720,3808},{-3719,1162},{-3718,882},{-3717,826},{-3716,644},{-3715,1386},{-3714,1148},{-3713,518},{-3712,3710},{-3711,784},{-3710,546},{-3709,1134},{-3708,1876},{-3707,812},{-3706,770},{-3705,686},{-3704,1974},{-3703,1092},{-3702,1582},{-3701,560},{-3700,784},{-3699,490},{-3698,882},{-3697,392},{-3696,2898},{-3695,168},{-3694,686},{-3693,714},{-3692,1582},{-3691,532},{-3690,1540},{-3689,686},{-3688,5936},{-3687,1554},{-3686,1064},{-3685,448},{-3684,2212},{-3683,952},{-3682,714},{-3681,434},{-3680,3444},{-3679,2814},{-3678,938},{-3677,882},{-3676,2492},{-3675,1498},{-3674,2786},{-3673,924},{-3672,19236},{-3671,616},{-3670,1022},{-3669,1932},{-3668,1022},{-3667,3430},{-3666,2898},{-3665,2968},{-3664,1456},{-3663,532},{-3662,294},{-3661,1736},{-3660,5922},{-3659,1694},{-3658,1316},{-3657,2632},{-3656,5544},{-3655,392},{-3654,2016},{-3653,3276},{-3652,1120},{-3651,1358},{-3650,3528},{-3649,378},{-3648,23926},{-3647,728},{-3646,938},{-3645,3360},{-3644,1260},{-3643,322},{-3642,1512},{-3641,644},{-3640,2828},{-3639,266},{-3638,2044},{-3637,910},{-3636,1246},{-3635,616},{-3634,644},{-3633,3472},{-3632,9800},{-3631,476},{-3630,462},{-3629,462},{-3628,882},{-3627,2170},{-3626,1274},{-3625,364},{-3624,924},{-3623,406},{-3622,1288},{-3621,1274},{-3620,2786},{-3619,154},{-3618,1120},{-3617,182},{-3616,2268},{-3615,462},{-3614,336},{-3613,364},{-3612,1526},{-3611,616},{-3610,13482},{-3609,196},{-3608,3864},{-3607,182},{-3606,532},{-3605,322},{-3604,546},{-3603,1582},{-3602,364},{-3601,1596},{-3600,52906},{-3599,3332},{-3598,616},{-3597,462},{-3596,1036},{-3595,742},{-3594,2100},{-3593,224},{-3592,31542},{-3591,798},{-3590,6258},{-3589,2212},{-3588,1330},{-3587,910},{-3586,1106},{-3585,350},{-3584,6524},{-3583,1806},{-3582,3108},{-3581,1666},{-3580,644},{-3579,770},{-3578,714},{-3577,1022},{-3576,6972},{-3575,672},{-3574,1162},{-3573,378},{-3572,882},{-3571,1820},{-3570,1330},{-3569,868},{-3568,7294},{-3567,1470},{-3566,504},{-3565,168},{-3564,2562},{-3563,308},{-3562,1890},{-3561,350},{-3560,2688},{-3559,588},{-3558,252},{-3557,2240},{-3556,700},{-3555,588},{-3554,546},{-3553,448},{-3552,36750},{-3551,476},{-3550,784},{-3549,1694},{-3548,854},{-3547,168},{-3546,840},{-3545,4662},{-3544,3094},{-3543,364},{-3542,616},{-3541,196},{-3540,4270},{-3539,714},{-3538,238},{-3537,350},{-3536,6398},{-3535,378},{-3534,546},{-3533,420},{-3532,1512},{-3531,756},{-3530,826},{-3529,392},{-3528,4410},{-3527,252},{-3526,434},{-3525,182},{-3524,1358},{-3523,910},{-3522,784},{-3521,210},{-3520,7476},{-3519,1036},{-3518,714},{-3517,1008},{-3516,1946},{-3515,140},{-3514,756},{-3513,364},{-3512,7196},{-3511,350},{-3510,1344},{-3509,322},{-3508,3122},{-3507,658},{-3506,238},{-3505,462},{-3504,3458},{-3503,770},{-3502,280},{-3501,252},{-3500,1750},{-3499,350},{-3498,462},{-3497,742},{-3496,2786},{-3495,168},{-3494,350},{-3493,336},{-3492,3528},{-3491,168},{-3490,448},{-3489,126},{-3488,9352},{-3487,168},{-3486,630},{-3485,280},{-3484,700},{-3483,462},{-3482,364},{-3481,322},{-3480,17836},{-3479,336},{-3478,1680},{-3477,266},{-3476,1176},{-3475,504},{-3474,672},{-3473,336},{-3472,2870},{-3471,784},{-3470,1036},{-3469,658},{-3468,1596},{-3467,588},{-3466,392},{-3465,448},{-3464,5614},{-3463,322},{-3462,952},{-3461,224},{-3460,2170},{-3459,448},{-3458,504},{-3457,210},{-3456,9016},{-3455,378},{-3454,1036},{-3453,574},{-3452,924},{-3451,112},{-3450,1134},{-3449,588},{-3448,1400},{-3447,238},{-3446,182},{-3445,378},{-3444,3262},{-3443,1484},{-3442,546},{-3441,490},{-3440,7448},{-3439,1176},{-3438,140},{-3437,448},{-3436,4480},{-3435,3822},{-3434,1316},{-3433,1708},{-3432,2576},{-3431,420},{-3430,168},{-3429,490},{-3428,3486},{-3427,798},{-3426,994},{-3425,1232},{-3424,4060},{-3423,546},{-3422,336},{-3421,154},{-3420,1946},{-3419,196},{-3418,2324},{-3417,1050},{-3416,4578},{-3415,1106},{-3414,742},{-3413,1134},{-3412,2058},{-3411,938},{-3410,630},{-3409,266},{-3408,9240},{-3407,308},{-3406,602},{-3405,770},{-3404,1526},{-3403,238},{-3402,308},{-3401,728},{-3400,2114},{-3399,406},{-3398,2072},{-3397,350},{-3396,1666},{-3395,896},{-3394,1652},{-3393,756},{-3392,30296},{-3391,448},{-3390,602},{-3389,1148},{-3388,868},{-3387,420},{-3386,1288},{-3385,350},{-3384,1484},{-3383,364},{-3382,1778},{-3381,560},{-3380,602},{-3379,182},{-3378,2030},{-3377,462},{-3376,4606},{-3375,784},{-3374,1204},{-3373,756},{-3372,7980},{-3371,672},{-3370,140},{-3369,168},{-3368,1610},{-3367,672},{-3366,238},{-3365,1246},{-3364,910},{-3363,812},{-3362,2856},{-3361,588},{-3360,39424},{-3359,518},{-3358,1162},{-3357,420},{-3356,1260},{-3355,532},{-3354,1064},{-3353,112},{-3352,4956},{-3351,1358},{-3350,630},{-3349,462},{-3348,3108},{-3347,1512},{-3346,420},{-3345,364},{-3344,5152},{-3343,266},{-3342,1008},{-3341,4312},{-3340,840},{-3339,462},{-3338,434},{-3337,462},{-3336,6398},{-3335,546},{-3334,910},{-3333,700},{-3332,1974},{-3331,1540},{-3330,1400},{-3329,1316},{-3328,7000},{-3327,252},{-3326,196},{-3325,406},{-3324,1694},{-3323,588},{-3322,952},{-3321,294},{-3320,4760},{-3319,728},{-3318,1512},{-3317,378},{-3316,1792},{-3315,686},{-3314,1078},{-3313,1372},{-3312,6300},{-3311,280},{-3310,1680},{-3309,3010},{-3308,1162},{-3307,686},{-3306,868},{-3305,1036},{-3304,2996},{-3303,2352},{-3302,2506},{-3301,1428},{-3300,1708},{-3299,1092},{-3298,826},{-3297,1036},{-3296,3836},{-3295,434},{-3294,5292},{-3293,1512},{-3292,1288},{-3291,182},{-3290,1288},{-3289,434},{-3288,2002},{-3287,882},{-3286,742},{-3285,798},{-3284,3206},{-3283,630},{-3282,1302},{-3281,350},{-3280,2632},{-3279,742},{-3278,1358},{-3277,1666},{-3276,938},{-3275,518},{-3274,2590},{-3273,1204},{-3272,1974},{-3271,1708},{-3270,798},{-3269,1008},{-3268,1078},{-3267,588},{-3266,308},{-3265,630},{-3264,2604},{-3263,574},{-3262,350},{-3261,518},{-3260,5138},{-3259,364},{-3258,1470},{-3257,546},{-3256,1652},{-3255,588},{-3254,1876},{-3253,3416},{-3252,3766},{-3251,476},{-3250,994},{-3249,784},{-3248,1764},{-3247,756},{-3246,1666},{-3245,980},{-3244,1722},{-3243,252},{-3242,448},{-3241,700},{-3240,23478},{-3239,490},{-3238,6440},{-3237,2030},{-3236,1876},{-3235,224},{-3234,658},{-3233,1512},{-3232,5642},{-3231,938},{-3230,854},{-3229,1078},{-3228,1386},{-3227,1148},{-3226,266},{-3225,812},{-3224,1106},{-3223,406},{-3222,1274},{-3221,448},{-3220,5698},{-3219,938},{-3218,1596},{-3217,378},{-3216,2604},{-3215,1148},{-3214,1470},{-3213,2366},{-3212,476},{-3211,1134},{-3210,1400},{-3209,714},{-3208,2576},{-3207,1330},{-3206,840},{-3205,644},{-3204,1554},{-3203,1288},{-3202,882},{-3201,336},{-3200,9114},{-3199,574},{-3198,532},{-3197,2114},{-3196,1652},{-3195,700},{-3194,616},{-3193,378},{-3192,1344},{-3191,420},{-3190,3430},{-3189,1918},{-3188,1582},{-3187,574},{-3186,280},{-3185,896},{-3184,5292},{-3183,392},{-3182,1722},{-3181,1442},{-3180,2254},{-3179,854},{-3178,616},{-3177,8890},{-3176,2968},{-3175,3402},{-3174,364},{-3173,616},{-3172,1554},{-3171,1694},{-3170,910},{-3169,574},{-3168,9604},{-3167,504},{-3166,2576},{-3165,546},{-3164,2954},{-3163,532},{-3162,5390},{-3161,378},{-3160,3052},{-3159,1400},{-3158,756},{-3157,700},{-3156,952},{-3155,1610},{-3154,574},{-3153,420},{-3152,3724},{-3151,714},{-3150,672},{-3149,280},{-3148,1960},{-3147,336},{-3146,378},{-3145,952},{-3144,5404},{-3143,364},{-3142,910},{-3141,5362},{-3140,1022},{-3139,518},{-3138,462},{-3137,1330},{-3136,2016},{-3135,490},{-3134,2436},{-3133,490},{-3132,1442},{-3131,1022},{-3130,1400},{-3129,742},{-3128,1106},{-3127,784},{-3126,1764},{-3125,1120},{-3124,756},{-3123,434},{-3122,1736},{-3121,1106},{-3120,1344},{-3119,812},{-3118,686},{-3117,1078},{-3116,6874},{-3115,812},{-3114,742},{-3113,378},{-3112,3682},{-3111,3416},{-3110,1708},{-3109,1036},{-3108,1386},{-3107,336},{-3106,2296},{-3105,1862},{-3104,6902},{-3103,1820},{-3102,1582},{-3101,28182},{-3100,2688},{-3099,644},{-3098,2408},{-3097,1694},{-3096,4382},{-3095,2576},{-3094,1218},{-3093,210},{-3092,2296},{-3091,910},{-3090,1554},{-3089,1288},{-3088,4382},{-3087,2128},{-3086,798},{-3085,574},{-3084,1260},{-3083,1708},{-3082,938},{-3081,602},{-3080,1414},{-3079,1162},{-3078,686},{-3077,588},{-3076,1400},{-3075,1652},{-3074,392},{-3073,532},{-3072,4578},{-3071,1218},{-3070,1078},{-3069,4690},{-3068,2478},{-3067,588},{-3066,2030},{-3065,1232},{-3064,1764},{-3063,630},{-3062,966},{-3061,588},{-3060,2030},{-3059,210},{-3058,4508},{-3057,1288},{-3056,9716},{-3055,2072},{-3054,644},{-3053,1526},{-3052,1176},{-3051,1358},{-3050,952},{-3049,434},{-3048,9184},{-3047,756},{-3046,1792},{-3045,2282},{-3044,2366},{-3043,2170},{-3042,1932},{-3041,868},{-3040,17346},{-3039,504},{-3038,1946},{-3037,2450},{-3036,3458},{-3035,1344},{-3034,938},{-3033,896},{-3032,6636},{-3031,1764},{-3030,1554},{-3029,1932},{-3028,1820},{-3027,560},{-3026,1540},{-3025,644},{-3024,22470},{-3023,546},{-3022,966},{-3021,966},{-3020,798},{-3019,3374},{-3018,1750},{-3017,714},{-3016,3304},{-3015,1792},{-3014,1064},{-3013,672},{-3012,4452},{-3011,1344},{-3010,854},{-3009,966},{-3008,4606},{-3007,1694},{-3006,2184},{-3005,602},{-3004,2856},{-3003,1848},{-3002,1484},{-3001,504},{-3000,3612},{-2999,434},{-2998,1022},{-2997,350},{-2996,3024},{-2995,1120},{-2994,2744},{-2993,812},{-2992,6132},{-2991,392},{-2990,1190},{-2989,1050},{-2988,1596},{-2987,616},{-2986,1778},{-2985,770},{-2984,2548},{-2983,1344},{-2982,1204},{-2981,406},{-2980,1134},{-2979,2618},{-2978,784},{-2977,588},{-2976,8596},{-2975,3444},{-2974,1064},{-2973,2730},{-2972,11452},{-2971,1176},{-2970,12418},{-2969,1484},{-2968,3752},{-2967,1050},{-2966,5306},{-2965,4354},{-2964,3024},{-2963,2086},{-2962,1680},{-2961,476},{-2960,12810},{-2959,1960},{-2958,3374},{-2957,1470},{-2956,1778},{-2955,966},{-2954,4788},{-2953,630},{-2952,18172},{-2951,616},{-2950,3892},{-2949,1176},{-2948,616},{-2947,1190},{-2946,1470},{-2945,630},{-2944,5684},{-2943,2870},{-2942,2044},{-2941,1848},{-2940,9660},{-2939,728},{-2938,728},{-2937,2184},{-2936,16044},{-2935,1876},{-2934,4158},{-2933,3290},{-2932,6384},{-2931,6118},{-2930,4284},{-2929,1008},{-2928,4690},{-2927,2716},{-2926,2534},{-2925,2198},{-2924,5236},{-2923,784},{-2922,2716},{-2921,798},{-2920,3234},{-2919,2800},{-2918,4144},{-2917,280},{-2916,1512},{-2915,2156},{-2914,2016},{-2913,1764},{-2912,5936},{-2911,2478},{-2910,5390},{-2909,2632},{-2908,1750},{-2907,2800},{-2906,2884},{-2905,2128},{-2904,9842},{-2903,2394},{-2902,1526},{-2901,3262},{-2900,3094},{-2899,3374},{-2898,3374},{-2897,3752},{-2896,3486},{-2895,896},{-2894,1848},{-2893,2716},{-2892,2744},{-2891,504},{-2890,1498},{-2889,924},{-2888,1918},{-2887,476},{-2886,1148},{-2885,770},{-2884,4312},{-2883,1694},{-2882,1442},{-2881,672},{-2880,6804},{-2879,896},{-2878,1974},{-2877,560},{-2876,1750},{-2875,2016},{-2874,2856},{-2873,1302},{-2872,2142},{-2871,1274},{-2870,3080},{-2869,1204},{-2868,3010},{-2867,1694},{-2866,1652},{-2865,1064},{-2864,8960},{-2863,728},{-2862,2394},{-2861,2968},{-2860,9268},{-2859,1274},{-2858,1372},{-2857,1694},{-2856,2688},{-2855,1008},{-2854,1190},{-2853,1610},{-2852,4116},{-2851,896},{-2850,6076},{-2849,2086},{-2848,12208},{-2847,1274},{-2846,2548},{-2845,1274},{-2844,10710},{-2843,2240},{-2842,2184},{-2841,1456},{-2840,6454},{-2839,1148},{-2838,2842},{-2837,1526},{-2836,3164},{-2835,1876},{-2834,1008},{-2833,4144},{-2832,9828},{-2831,1036},{-2830,2114},{-2829,1442},{-2828,4774},{-2827,1568},{-2826,3234},{-2825,826},{-2824,3990},{-2823,1428},{-2822,2212},{-2821,4396},{-2820,2100},{-2819,4662},{-2818,2744},{-2817,2856},{-2816,19558},{-2815,6944},{-2814,4424},{-2813,2618},{-2812,3514},{-2811,2590},{-2810,3444},{-2809,5460},{-2808,14812},{-2807,2282},{-2806,3962},{-2805,2646},{-2804,4480},{-2803,1862},{-2802,3080},{-2801,2254},{-2800,5964},{-2799,1428},{-2798,896},{-2797,4872},{-2796,2786},{-2795,1708},{-2794,980},{-2793,994},{-2792,3360},{-2791,2128},{-2790,8568},{-2789,1960},{-2788,2450},{-2787,700},{-2786,5194},{-2785,1974},{-2784,6062},{-2783,5544},{-2782,6902},{-2781,2576},{-2780,3094},{-2779,3528},{-2778,1792},{-2777,2632},{-2776,15666},{-2775,5376},{-2774,1736},{-2773,1834},{-2772,5922},{-2771,3402},{-2770,1904},{-2769,4802},{-2768,6370},{-2767,2058},{-2766,8470},{-2765,7280},{-2764,4326},{-2763,1946},{-2762,4032},{-2761,2030},{-2760,6734},{-2759,1596},{-2758,1568},{-2757,1120},{-2756,5502},{-2755,952},{-2754,5600},{-2753,2240},{-2752,6090},{-2751,1330},{-2750,7350},{-2749,2352},{-2748,1876},{-2747,1106},{-2746,2338},{-2745,2842},{-2744,6594},{-2743,602},{-2742,994},{-2741,1946},{-2740,2800},{-2739,2548},{-2738,1078},{-2737,2254},{-2736,8960},{-2735,1008},{-2734,2912},{-2733,2058},{-2732,3990},{-2731,2086},{-2730,2366},{-2729,2254},{-2728,3906},{-2727,1820},{-2726,1904},{-2725,2478},{-2724,4256},{-2723,1960},{-2722,6202},{-2721,1386},{-2720,8792},{-2719,882},{-2718,1386},{-2717,1246},{-2716,3962},{-2715,1162},{-2714,7490},{-2713,868},{-2712,9772},{-2711,2226},{-2710,770},{-2709,1484},{-2708,3430},{-2707,966},{-2706,2030},{-2705,2408},{-2704,9828},{-2703,1176},{-2702,1134},{-2701,2128},{-2700,2184},{-2699,616},{-2698,1862},{-2697,1204},{-2696,9534},{-2695,1358},{-2694,2450},{-2693,1120},{-2692,3346},{-2691,854},{-2690,1204},{-2689,3052},{-2688,5642},{-2687,2744},{-2686,2828},{-2685,672},{-2684,2100},{-2683,868},{-2682,1862},{-2681,938},{-2680,6062},{-2679,2464},{-2678,3388},{-2677,1610},{-2676,8778},{-2675,2492},{-2674,2380},{-2673,966},{-2672,5726},{-2671,266},{-2670,3598},{-2669,4872},{-2668,1946},{-2667,1330},{-2666,1470},{-2665,2492},{-2664,21938},{-2663,1526},{-2662,1148},{-2661,2506},{-2660,2128},{-2659,756},{-2658,3276},{-2657,518},{-2656,4578},{-2655,658},{-2654,1260},{-2653,1624},{-2652,3472},{-2651,1568},{-2650,1106},{-2649,4844},{-2648,3402},{-2647,602},{-2646,1148},{-2645,868},{-2644,3164},{-2643,1526},{-2642,2156},{-2641,2562},{-2640,5642},{-2639,1610},{-2638,1302},{-2637,1862},{-2636,7700},{-2635,672},{-2634,3920},{-2633,2170},{-2632,1344},{-2631,1988},{-2630,1848},{-2629,2254},{-2628,1918},{-2627,672},{-2626,1484},{-2625,3052},{-2624,11326},{-2623,1750},{-2622,8064},{-2621,1246},{-2620,2436},{-2619,1400},{-2618,938},{-2617,1890},{-2616,3444},{-2615,4172},{-2614,2702},{-2613,1708},{-2612,3514},{-2611,1834},{-2610,2310},{-2609,1386},{-2608,8302},{-2607,1260},{-2606,2464},{-2605,1862},{-2604,1862},{-2603,1330},{-2602,1106},{-2601,1050},{-2600,4634},{-2599,2198},{-2598,3640},{-2597,1820},{-2596,9268},{-2595,588},{-2594,7532},{-2593,3668},{-2592,72156},{-2591,1848},{-2590,3472},{-2589,1260},{-2588,1890},{-2587,2086},{-2586,5558},{-2585,2338},{-2584,13314},{-2583,1974},{-2582,3500},{-2581,3472},{-2580,8596},{-2579,2142},{-2578,1680},{-2577,3822},{-2576,13468},{-2575,2030},{-2574,3822},{-2573,3010},{-2572,2464},{-2571,2954},{-2570,1414},{-2569,2282},{-2568,15834},{-2567,3038},{-2566,2576},{-2565,2016},{-2564,3766},{-2563,3668},{-2562,1204},{-2561,1470},{-2560,17318},{-2559,448},{-2558,2198},{-2557,1694},{-2556,4172},{-2555,1120},{-2554,2492},{-2553,1330},{-2552,3542},{-2551,2534},{-2550,2968},{-2549,1442},{-2548,2170},{-2547,2310},{-2546,1974},{-2545,1148},{-2544,9702},{-2543,1764},{-2542,2660},{-2541,854},{-2540,5964},{-2539,1876},{-2538,4438},{-2537,3248},{-2536,90356},{-2535,1470},{-2534,2660},{-2533,2310},{-2532,4340},{-2531,2912},{-2530,1540},{-2529,2114},{-2528,4116},{-2527,2128},{-2526,2632},{-2525,2226},{-2524,4298},{-2523,1848},{-2522,2422},{-2521,1834},{-2520,64736},{-2519,1274},{-2518,2352},{-2517,672},{-2516,4256},{-2515,2072},{-2514,3122},{-2513,2968},{-2512,5670},{-2511,6510},{-2510,4102},{-2509,1218},{-2508,6510},{-2507,1092},{-2506,3486},{-2505,2408},{-2504,7140},{-2503,5936},{-2502,2254},{-2501,2534},{-2500,10318},{-2499,1498},{-2498,2884},{-2497,3878},{-2496,17080},{-2495,4522},{-2494,2296},{-2493,966},{-2492,5026},{-2491,7014},{-2490,3234},{-2489,1428},{-2488,18074},{-2487,4494},{-2486,1582},{-2485,938},{-2484,5460},{-2483,4424},{-2482,2814},{-2481,1540},{-2480,6580},{-2479,1302},{-2478,6314},{-2477,2898},{-2476,7070},{-2475,8960},{-2474,3710},{-2473,1358},{-2472,5446},{-2471,1372},{-2470,1106},{-2469,1862},{-2468,21686},{-2467,3206},{-2466,3542},{-2465,1960},{-2464,7098},{-2463,2758},{-2462,3808},{-2461,1050},{-2460,18228},{-2459,4690},{-2458,2324},{-2457,3038},{-2456,7672},{-2455,1302},{-2454,3626},{-2453,1526},{-2452,34832},{-2451,4774},{-2450,1820},{-2449,1400},{-2448,8652},{-2447,2618},{-2446,4830},{-2445,1288},{-2444,8666},{-2443,1400},{-2442,1946},{-2441,1470},{-2440,11438},{-2439,2520},{-2438,1988},{-2437,1148},{-2436,6174},{-2435,1414},{-2434,18634},{-2433,2016},{-2432,23128},{-2431,3234},{-2430,2464},{-2429,2884},{-2428,4872},{-2427,2030},{-2426,3066},{-2425,2072},{-2424,7966},{-2423,2632},{-2422,1932},{-2421,2016},{-2420,10808},{-2419,2016},{-2418,9646},{-2417,2282},{-2416,9996},{-2415,3962},{-2414,6454},{-2413,2044},{-2412,6412},{-2411,3934},{-2410,4242},{-2409,1106},{-2408,17416},{-2407,1190},{-2406,3542},{-2405,2884},{-2404,4004},{-2403,3556},{-2402,6650},{-2401,1876},{-2400,10542},{-2399,4522},{-2398,1652},{-2397,686},{-2396,5418},{-2395,1442},{-2394,8666},{-2393,1582},{-2392,3948},{-2391,1260},{-2390,1666},{-2389,1078},{-2388,6622},{-2387,1652},{-2386,1638},{-2385,2688},{-2384,8302},{-2383,1890},{-2382,3290},{-2381,1484},{-2380,6510},{-2379,2450},{-2378,3010},{-2377,2562},{-2376,15540},{-2375,1540},{-2374,5824},{-2373,2674},{-2372,4298},{-2371,1302},{-2370,2632},{-2369,4690},{-2368,5320},{-2367,3514},{-2366,3066},{-2365,1204},{-2364,8792},{-2363,5572},{-2362,2534},{-2361,2352},{-2360,9072},{-2359,3430},{-2358,3052},{-2357,1344},{-2356,3934},{-2355,854},{-2354,4592},{-2353,2520},{-2352,7966},{-2351,3668},{-2350,2604},{-2349,6174},{-2348,7602},{-2347,1414},{-2346,4214},{-2345,2198},{-2344,10388},{-2343,1764},{-2342,2982},{-2341,3220},{-2340,11466},{-2339,2884},{-2338,2982},{-2337,2170},{-2336,8512},{-2335,5306},{-2334,13342},{-2333,2072},{-2332,9758},{-2331,3542},{-2330,2632},{-2329,4760},{-2328,11396},{-2327,9408},{-2326,7210},{-2325,3780},{-2324,21896},{-2323,2198},{-2322,23828},{-2321,4144},{-2320,7868},{-2319,5698},{-2318,9478},{-2317,4298},{-2316,4774},{-2315,5418},{-2314,4970},{-2313,3780},{-2312,9100},{-2311,4004},{-2310,3710},{-2309,3346},{-2308,6678},{-2307,2982},{-2306,4116},{-2305,5096},{-2304,35448},{-2303,3150},{-2302,1554},{-2301,3276},{-2300,6118},{-2299,1834},{-2298,8568},{-2297,2492},{-2296,19040},{-2295,2730},{-2294,21196},{-2293,2548},{-2292,8498},{-2291,1792},{-2290,4802},{-2289,2142},{-2288,12530},{-2287,4004},{-2286,24906},{-2285,7462},{-2284,3402},{-2283,4494},{-2282,2352},{-2281,1204},{-2280,33390},{-2279,7784},{-2278,7490},{-2277,11886},{-2276,5250},{-2275,2828},{-2274,9604},{-2273,3444},{-2272,15400},{-2271,5740},{-2270,3430},{-2269,5684},{-2268,17976},{-2267,3290},{-2266,4620},{-2265,4522},{-2264,8526},{-2263,2730},{-2262,5194},{-2261,2394},{-2260,3934},{-2259,2058},{-2258,3836},{-2257,2828},{-2256,36092},{-2255,2632},{-2254,3458},{-2253,3444},{-2252,39480},{-2251,2366},{-2250,7994},{-2249,5082},{-2248,31654},{-2247,2030},{-2246,2674},{-2245,4928},{-2244,6020},{-2243,4116},{-2242,3360},{-2241,4060},{-2240,16478},{-2239,5208},{-2238,7714},{-2237,3206},{-2236,12026},{-2235,6706},{-2234,3934},{-2233,7238},{-2232,12432},{-2231,3024},{-2230,7042},{-2229,2996},{-2228,23212},{-2227,5054},{-2226,3192},{-2225,3528},{-2224,25060},{-2223,3780},{-2222,3920},{-2221,7420},{-2220,6510},{-2219,2744},{-2218,4578},{-2217,3192},{-2216,13664},{-2215,4676},{-2214,6958},{-2213,3206},{-2212,5796},{-2211,3514},{-2210,2296},{-2209,4256},{-2208,10934},{-2207,5922},{-2206,3752},{-2205,5166},{-2204,4242},{-2203,3584},{-2202,4046},{-2201,2814},{-2200,9492},{-2199,3780},{-2198,2520},{-2197,2072},{-2196,6622},{-2195,2730},{-2194,4186},{-2193,2198},{-2192,23954},{-2191,4312},{-2190,10584},{-2189,3164},{-2188,4102},{-2187,4032},{-2186,2310},{-2185,3066},{-2184,6300},{-2183,1862},{-2182,3584},{-2181,7420},{-2180,5320},{-2179,3332},{-2178,17430},{-2177,2702},{-2176,54950},{-2175,8946},{-2174,2660},{-2173,2254},{-2172,7812},{-2171,10346},{-2170,3248},{-2169,3444},{-2168,50918},{-2167,5320},{-2166,2436},{-2165,3444},{-2164,7056},{-2163,5964},{-2162,2100},{-2161,2128},{-2160,70938},{-2159,6482},{-2158,6090},{-2157,3192},{-2156,3920},{-2155,1484},{-2154,7448},{-2153,5558},{-2152,10276},{-2151,4508},{-2150,22806},{-2149,3178},{-2148,5250},{-2147,2856},{-2146,6776},{-2145,11018},{-2144,7854},{-2143,3374},{-2142,18312},{-2141,5264},{-2140,3948},{-2139,4914},{-2138,8428},{-2137,2408},{-2136,31514},{-2135,16548},{-2134,10206},{-2133,3402},{-2132,10584},{-2131,3290},{-2130,5334},{-2129,2842},{-2128,9086},{-2127,4186},{-2126,3444},{-2125,2030},{-2124,5712},{-2123,2954},{-2122,12880},{-2121,3206},{-2120,10822},{-2119,4074},{-2118,6650},{-2117,6174},{-2116,4704},{-2115,6090},{-2114,8400},{-2113,5558},{-2112,10682},{-2111,2198},{-2110,3934},{-2109,3192},{-2108,4130},{-2107,3528},{-2106,7406},{-2105,5740},{-2104,7378},{-2103,3444},{-2102,8288},{-2101,5950},{-2100,8764},{-2099,4326},{-2098,4130},{-2097,2464},{-2096,5782},{-2095,3402},{-2094,6846},{-2093,2394},{-2092,5054},{-2091,2562},{-2090,9268},{-2089,2996},{-2088,7952},{-2087,10584},{-2086,4018},{-2085,2534},{-2084,9562},{-2083,7014},{-2082,13888},{-2081,3696},{-2080,24850},{-2079,1820},{-2078,4032},{-2077,2128},{-2076,13104},{-2075,1876},{-2074,6552},{-2073,4788},{-2072,24738},{-2071,4242},{-2070,6678},{-2069,4452},{-2068,7308},{-2067,3696},{-2066,4074},{-2065,11536},{-2064,24388},{-2063,3136},{-2062,8778},{-2061,4550},{-2060,10500},{-2059,8414},{-2058,9590},{-2057,4242},{-2056,15204},{-2055,5796},{-2054,5236},{-2053,15302},{-2052,9254},{-2051,8736},{-2050,4368},{-2049,3584},{-2048,25718},{-2047,3472},{-2046,3038},{-2045,9240},{-2044,10262},{-2043,4592},{-2042,5950},{-2041,3598},{-2040,28924},{-2039,2618},{-2038,2576},{-2037,7098},{-2036,7434},{-2035,3220},{-2034,18018},{-2033,2618},{-2032,11620},{-2031,2422},{-2030,22302},{-2029,2856},{-2028,6216},{-2027,5908},{-2026,6608},{-2025,4060},{-2024,15064},{-2023,1512},{-2022,20076},{-2021,3514},{-2020,5348},{-2019,3500},{-2018,4326},{-2017,3738},{-2016,18172},{-2015,6286},{-2014,4298},{-2013,3682},{-2012,17346},{-2011,2982},{-2010,4284},{-2009,2898},{-2008,166446},{-2007,5012},{-2006,5894},{-2005,7966},{-2004,14238},{-2003,3220},{-2002,3038},{-2001,10388},{-2000,15134},{-1999,2702},{-1998,5824},{-1997,5124},{-1996,7322},{-1995,4984},{-1994,4186},{-1993,2394},{-1992,25284},{-1991,3794},{-1990,8274},{-1989,2198},{-1988,7532},{-1987,3374},{-1986,7924},{-1985,3500},{-1984,26824},{-1983,4060},{-1982,4508},{-1981,3724},{-1980,14336},{-1979,5936},{-1978,8932},{-1977,2954},{-1976,24668},{-1975,3276},{-1974,3388},{-1973,3892},{-1972,5222},{-1971,6832},{-1970,8890},{-1969,3948},{-1968,115360},{-1967,6426},{-1966,14700},{-1965,2968},{-1964,13160},{-1963,3892},{-1962,12460},{-1961,4928},{-1960,9296},{-1959,11760},{-1958,5026},{-1957,4046},{-1956,6930},{-1955,7154},{-1954,5964},{-1953,6468},{-1952,18606},{-1951,6104},{-1950,11214},{-1949,8036},{-1948,16660},{-1947,5460},{-1946,6146},{-1945,4802},{-1944,48888},{-1943,4984},{-1942,13958},{-1941,3738},{-1940,10304},{-1939,4228},{-1938,7434},{-1937,6916},{-1936,18970},{-1935,13258},{-1934,4494},{-1933,9996},{-1932,9562},{-1931,9268},{-1930,8792},{-1929,8036},{-1928,23590},{-1927,2758},{-1926,9618},{-1925,4536},{-1924,8680},{-1923,3794},{-1922,5726},{-1921,10542},{-1920,52752},{-1919,6692},{-1918,3626},{-1917,5936},{-1916,12670},{-1915,2926},{-1914,5670},{-1913,8190},{-1912,11480},{-1911,4466},{-1910,5376},{-1909,4256},{-1908,22428},{-1907,6762},{-1906,4732},{-1905,2912},{-1904,30268},{-1903,4116},{-1902,10598},{-1901,6944},{-1900,15526},{-1899,13860},{-1898,6328},{-1897,5208},{-1896,15876},{-1895,3500},{-1894,12754},{-1893,3948},{-1892,13594},{-1891,7084},{-1890,13020},{-1889,6286},{-1888,22274},{-1887,6776},{-1886,5572},{-1885,7448},{-1884,7854},{-1883,7686},{-1882,4382},{-1881,5978},{-1880,10654},{-1879,3276},{-1878,6482},{-1877,3248},{-1876,13524},{-1875,10136},{-1874,6734},{-1873,13846},{-1872,22708},{-1871,3402},{-1870,4130},{-1869,2016},{-1868,7000},{-1867,4214},{-1866,6832},{-1865,6692},{-1864,12432},{-1863,4774},{-1862,5894},{-1861,7812},{-1860,8960},{-1859,3584},{-1858,6230},{-1857,4844},{-1856,34678},{-1855,3892},{-1854,9674},{-1853,7098},{-1852,11018},{-1851,4018},{-1850,11578},{-1849,3556},{-1848,30730},{-1847,8484},{-1846,7266},{-1845,5390},{-1844,5012},{-1843,5866},{-1842,6720},{-1841,8456},{-1840,14686},{-1839,2968},{-1838,8484},{-1837,23800},{-1836,18144},{-1835,4914},{-1834,7616},{-1833,5096},{-1832,18382},{-1831,3752},{-1830,4928},{-1829,6636},{-1828,6566},{-1827,5138},{-1826,7224},{-1825,7854},{-1824,36050},{-1823,5754},{-1822,6342},{-1821,10220},{-1820,12530},{-1819,4130},{-1818,7700},{-1817,4592},{-1816,16884},{-1815,5572},{-1814,9772},{-1813,3598},{-1812,13062},{-1811,4718},{-1810,7532},{-1809,4760},{-1808,15400},{-1807,3682},{-1806,8176},{-1805,4368},{-1804,20790},{-1803,7056},{-1802,11312},{-1801,4676},{-1800,26838},{-1799,3416},{-1798,9744},{-1797,5054},{-1796,9394},{-1795,3430},{-1794,5964},{-1793,6874},{-1792,13566},{-1791,5782},{-1790,21882},{-1789,8148},{-1788,19502},{-1787,5600},{-1786,6566},{-1785,8204},{-1784,19614},{-1783,4620},{-1782,5936},{-1781,5558},{-1780,15484},{-1779,11914},{-1778,10388},{-1777,5194},{-1776,24766},{-1775,7574},{-1774,8750},{-1773,7700},{-1772,10234},{-1771,6692},{-1770,12908},{-1769,9674},{-1768,32704},{-1767,11508},{-1766,4480},{-1765,8498},{-1764,9436},{-1763,9562},{-1762,6888},{-1761,5628},{-1760,24402},{-1759,10486},{-1758,6888},{-1757,14602},{-1756,9352},{-1755,7994},{-1754,12530},{-1753,7518},{-1752,19334},{-1751,8372},{-1750,7280},{-1749,7756},{-1748,12110},{-1747,10094},{-1746,14028},{-1745,10920},{-1744,18144},{-1743,17626},{-1742,14406},{-1741,8204},{-1740,16968},{-1739,9002},{-1738,16436},{-1737,13916},{-1736,38262},{-1735,9016},{-1734,11242},{-1733,5362},{-1732,13958},{-1731,7952},{-1730,8554},{-1729,6958},{-1728,192878},{-1727,6342},{-1726,9618},{-1725,5670},{-1724,11410},{-1723,12110},{-1722,12264},{-1721,4970},{-1720,35140},{-1719,6608},{-1718,11550},{-1717,13846},{-1716,15274},{-1715,10640},{-1714,6496},{-1713,9422},{-1712,20510},{-1711,8778},{-1710,12138},{-1709,3584},{-1708,37870},{-1707,7490},{-1706,11872},{-1705,6356},{-1704,61684},{-1703,9520},{-1702,12782},{-1701,9282},{-1700,14238},{-1699,6552},{-1698,8708},{-1697,5250},{-1696,112812},{-1695,13426},{-1694,8610},{-1693,5432},{-1692,13930},{-1691,9618},{-1690,4802},{-1689,3724},{-1688,14364},{-1687,7952},{-1686,14532},{-1685,16912},{-1684,21028},{-1683,7532},{-1682,15106},{-1681,6062},{-1680,28266},{-1679,13888},{-1678,9576},{-1677,6160},{-1676,12236},{-1675,8624},{-1674,31472},{-1673,4886},{-1672,21826},{-1671,11508},{-1670,4550},{-1669,4998},{-1668,12362},{-1667,7280},{-1666,9954},{-1665,7574},{-1664,23226},{-1663,8680},{-1662,15274},{-1661,14476},{-1660,19096},{-1659,6216},{-1658,9184},{-1657,6034},{-1656,35378},{-1655,7504},{-1654,13664},{-1653,6916},{-1652,13622},{-1651,10332},{-1650,9968},{-1649,10150},{-1648,116606},{-1647,8064},{-1646,11214},{-1645,16128},{-1644,12138},{-1643,8750},{-1642,23632},{-1641,5292},{-1640,25662},{-1639,7896},{-1638,12726},{-1637,9002},{-1636,32158},{-1635,7798},{-1634,15414},{-1633,11830},{-1632,43498},{-1631,4816},{-1630,11466},{-1629,6286},{-1628,18214},{-1627,6972},{-1626,8820},{-1625,10654},{-1624,101024},{-1623,7784},{-1622,20006},{-1621,6398},{-1620,85260},{-1619,4816},{-1618,16212},{-1617,12446},{-1616,28980},{-1615,7980},{-1614,6510},{-1613,11452},{-1612,24654},{-1611,6356},{-1610,14406},{-1609,7378},{-1608,33978},{-1607,13790},{-1606,11046},{-1605,10290},{-1604,31626},{-1603,7854},{-1602,13916},{-1601,7476},{-1600,17948},{-1599,11284},{-1598,20902},{-1597,8540},{-1596,22582},{-1595,6048},{-1594,13188},{-1593,8764},{-1592,185738},{-1591,10710},{-1590,9912},{-1589,8358},{-1588,11424},{-1587,11116},{-1586,8400},{-1585,7490},{-1584,25662},{-1583,5124},{-1582,21686},{-1581,7112},{-1580,22806},{-1579,28546},{-1578,7308},{-1577,9940},{-1576,26810},{-1575,10388},{-1574,11718},{-1573,13202},{-1572,21714},{-1571,7378},{-1570,7784},{-1569,10472},{-1568,28868},{-1567,8120},{-1566,23072},{-1565,9016},{-1564,22092},{-1563,22470},{-1562,12124},{-1561,9128},{-1560,40390},{-1559,15778},{-1558,10122},{-1557,9226},{-1556,19138},{-1555,10906},{-1554,13552},{-1553,10150},{-1552,39676},{-1551,4914},{-1550,20286},{-1549,13706},{-1548,16674},{-1547,7672},{-1546,28042},{-1545,5992},{-1544,16716},{-1543,5936},{-1542,11382},{-1541,9604},{-1540,28364},{-1539,15680},{-1538,12124},{-1537,13902},{-1536,21938},{-1535,6314},{-1534,13622},{-1533,10122},{-1532,13790},{-1531,8960},{-1530,24402},{-1529,18326},{-1528,62986},{-1527,7042},{-1526,15246},{-1525,12432},{-1524,25130},{-1523,5824},{-1522,35518},{-1521,15260},{-1520,55958},{-1519,12558},{-1518,12320},{-1517,9982},{-1516,23002},{-1515,13608},{-1514,12586},{-1513,14070},{-1512,42910},{-1511,12572},{-1510,16086},{-1509,16366},{-1508,25214},{-1507,9128},{-1506,24710},{-1505,12964},{-1504,24290},{-1503,19040},{-1502,17542},{-1501,11242},{-1500,20720},{-1499,10038},{-1498,15456},{-1497,8974},{-1496,33264},{-1495,7742},{-1494,14126},{-1493,8806},{-1492,12586},{-1491,13972},{-1490,13090},{-1489,7238},{-1488,59220},{-1487,12908},{-1486,13006},{-1485,12572},{-1484,23352},{-1483,15400},{-1482,12068},{-1481,20398},{-1480,28224},{-1479,11186},{-1478,13230},{-1477,10220},{-1476,21056},{-1475,18270},{-1474,15960},{-1473,13706},{-1472,22554},{-1471,17500},{-1470,14588},{-1469,14476},{-1468,18368},{-1467,13104},{-1466,10430},{-1465,16996},{-1464,33530},{-1463,12124},{-1462,23534},{-1461,11186},{-1460,23590},{-1459,20664},{-1458,14182},{-1457,9128},{-1456,24766},{-1455,10584},{-1454,14616},{-1453,11858},{-1452,51338},{-1451,8456},{-1450,17486},{-1449,13552},{-1448,17374},{-1447,9450},{-1446,17108},{-1445,11466},{-1444,36526},{-1443,8960},{-1442,16184},{-1441,11200},{-1440,47250},{-1439,9058},{-1438,15022},{-1437,11788},{-1436,20986},{-1435,11858},{-1434,23100},{-1433,16954},{-1432,38486},{-1431,15288},{-1430,15064},{-1429,13720},{-1428,30604},{-1427,35882},{-1426,15624},{-1425,21868},{-1424,44044},{-1423,16072},{-1422,21000},{-1421,22372},{-1420,26824},{-1419,14854},{-1418,24640},{-1417,20930},{-1416,41272},{-1415,10752},{-1414,20202},{-1413,25102},{-1412,28364},{-1411,15708},{-1410,33754},{-1409,22862},{-1408,66500},{-1407,18900},{-1406,19222},{-1405,12782},{-1404,34132},{-1403,18564},{-1402,22414},{-1401,23296},{-1400,28812},{-1399,21378},{-1398,26614},{-1397,19474},{-1396,33614},{-1395,15008},{-1394,18242},{-1393,14868},{-1392,52248},{-1391,22148},{-1390,17808},{-1389,12152},{-1388,52626},{-1387,15596},{-1386,21840},{-1385,15554},{-1384,82376},{-1383,10612},{-1382,13902},{-1381,20328},{-1380,37548},{-1379,19082},{-1378,25256},{-1377,26950},{-1376,53410},{-1375,12026},{-1374,34272},{-1373,37842},{-1372,26194},{-1371,15848},{-1370,20314},{-1369,11970},{-1368,28728},{-1367,15750},{-1366,15260},{-1365,11900},{-1364,19824},{-1363,19894},{-1362,25382},{-1361,18242},{-1360,31206},{-1359,9898},{-1358,28392},{-1357,13832},{-1356,23604},{-1355,18732},{-1354,17500},{-1353,10668},{-1352,51002},{-1351,23394},{-1350,22778},{-1349,21924},{-1348,20370},{-1347,16184},{-1346,17374},{-1345,11284},{-1344,99232},{-1343,11382},{-1342,20300},{-1341,16240},{-1340,23604},{-1339,9688},{-1338,20636},{-1337,24374},{-1336,36848},{-1335,9954},{-1334,18592},{-1333,14378},{-1332,105378},{-1331,21574},{-1330,17276},{-1329,10668},{-1328,22694},{-1327,12208},{-1326,16674},{-1325,20496},{-1324,54012},{-1323,16758},{-1322,18690},{-1321,14196},{-1320,46088},{-1319,17892},{-1318,19614},{-1317,17206},{-1316,29078},{-1315,15190},{-1314,23086},{-1313,13692},{-1312,284186},{-1311,9660},{-1310,16786},{-1309,18242},{-1308,25382},{-1307,14280},{-1306,27664},{-1305,26474},{-1304,103096},{-1303,14924},{-1302,25914},{-1301,13090},{-1300,40390},{-1299,18438},{-1298,17752},{-1297,12026},{-1296,86716},{-1295,20020},{-1294,16184},{-1293,30786},{-1292,40446},{-1291,20790},{-1290,22988},{-1289,17682},{-1288,37674},{-1287,18396},{-1286,27664},{-1285,14182},{-1284,24836},{-1283,18018},{-1282,21616},{-1281,17458},{-1280,32200},{-1279,13300},{-1278,17318},{-1277,17150},{-1276,66640},{-1275,21714},{-1274,17990},{-1273,13776},{-1272,112392},{-1271,16674},{-1270,39914},{-1269,21714},{-1268,25270},{-1267,21910},{-1266,43288},{-1265,34496},{-1264,46550},{-1263,18046},{-1262,46928},{-1261,16730},{-1260,115906},{-1259,16898},{-1258,24318},{-1257,38402},{-1256,48272},{-1255,15260},{-1254,27678},{-1253,46312},{-1252,22666},{-1251,20874},{-1250,17976},{-1249,15526},{-1248,71932},{-1247,26782},{-1246,56980},{-1245,21476},{-1244,40404},{-1243,16170},{-1242,42686},{-1241,18396},{-1240,55622},{-1239,37240},{-1238,25984},{-1237,23674},{-1236,66948},{-1235,20860},{-1234,34916},{-1233,15442},{-1232,85848},{-1231,20734},{-1230,18116},{-1229,15806},{-1228,34706},{-1227,19754},{-1226,21756},{-1225,25816},{-1224,47572},{-1223,21714},{-1222,29414},{-1221,27300},{-1220,78624},{-1219,23408},{-1218,38668},{-1217,17360},{-1216,74158},{-1215,18830},{-1214,19712},{-1213,26054},{-1212,37688},{-1211,26614},{-1210,40628},{-1209,18144},{-1208,52892},{-1207,22484},{-1206,32746},{-1205,22036},{-1204,38290},{-1203,16954},{-1202,45934},{-1201,20454},{-1200,47712},{-1199,30282},{-1198,20300},{-1197,20062},{-1196,35910},{-1195,44072},{-1194,27454},{-1193,21616},{-1192,135310},{-1191,19516},{-1190,27300},{-1189,23604},{-1188,58646},{-1187,25410},{-1186,26208},{-1185,19488},{-1184,39802},{-1183,23142},{-1182,33600},{-1181,24276},{-1180,42658},{-1179,21560},{-1178,43274},{-1177,31318},{-1176,36484},{-1175,30800},{-1174,39200},{-1173,21980},{-1172,54474},{-1171,30100},{-1170,70714},{-1169,21882},{-1168,62538},{-1167,23394},{-1166,26418},{-1165,62874},{-1164,50722},{-1163,25256},{-1162,43526},{-1161,20356},{-1160,37828},{-1159,30618},{-1158,54768},{-1157,19838},{-1156,65716},{-1155,24934},{-1154,37156},{-1153,20230},{-1152,124250},{-1151,25270},{-1150,34230},{-1149,25872},{-1148,33614},{-1147,24682},{-1146,26180},{-1145,40306},{-1144,41650},{-1143,36722},{-1142,39354},{-1141,25578},{-1140,63518},{-1139,17696},{-1138,31710},{-1137,22148},{-1136,170814},{-1135,31570},{-1134,79296},{-1133,18438},{-1132,54992},{-1131,22652},{-1130,29526},{-1129,23310},{-1128,86562},{-1127,22918},{-1126,135898},{-1125,31192},{-1124,47320},{-1123,19124},{-1122,31920},{-1121,26992},{-1120,213612},{-1119,30576},{-1118,42014},{-1117,18872},{-1116,52878},{-1115,37016},{-1114,42854},{-1113,25326},{-1112,50260},{-1111,21056},{-1110,44044},{-1109,28672},{-1108,59794},{-1107,23534},{-1106,39368},{-1105,26642},{-1104,73234},{-1103,30856},{-1102,52640},{-1101,59976},{-1100,39914},{-1099,25732},{-1098,48356},{-1097,31024},{-1096,46186},{-1095,33390},{-1094,48566},{-1093,37268},{-1092,68362},{-1091,39032},{-1090,40348},{-1089,32144},{-1088,139748},{-1087,33180},{-1086,33124},{-1085,23016},{-1084,53186},{-1083,26124},{-1082,31934},{-1081,24080},{-1080,54894},{-1079,38290},{-1078,44436},{-1077,35420},{-1076,32382},{-1075,37912},{-1074,30310},{-1073,63742},{-1072,59108},{-1071,24878},{-1070,48874},{-1069,34286},{-1068,67746},{-1067,30982},{-1066,36470},{-1065,44702},{-1064,38990},{-1063,27006},{-1062,41902},{-1061,49546},{-1060,49896},{-1059,35602},{-1058,61026},{-1057,38612},{-1056,162554},{-1055,41874},{-1054,96838},{-1053,43008},{-1052,53844},{-1051,41146},{-1050,54152},{-1049,26306},{-1048,62552},{-1047,21966},{-1046,47502},{-1045,35392},{-1044,54264},{-1043,46382},{-1042,40684},{-1041,36904},{-1040,79408},{-1039,36134},{-1038,49406},{-1037,35882},{-1036,52360},{-1035,45822},{-1034,37562},{-1033,39900},{-1032,94416},{-1031,37996},{-1030,39396},{-1029,42854},{-1028,42952},{-1027,48888},{-1026,41496},{-1025,30450},{-1024,84252},{-1023,38066},{-1022,43610},{-1021,41888},{-1020,119434},{-1019,36722},{-1018,53956},{-1017,28672},{-1016,92008},{-1015,33572},{-1014,35826},{-1013,20636},{-1012,38584},{-1011,29008},{-1010,36120},{-1009,27664},{-1008,62944},{-1007,42798},{-1006,35490},{-1005,36260},{-1004,66836},{-1003,42756},{-1002,48636},{-1001,30058},{-1000,90020},{-999,35392},{-998,48776},{-997,41608},{-996,76832},{-995,30520},{-994,43316},{-993,39088},{-992,187460},{-991,46550},{-990,49602},{-989,29974},{-988,46284},{-987,44464},{-986,55244},{-985,44702},{-984,117656},{-983,28588},{-982,36442},{-981,57106},{-980,75404},{-979,34874},{-978,54068},{-977,35322},{-976,84336},{-975,35728},{-974,47474},{-973,36372},{-972,84350},{-971,34608},{-970,48790},{-969,54852},{-968,158004},{-967,38738},{-966,55272},{-965,47656},{-964,52150},{-963,36862},{-962,45234},{-961,44716},{-960,145894},{-959,38738},{-958,60704},{-957,33558},{-956,64484},{-955,52080},{-954,41622},{-953,49294},{-952,115598},{-951,47600},{-950,40250},{-949,62174},{-948,84056},{-947,68460},{-946,63630},{-945,58982},{-944,146930},{-943,45108},{-942,148022},{-941,51590},{-940,108556},{-939,49588},{-938,68194},{-937,59626},{-936,141400},{-935,38374},{-934,76174},{-933,47348},{-932,80948},{-931,45192},{-930,62062},{-929,40110},{-928,213402},{-927,49602},{-926,103306},{-925,42980},{-924,100842},{-923,63938},{-922,70924},{-921,65212},{-920,57344},{-919,58548},{-918,90230},{-917,45080},{-916,73668},{-915,56672},{-914,55426},{-913,66892},{-912,96054},{-911,54614},{-910,69440},{-909,60088},{-908,70574},{-907,48986},{-906,60830},{-905,49826},{-904,77896},{-903,62552},{-902,77140},{-901,48650},{-900,107520},{-899,71680},{-898,62986},{-897,40292},{-896,177030},{-895,58996},{-894,78386},{-893,54572},{-892,106456},{-891,61096},{-890,81844},{-889,64554},{-888,200508},{-887,58506},{-886,87346},{-885,63882},{-884,227682},{-883,89432},{-882,52108},{-881,59500},{-880,272804},{-879,55328},{-878,106610},{-877,52640},{-876,142870},{-875,72450},{-874,63364},{-873,50862},{-872,348152},{-871,79100},{-870,92638},{-869,58842},{-868,96544},{-867,55790},{-866,100296},{-865,59500},{-864,240030},{-863,51212},{-862,100996},{-861,88452},{-860,171290},{-859,71526},{-858,78736},{-857,51856},{-856,130648},{-855,63070},{-854,77378},{-853,58744},{-852,99232},{-851,64470},{-850,77154},{-849,75334},{-848,192108},{-847,65464},{-846,81368},{-845,93324},{-844,102956},{-843,60326},{-842,87276},{-841,74018},{-840,139846},{-839,75950},{-838,78904},{-837,65142},{-836,129262},{-835,75096},{-834,105042},{-833,61880},{-832,126826},{-831,89544},{-830,73080},{-829,94122},{-828,172564},{-827,75628},{-826,87598},{-825,76440},{-824,314020},{-823,72478},{-822,89208},{-821,113344},{-820,128688},{-819,76776},{-818,187040},{-817,70462},{-816,170688},{-815,87598},{-814,103712},{-813,100856},{-812,327796},{-811,90524},{-810,102452},{-809,66766},{-808,217308},{-807,92484},{-806,75348},{-805,69454},{-804,159068},{-803,89796},{-802,101710},{-801,110222},{-800,198954},{-799,99918},{-798,87402},{-797,82068},{-796,143024},{-795,67144},{-794,89796},{-793,87654},{-792,168322},{-791,84420},{-790,88186},{-789,73066},{-788,124726},{-787,106876},{-786,220794},{-785,90622},{-784,130424},{-783,98210},{-782,106414},{-781,80556},{-780,161742},{-779,87738},{-778,79534},{-777,72870},{-776,164864},{-775,110082},{-774,69650},{-773,128226},{-772,213724},{-771,85078},{-770,99008},{-769,87150},{-768,212436},{-767,87962},{-766,85750},{-765,74830},{-764,137438},{-763,97230},{-762,135324},{-761,222600},{-760,166404},{-759,89866},{-758,86758},{-757,94976},{-756,153020},{-755,79464},{-754,131488},{-753,100142},{-752,129584},{-751,73374},{-750,106596},{-749,95620},{-748,150920},{-747,91168},{-746,103544},{-745,97818},{-744,146426},{-743,79772},{-742,106106},{-741,124012},{-740,165802},{-739,87374},{-738,108458},{-737,97006},{-736,163534},{-735,105910},{-734,125496},{-733,104538},{-732,349594},{-731,104300},{-730,106008},{-729,97762},{-728,189896},{-727,99050},{-726,114282},{-725,106848},{-724,149282},{-723,82348},{-722,114562},{-721,108836},{-720,407470},{-719,107772},{-718,159460},{-717,98588},{-716,264390},{-715,168028},{-714,156702},{-713,118174},{-712,230832},{-711,124712},{-710,118790},{-709,105896},{-708,166180},{-707,105238},{-706,145642},{-705,148512},{-704,288288},{-703,125986},{-702,160650},{-701,118902},{-700,211218},{-699,121464},{-698,124152},{-697,98294},{-696,448518},{-695,134288},{-694,142786},{-693,124208},{-692,224630},{-691,121604},{-690,140504},{-689,157248},{-688,233954},{-687,152614},{-686,191632},{-685,125664},{-684,353024},{-683,140854},{-682,144536},{-681,110026},{-680,187558},{-679,128170},{-678,168966},{-677,125986},{-676,158998},{-675,108948},{-674,146874},{-673,145222},{-672,195622},{-671,120106},{-670,131922},{-669,136108},{-668,220738},{-667,125776},{-666,190064},{-665,139622},{-664,249424},{-663,176736},{-662,156534},{-661,145348},{-660,194306},{-659,165844},{-658,184128},{-657,159810},{-656,953246},{-655,142884},{-654,221704},{-653,127386},{-652,228592},{-651,167034},{-650,226058},{-649,149366},{-648,240296},{-647,137340},{-646,129514},{-645,151452},{-644,244762},{-643,130424},{-642,248318},{-641,122514},{-640,298620},{-639,150038},{-638,295652},{-637,176960},{-636,196294},{-635,163296},{-634,180670},{-633,143178},{-632,238966},{-631,139076},{-630,275786},{-629,120456},{-628,246386},{-627,158284},{-626,199556},{-625,148050},{-624,407582},{-623,184772},{-622,225358},{-621,199220},{-620,236348},{-619,124558},{-618,197820},{-617,164486},{-616,252266},{-615,147252},{-614,188720},{-613,162666},{-612,277844},{-611,138670},{-610,172998},{-609,190484},{-608,353738},{-607,180768},{-606,176540},{-605,242200},{-604,230104},{-603,217112},{-602,458024},{-601,235368},{-600,274442},{-599,135534},{-598,174538},{-597,155540},{-596,330526},{-595,211050},{-594,224364},{-593,166992},{-592,323624},{-591,226828},{-590,208572},{-589,186942},{-588,294056},{-587,192458},{-586,290318},{-585,173208},{-584,393960},{-583,213794},{-582,230776},{-581,283486},{-580,250852},{-579,235466},{-578,213794},{-577,228620},{-576,354704},{-575,200004},{-574,236138},{-573,194516},{-572,287672},{-571,235830},{-570,752500},{-569,227990},{-568,337134},{-567,210574},{-566,245294},{-565,216090},{-564,430906},{-563,237272},{-562,245546},{-561,201852},{-560,340942},{-559,223356},{-558,304864},{-557,219324},{-556,340228},{-555,226590},{-554,237706},{-553,273714},{-552,584556},{-551,277606},{-550,287994},{-549,221984},{-548,340774},{-547,209230},{-546,262598},{-545,197442},{-544,583408},{-543,235228},{-542,268254},{-541,192906},{-540,449764},{-539,249340},{-538,335580},{-537,279776},{-536,429156},{-535,234318},{-534,283514},{-533,244216},{-532,345996},{-531,243810},{-530,311990},{-529,270382},{-528,1063020},{-527,325808},{-526,298270},{-525,318094},{-524,447160},{-523,248416},{-522,306796},{-521,248178},{-520,430136},{-519,328944},{-518,332836},{-517,256648},{-516,534268},{-515,295610},{-514,321314},{-513,241710},{-512,448042},{-511,263760},{-510,315224},{-509,285544},{-508,563598},{-507,266770},{-506,282352},{-505,283738},{-504,552510},{-503,342804},{-502,305662},{-501,258692},{-500,909524},{-499,289184},{-498,308126},{-497,358624},{-496,929992},{-495,254674},{-494,281736},{-493,269864},{-492,416570},{-491,292124},{-490,346094},{-489,263004},{-488,537922},{-487,470526},{-486,397768},{-485,342090},{-484,824068},{-483,289156},{-482,290948},{-481,323960},{-480,660940},{-479,352366},{-478,413294},{-477,361116},{-476,462616},{-475,271950},{-474,462462},{-473,297416},{-472,542234},{-471,280056},{-470,386218},{-469,376866},{-468,596428},{-467,285978},{-466,347872},{-465,356510},{-464,632968},{-463,389760},{-462,390544},{-461,328342},{-460,458542},{-459,408478},{-458,380044},{-457,376754},{-456,582596},{-455,350042},{-454,462084},{-453,393834},{-452,781508},{-451,396984},{-450,429198},{-449,401996},{-448,690088},{-447,401660},{-446,558768},{-445,371574},{-444,611086},{-443,428428},{-442,496006},{-441,419076},{-440,810236},{-439,498484},{-438,480172},{-437,478394},{-436,882714},{-435,505540},{-434,516726},{-433,452494},{-432,781018},{-431,394128},{-430,538636},{-429,506604},{-428,798196},{-427,495544},{-426,657328},{-425,466480},{-424,647808},{-423,460054},{-422,499016},{-421,459956},{-420,852348},{-419,511420},{-418,772492},{-417,532280},{-416,740446},{-415,602308},{-414,668878},{-413,502432},{-412,645946},{-411,440804},{-410,725410},{-409,557284},{-408,1157968},{-407,540694},{-406,815836},{-405,637378},{-404,891604},{-403,512344},{-402,685342},{-401,469126},{-400,979818},{-399,608216},{-398,924476},{-397,574924},{-396,1134266},{-395,506520},{-394,826924},{-393,586404},{-392,834218},{-391,613088},{-390,753242},{-389,565712},{-388,1201270},{-387,659260},{-386,768264},{-385,785512},{-384,949760},{-383,631372},{-382,981988},{-381,609532},{-380,761530},{-379,687708},{-378,741734},{-377,670250},{-376,994770},{-375,662480},{-374,700224},{-373,701456},{-372,1164534},{-371,795550},{-370,1010912},{-369,705502},{-368,949634},{-367,755622},{-366,819056},{-365,687806},{-364,986706},{-363,705740},{-362,804146},{-361,716632},{-360,1124200},{-359,646800},{-358,864472},{-357,688016},{-356,1319248},{-355,708344},{-354,919786},{-353,734930},{-352,1004080},{-351,882406},{-350,840686},{-349,680190},{-348,1303680},{-347,765422},{-346,1017506},{-345,759038},{-344,1851780},{-343,818566},{-342,956774},{-341,755356},{-340,1530816},{-339,820848},{-338,913906},{-337,904092},{-336,1378146},{-335,1003940},{-334,955360},{-333,920220},{-332,1961666},{-331,1030778},{-330,1193262},{-329,949088},{-328,1308426},{-327,910154},{-326,1234786},{-325,1129898},{-324,1783614},{-323,1038240},{-322,1352848},{-321,941192},{-320,1763748},{-319,1027698},{-318,1330000},{-317,988596},{-316,1703086},{-315,1191176},{-314,1568322},{-313,1022532},{-312,3183558},{-311,1198344},{-310,1271900},{-309,1161412},{-308,2158660},{-307,1167628},{-306,1514604},{-305,1100568},{-304,1723526},{-303,1317918},{-302,1899926},{-301,1120378},{-300,1883378},{-299,1406538},{-298,1480024},{-297,1384320},{-296,2660448},{-295,1433950},{-294,1593410},{-293,1498714},{-292,1954316},{-291,1340290},{-290,1516200},{-289,1289246},{-288,1952524},{-287,1617686},{-286,1514926},{-285,1377292},{-284,1897910},{-283,1379994},{-282,1656102},{-281,1436092},{-280,2015132},{-279,1701994},{-278,1778364},{-277,1649284},{-276,2490040},{-275,1712032},{-274,1930852},{-273,1703576},{-272,2302818},{-271,1568994},{-270,1894676},{-269,1523718},{-268,2362626},{-267,1837332},{-266,1862854},{-265,1738688},{-264,3135916},{-263,2048704},{-262,2070166},{-261,1901592},{-260,2587942},{-259,1871086},{-258,3000200},{-257,2069620},{-256,2546768},{-255,1867586},{-254,2349788},{-253,2204720},{-252,3307654},{-251,1926736},{-250,2795338},{-249,2073246},{-248,4949056},{-247,2133404},{-246,2570190},{-245,2041634},{-244,2886478},{-243,2109828},{-242,2947490},{-241,2242422},{-240,3459232},{-239,2798628},{-238,2747276},{-237,2371894},{-236,3225096},{-235,2336670},{-234,2539768},{-233,2426928},{-232,4459154},{-231,2745330},{-230,3178238},{-229,2534434},{-228,3442026},{-227,2686530},{-226,3277120},{-225,2653448},{-224,3763606},{-223,2715328},{-222,3227070},{-221,2588040},{-220,3550722},{-219,2892568},{-218,3063368},{-217,2916298},{-216,4798332},{-215,3159324},{-214,3536778},{-213,3344432},{-212,4273108},{-211,3250730},{-210,3898272},{-209,3328724},{-208,4315836},{-207,3769206},{-206,3482696},{-205,3620778},{-204,6447112},{-203,3897600},{-202,4140696},{-201,3801784},{-200,5702648},{-199,4800054},{-198,5566932},{-197,3869306},{-196,5762582},{-195,4158672},{-194,4442452},{-193,4112906},{-192,6644386},{-191,4014458},{-190,4371206},{-189,4483290},{-188,5969600},{-187,4484326},{-186,5476422},{-185,4351158},{-184,6635692},{-183,4791472},{-182,5409852},{-181,5265092},{-180,6039348},{-179,5251078},{-178,5881442},{-177,5278924},{-176,7282114},{-175,5179370},{-174,6187356},{-173,5378268},{-172,7158662},{-171,6072430},{-170,7060942},{-169,5960066},{-168,8135694},{-167,5914538},{-166,7452732},{-165,6024886},{-164,7965958},{-163,6172082},{-162,7817250},{-161,7432530},{-160,8216082},{-159,7236026},{-158,7524846},{-157,7195748},{-156,10907680},{-155,7574420},{-154,8527414},{-153,6982598},{-152,10126046},{-151,7886816},{-150,8731100},{-149,8309644},{-148,10184622},{-147,8923670},{-146,9549442},{-145,9037728},{-144,12006736},{-143,9780624},{-142,10621254},{-141,9794512},{-140,12983964},{-139,11073412},{-138,12358752},{-137,10293416},{-136,13494152},{-135,11150594},{-134,12771556},{-133,11484718},{-132,16013956},{-131,11430916},{-130,12737648},{-129,13094536},{-128,16392488},{-127,12494580},{-126,14881370},{-125,13040132},{-124,18913356},{-123,14754684},{-122,15455524},{-121,14196658},{-120,17824380},{-119,14461636},{-118,16023798},{-117,15794044},{-116,19768042},{-115,17156244},{-114,19706470},{-113,18324936},{-112,20140540},{-111,18393704},{-110,19894714},{-109,20480306},{-108,26727778},{-107,18953718},{-106,21069426},{-105,20853560},{-104,27652520},{-103,21994196},{-102,25243316},{-101,23006144},{-100,29006544},{-99,25889444},{-98,27873678},{-97,25017132},{-96,32172406},{-95,27402522},{-94,32700192},{-93,29819286},{-92,35856296},{-91,31610992},{-90,33513214},{-89,34070862},{-88,36290366},{-87,31837078},{-86,37317014},{-85,36170414},{-84,43595356},{-83,36768578},{-82,41929664},{-81,37933266},{-80,47537546},{-79,41618290},{-78,49167188},{-77,45834502},{-76,56857976},{-75,47797372},{-74,53986338},{-73,50374702},{-72,59208870},{-71,52621730},{-70,62092702},{-69,59680866},{-68,69975080},{-67,62707008},{-66,72665684},{-65,64193458},{-64,79705500},{-63,74342870},{-62,83135388},{-61,75382524},{-60,91406882},{-59,81649386},{-58,94918726},{-57,87549126},{-56,107630502},{-55,97159174},{-54,110013148},{-53,99957186},{-52,115251094},{-51,116044040},{-50,133129724},{-49,125187020},{-48,154543928},{-47,142318204},{-46,148963416},{-45,147279062},{-44,167346522},{-43,161229530},{-42,188350008},{-41,177221576},{-40,214859526},{-39,204032668},{-38,236733196},{-37,218309112},{-36,258554800},{-35,246769404},{-34,276035046},{-33,274631910},{-32,306183192},{-31,298046196},{-30,343808808},{-29,351414896},{-28,369465418},{-27,386115940},{-26,395339938},{-25,410301234},{-24,474496974},{-23,458711932},{-22,528898272},{-21,525087458},{-20,600949552},{-19,579902904},{-18,675704848},{-17,685252512},{-16,751520252},{-15,778044848},{-14,859759600},{-13,891968742},{-12,1025175200},{-11,1008419636},{-10,1142204084},{-9,1237642490},{-8,1378827618},{-7,1453542930},{-6,1795219916},{-5,1753861424},{-4,2182868072},{-3,2400787816},{-2,3537601270},{-1,4378351054},{1,4378708278},{2,3538519376},{3,2401113540},{4,2182935748},{5,1753954062},{6,1794929934},{7,1453358844},{8,1378438306},{9,1237697580},{10,1142323210},{11,1008697046},{12,1025676848},{13,891946328},{14,859836558},{15,777898002},{16,751367960},{17,685464136},{18,675748584},{19,579707562},{20,600784044},{21,524717452},{22,528987900},{23,458444476},{24,474081174},{25,410391800},{26,395389540},{27,385958972},{28,369401284},{29,351735272},{30,343846342},{31,298168584},{32,306127430},{33,274600900},{34,276101658},{35,246814778},{36,258342896},{37,218506498},{38,236788146},{39,204006530},{40,214977658},{41,177221030},{42,188386884},{43,161481516},{44,167471220},{45,147305592},{46,148902726},{47,142458736},{48,154432754},{49,125292356},{50,133048230},{51,116178132},{52,115398598},{53,99859382},{54,109947166},{55,97110454},{56,107684066},{57,87555538},{58,94917564},{59,81621162},{60,91326844},{61,75299490},{62,83134520},{63,74435508},{64,79804424},{65,64215186},{66,72722776},{67,62674864},{68,70198464},{69,59603642},{70,62122270},{71,52619308},{72,59274894},{73,50434622},{74,53961922},{75,47768210},{76,56860888},{77,45880800},{78,49202216},{79,41543376},{80,47545890},{81,37897678},{82,41891346},{83,36704794},{84,43667708},{85,36149260},{86,37257108},{87,31866282},{88,36296092},{89,34088138},{90,33448786},{91,31586324},{92,35719292},{93,29830164},{94,32639810},{95,27394066},{96,32271022},{97,25024692},{98,27899074},{99,25886462},{100,28930034},{101,23034116},{102,25226404},{103,21989268},{104,27614958},{105,20858908},{106,21052752},{107,18959878},{108,26732846},{109,20473656},{110,19989746},{111,18461814},{112,20156528},{113,18373236},{114,19714828},{115,17185434},{116,19888316},{117,15778196},{118,16026738},{119,14457632},{120,17880142},{121,14212114},{122,15470462},{123,14804524},{124,18934062},{125,13056862},{126,14881412},{127,12485970},{128,16246482},{129,13122606},{130,12733826},{131,11418316},{132,15938552},{133,11452434},{134,12781720},{135,11140710},{136,13525148},{137,10277540},{138,12330290},{139,11088378},{140,12984664},{141,9782136},{142,10634008},{143,9760758},{144,11995424},{145,9039086},{146,9539698},{147,8914220},{148,10203466},{149,8295210},{150,8770244},{151,7874272},{152,10124226},{153,6993266},{154,8487514},{155,7563234},{156,10805634},{157,7178794},{158,7506632},{159,7277634},{160,8276254},{161,7455140},{162,7805154},{163,6145678},{164,7856002},{165,6014162},{166,7439306},{167,5895302},{168,8139572},{169,5960262},{170,7071260},{171,6061748},{172,7178668},{173,5361146},{174,6167224},{175,5181484},{176,7312284},{177,5307022},{178,5884592},{179,5235804},{180,6048210},{181,5280170},{182,5423320},{183,4785144},{184,6632906},{185,4311608},{186,5475806},{187,4484774},{188,5997068},{189,4479916},{190,4369316},{191,4026666},{192,6658036},{193,4112766},{194,4449942},{195,4173330},{196,5736864},{197,3863300},{198,5556964},{199,4795714},{200,5652500},{201,3792390},{202,4157916},{203,3894996},{204,6443738},{205,3608010},{206,3474814},{207,3766882},{208,4294892},{209,3301872},{210,3933006},{211,3250464},{212,4289432},{213,3330908},{214,3538234},{215,3160612},{216,4808720},{217,2895270},{218,3075968},{219,2891910},{220,3568152},{221,2597280},{222,3214106},{223,2707964},{224,3739106},{225,2654428},{226,3273704},{227,2686572},{228,3434466},{229,2528218},{230,3196942},{231,2771272},{232,4439988},{233,2435328},{234,2554986},{235,2326856},{236,3253082},{237,2375800},{238,2755172},{239,2783466},{240,3526586},{241,2223480},{242,2942674},{243,2110836},{244,2920806},{245,2030714},{246,2577120},{247,2115302},{248,4920846},{249,2064342},{250,2791390},{251,1923992},{252,3322032},{253,2208108},{254,2347338},{255,1837906},{256,2523052},{257,2055424},{258,2992976},{259,1868636},{260,2608858},{261,1907290},{262,2083606},{263,2033962},{264,3100580},{265,1751834},{266,1865668},{267,1838116},{268,2397976},{269,1526546},{270,1899646},{271,1553762},{272,2299066},{273,1703464},{274,1931888},{275,1712718},{276,2477398},{277,1637286},{278,1781990},{279,1695344},{280,2021040},{281,1444198},{282,1654338},{283,1385860},{284,1881642},{285,1369424},{286,1513470},{287,1600424},{288,1968764},{289,1309266},{290,1517040},{291,1348312},{292,1959748},{293,1511734},{294,1586704},{295,1434076},{296,2702280},{297,1375402},{298,1486786},{299,1400616},{300,1848784},{301,1122814},{302,1917300},{303,1317330},{304,1722784},{305,1094674},{306,1491644},{307,1157212},{308,2089402},{309,1161440},{310,1273818},{311,1179948},{312,3135846},{313,1019242},{314,1580418},{315,1192674},{316,1703870},{317,981638},{318,1297128},{319,1021944},{320,1753990},{321,936656},{322,1345666},{323,1029742},{324,1755880},{325,1127462},{326,1218266},{327,914116},{328,1326416},{329,945812},{330,1179640},{331,1027222},{332,1976352},{333,921494},{334,953092},{335,1005704},{336,1362130},{337,914620},{338,925106},{339,833574},{340,1550682},{341,759696},{342,942760},{343,813302},{344,1842750},{345,759934},{346,1023316},{347,760214},{348,1275750},{349,678958},{350,832440},{351,881916},{352,986398},{353,736736},{354,917364},{355,721266},{356,1338918},{357,695632},{358,871682},{359,651112},{360,1131648},{361,714938},{362,802438},{363,712614},{364,1008126},{365,687848},{366,811272},{367,757204},{368,954338},{369,701400},{370,1016386},{371,794416},{372,1177246},{373,705488},{374,709814},{375,655592},{376,984522},{377,665322},{378,744660},{379,683676},{380,761236},{381,607054},{382,999040},{383,638414},{384,958524},{385,786408},{386,783608},{387,647612},{388,1169252},{389,566706},{390,757666},{391,611380},{392,835268},{393,590296},{394,830984},{395,509712},{396,1111390},{397,575792},{398,920290},{399,602168},{400,989702},{401,469350},{402,691040},{403,509740},{404,894558},{405,634718},{406,819588},{407,538300},{408,1202656},{409,562002},{410,740950},{411,446698},{412,656614},{413,503454},{414,681100},{415,602378},{416,741874},{417,531944},{418,777350},{419,514570},{420,853930},{421,468426},{422,500738},{423,458388},{424,647416},{425,476168},{426,667268},{427,494116},{428,791378},{429,494074},{430,545748},{431,398202},{432,790090},{433,448966},{434,524804},{435,510580},{436,877884},{437,485380},{438,484540},{439,501438},{440,807632},{441,418600},{442,496160},{443,426566},{444,600656},{445,372498},{446,558670},{447,397418},{448,699398},{449,402486},{450,428176},{451,397362},{452,777616},{453,388850},{454,465906},{455,353472},{456,594356},{457,376320},{458,382256},{459,404726},{460,460572},{461,327404},{462,396550},{463,391356},{464,652204},{465,358904},{466,352562},{467,288260},{468,586166},{469,387142},{470,383124},{471,291298},{472,532532},{473,293580},{474,485100},{475,271992},{476,471926},{477,368200},{478,418572},{479,348208},{480,635488},{481,325724},{482,296646},{483,290332},{484,856968},{485,342650},{486,393078},{487,472542},{488,517132},{489,257222},{490,349160},{491,298746},{492,417984},{493,266952},{494,282450},{495,255738},{496,917826},{497,362124},{498,309736},{499,288232},{500,923202},{501,258636},{502,300048},{503,341852},{504,543606},{505,280714},{506,278810},{507,260204},{508,546308},{509,285824},{510,314104},{511,259952},{512,448098},{513,244062},{514,316918},{515,297150},{516,524160},{517,258944},{518,337400},{519,330190},{520,417144},{521,242424},{522,306138},{523,248402},{524,442708},{525,315588},{526,291326},{527,328706},{528,1048978},{529,269206},{530,312494},{531,241514},{532,346276},{533,244846},{534,284130},{535,236516},{536,418306},{537,276220},{538,333130},{539,242508},{540,473788},{541,195412},{542,264992},{543,234920},{544,620718},{545,199486},{546,259098},{547,204246},{548,334166},{549,221942},{550,283682},{551,273042},{552,598514},{553,273056},{554,236404},{555,226324},{556,343938},{557,218036},{558,305606},{559,224182},{560,344372},{561,197848},{562,246330},{563,236166},{564,459774},{565,214704},{566,244930},{567,212030},{568,328328},{569,226730},{570,751058},{571,239386},{572,284970},{573,192892},{574,227024},{575,203182},{576,360178},{577,227332},{578,209986},{579,231532},{580,243110},{581,278278},{582,233674},{583,211190},{584,381682},{585,168644},{586,290808},{587,194460},{588,299488},{589,184590},{590,210924},{591,228550},{592,321286},{593,166348},{594,223594},{595,210182},{596,343742},{597,155904},{598,180152},{599,134610},{600,266994},{601,233688},{602,458696},{603,213346},{604,232120},{605,244860},{606,181510},{607,170744},{608,363048},{609,187908},{610,173852},{611,138572},{612,281008},{613,164906},{614,193060},{615,147532},{616,239316},{617,163982},{618,198478},{619,125118},{620,243530},{621,206836},{622,227374},{623,182392},{624,430878},{625,149380},{626,198814},{627,156478},{628,251244},{629,122570},{630,278138},{631,137550},{632,243250},{633,142142},{634,183638},{635,161784},{636,201642},{637,179186},{638,297850},{639,145726},{640,301868},{641,123466},{642,247296},{643,131194},{644,250362},{645,152110},{646,129598},{647,135590},{648,248402},{649,149002},{650,222880},{651,167734},{652,224532},{653,126840},{654,221158},{655,142072},{656,919912},{657,155890},{658,187628},{659,158102},{660,198912},{661,148568},{662,158704},{663,177814},{664,246652},{665,140616},{666,185472},{667,121268},{668,227486},{669,137424},{670,132454},{671,119182},{672,199150},{673,146188},{674,144914},{675,105364},{676,158354},{677,121884},{678,172270},{679,125874},{680,189980},{681,107142},{682,145950},{683,142800},{684,360990},{685,126196},{686,191296},{687,155050},{688,238252},{689,158900},{690,134820},{691,122626},{692,226716},{693,121870},{694,143360},{695,133028},{696,408842},{697,98196},{698,122276},{699,124922},{700,214928},{701,121968},{702,163884},{703,126784},{704,284592},{705,151774},{706,139916},{707,108122},{708,170212},{709,104496},{710,120610},{711,125706},{712,211008},{713,114730},{714,152544},{715,165298},{716,244944},{717,95424},{718,157164},{719,106316},{720,376082},{721,103992},{722,114310},{723,79758},{724,146874},{725,104832},{726,113890},{727,99064},{728,187446},{729,94668},{730,105630},{731,102788},{732,375914},{733,106946},{734,124264},{735,107282},{736,164892},{737,100982},{738,107926},{739,87752},{740,166544},{741,123676},{742,106036},{743,79674},{744,144214},{745,99120},{746,100730},{747,89712},{748,148008},{749,95298},{750,108864},{751,74382},{752,138558},{753,101290},{754,130270},{755,78890},{756,149940},{757,91644},{758,87094},{759,91490},{760,169078},{761,225750},{762,133602},{763,98406},{764,142996},{765,74620},{766,84924},{767,90482},{768,200060},{769,85428},{770,101598},{771,83482},{772,209692},{773,127876},{774,70658},{775,111734},{776,159908},{777,76258},{778,80164},{779,89670},{780,161392},{781,78050},{782,109200},{783,98322},{784,131796},{785,89754},{786,223188},{787,107520},{788,125664},{789,73808},{790,90104},{791,84742},{792,169148},{793,87570},{794,84070},{795,70028},{796,140154},{797,79786},{798,88704},{799,103488},{800,208236},{801,109200},{802,99750},{803,88802},{804,156436},{805,70644},{806,77350},{807,91420},{808,212548},{809,66668},{810,101696},{811,92078},{812,328314},{813,102046},{814,106050},{815,91238},{816,172158},{817,69804},{818,186102},{819,75908},{820,121576},{821,112518},{822,90594},{823,74816},{824,305438},{825,79002},{826,89572},{827,76706},{828,152810},{829,94430},{830,74158},{831,94150},{832,127792},{833,61222},{834,106218},{835,74312},{836,126854},{837,65380},{838,79772},{839,79156},{840,140588},{841,78918},{842,87920},{843,61824},{844,106610},{845,94150},{846,84476},{847,67186},{848,204470},{849,76454},{850,77798},{851,67984},{852,100058},{853,59794},{854,79478},{855,62146},{856,120834},{857,50680},{858,75530},{859,73612},{860,155876},{861,86884},{862,95480},{863,48636},{864,256592},{865,58982},{866,101136},{867,56630},{868,99414},{869,57036},{870,89586},{871,78484},{872,329826},{873,51604},{874,63588},{875,70672},{876,138796},{877,54642},{878,105854},{879,51954},{880,297416},{881,58198},{882,52318},{883,92456},{884,225302},{885,64526},{886,88634},{887,58114},{888,202454},{889,63756},{890,82278},{891,63322},{892,99918},{893,53116},{894,76300},{895,61138},{896,184324},{897,41678},{898,64190},{899,72170},{900,108122},{901,49028},{902,75502},{903,63294},{904,76118},{905,49924},{906,61068},{907,48706},{908,70336},{909,60984},{910,71848},{911,53410},{912,96502},{913,67270},{914,52248},{915,54404},{916,70714},{917,47026},{918,89586},{919,57932},{920,56938},{921,65576},{922,74410},{923,65856},{924,106484},{925,43330},{926,104202},{927,48524},{928,242928},{929,39004},{930,61824},{931,44814},{932,84182},{933,47782},{934,74760},{935,38038},{936,127428},{937,55622},{938,67088},{939,49490},{940,99764},{941,51786},{942,146146},{943,42532},{944,150248},{945,57834},{946,66094},{947,69048},{948,79954},{949,62188},{950,42574},{951,48300},{952,121520},{953,45836},{954,40516},{955,51884},{956,63546},{957,34832},{958,60704},{959,39214},{960,154098},{961,45584},{962,41692},{963,38346},{964,52080},{965,48076},{966,55146},{967,39046},{968,166712},{969,55650},{970,48062},{971,35588},{972,89894},{973,35420},{974,46998},{975,36428},{976,84588},{977,34930},{978,55286},{979,37450},{980,77196},{981,56308},{982,39452},{983,30072},{984,133854},{985,43120},{986,55664},{987,43288},{988,48594},{989,29246},{990,53088},{991,42602},{992,175294},{993,36988},{994,44128},{995,30772},{996,78862},{997,42378},{998,48972},{999,33404},{1000,86422},{1001,29386},{1002,49476},{1003,43162},{1004,59906},{1005,35644},{1006,36414},{1007,39354},{1008,60662},{1009,28658},{1010,35434},{1011,28728},{1012,40404},{1013,22176},{1014,33432},{1015,35644},{1016,88158},{1017,29778},{1018,52696},{1019,37072},{1020,114492},{1021,42546},{1022,41524},{1023,38066},{1024,83692},{1025,29330},{1026,41412},{1027,48104},{1028,47446},{1029,41118},{1030,43750},{1031,39424},{1032,101206},{1033,40250},{1034,38192},{1035,45710},{1036,51114},{1037,37338},{1038,47376},{1039,38654},{1040,80682},{1041,37646},{1042,39676},{1043,47894},{1044,57568},{1045,36050},{1046,49938},{1047,22764},{1048,66374},{1049,26866},{1050,53480},{1051,40740},{1052,54600},{1053,43218},{1054,102424},{1055,45514},{1056,188566},{1057,40558},{1058,60312},{1059,34888},{1060,51996},{1061,51086},{1062,40026},{1063,25578},{1064,40236},{1065,45500},{1066,36750},{1067,34244},{1068,67606},{1069,34930},{1070,47376},{1071,25886},{1072,59248},{1073,61810},{1074,30702},{1075,38598},{1076,33908},{1077,35784},{1078,43288},{1079,37044},{1080,56126},{1081,23086},{1082,34104},{1083,25410},{1084,50666},{1085,22764},{1086,32774},{1087,32466},{1088,132034},{1089,31402},{1090,40166},{1091,38710},{1092,62678},{1093,36722},{1094,46172},{1095,34146},{1096,47082},{1097,30254},{1098,50498},{1099,26124},{1100,40012},{1101,56896},{1102,50610},{1103,30744},{1104,78218},{1105,27426},{1106,38752},{1107,22638},{1108,62412},{1109,26306},{1110,42196},{1111,20230},{1112,51982},{1113,24360},{1114,39032},{1115,34944},{1116,58604},{1117,19656},{1118,44156},{1119,29890},{1120,214858},{1121,27440},{1122,32438},{1123,19460},{1124,48692},{1125,31584},{1126,134288},{1127,23464},{1128,81718},{1129,23142},{1130,29022},{1131,25074},{1132,52542},{1133,17654},{1134,77742},{1135,31948},{1136,158032},{1137,21756},{1138,29386},{1139,17864},{1140,61348},{1141,25424},{1142,41328},{1143,36526},{1144,39032},{1145,39760},{1146,25732},{1147,23492},{1148,32774},{1149,27874},{1150,33404},{1151,26502},{1152,121604},{1153,20496},{1154,38024},{1155,23100},{1156,67844},{1157,21000},{1158,53802},{1159,30240},{1160,40124},{1161,19516},{1162,40852},{1163,25900},{1164,53312},{1165,63966},{1166,26208},{1167,23772},{1168,65604},{1169,21196},{1170,68894},{1171,30324},{1172,48482},{1173,20734},{1174,38976},{1175,30198},{1176,34006},{1177,31234},{1178,43428},{1179,22862},{1180,50316},{1181,23618},{1182,31458},{1183,23534},{1184,44268},{1185,20650},{1186,24556},{1187,26418},{1188,66066},{1189,23198},{1190,26964},{1191,20062},{1192,123382},{1193,21070},{1194,25382},{1195,38738},{1196,34706},{1197,19922},{1198,19502},{1199,29932},{1200,42784},{1201,20314},{1202,43036},{1203,16996},{1204,39074},{1205,20552},{1206,29358},{1207,22358},{1208,49952},{1209,18494},{1210,35448},{1211,25396},{1212,38668},{1213,25326},{1214,20188},{1215,18228},{1216,66752},{1217,17640},{1218,39438},{1219,23660},{1220,69510},{1221,26782},{1222,28616},{1223,22050},{1224,47194},{1225,25914},{1226,22722},{1227,18144},{1228,35798},{1229,15652},{1230,18732},{1231,21098},{1232,92036},{1233,15750},{1234,37520},{1235,22638},{1236,81396},{1237,24444},{1238,25074},{1239,38556},{1240,56966},{1241,17584},{1242,41986},{1243,16730},{1244,44716},{1245,21378},{1246,55384},{1247,26138},{1248,70840},{1249,16982},{1250,17836},{1251,20734},{1252,26656},{1253,41888},{1254,27580},{1255,15260},{1256,46102},{1257,39606},{1258,27132},{1259,18130},{1260,115542},{1261,17430},{1262,46662},{1263,18480},{1264,38836},{1265,32802},{1266,41692},{1267,22554},{1268,23506},{1269,21812},{1270,41440},{1271,17010},{1272,118006},{1273,15274},{1274,18816},{1275,22442},{1276,65982},{1277,16254},{1278,17514},{1279,13062},{1280,29246},{1281,18004},{1282,22092},{1283,18284},{1284,24948},{1285,13468},{1286,27692},{1287,19236},{1288,38150},{1289,17248},{1290,23520},{1291,20860},{1292,42028},{1293,27706},{1294,16142},{1295,20020},{1296,108080},{1297,11298},{1298,17794},{1299,18046},{1300,42140},{1301,14196},{1302,26082},{1303,14938},{1304,86492},{1305,25956},{1306,25676},{1307,13958},{1308,25956},{1309,15876},{1310,17178},{1311,9982},{1312,291102},{1313,14042},{1314,22120},{1315,14602},{1316,27440},{1317,17668},{1318,19516},{1319,17640},{1320,56854},{1321,13664},{1322,18914},{1323,17542},{1324,52892},{1325,20706},{1326,15218},{1327,12586},{1328,23142},{1329,11732},{1330,17178},{1331,21952},{1332,104468},{1333,15120},{1334,20132},{1335,9674},{1336,38584},{1337,23954},{1338,20692},{1339,9982},{1340,23604},{1341,16212},{1342,19824},{1343,10696},{1344,101500},{1345,12236},{1346,17290},{1347,17248},{1348,21112},{1349,23674},{1350,22806},{1351,23352},{1352,52150},{1353,11228},{1354,16310},{1355,18872},{1356,22022},{1357,13930},{1358,26502},{1359,10346},{1360,31528},{1361,17906},{1362,23814},{1363,20832},{1364,20076},{1365,11718},{1366,16268},{1367,15204},{1368,29750},{1369,12460},{1370,21644},{1371,16422},{1372,26936},{1373,38122},{1374,33740},{1375,11032},{1376,53410},{1377,26208},{1378,25718},{1379,19208},{1380,40278},{1381,19726},{1382,14812},{1383,10304},{1384,81802},{1385,14896},{1386,20692},{1387,15820},{1388,58982},{1389,11718},{1390,17906},{1391,22792},{1392,56546},{1393,13888},{1394,18284},{1395,15344},{1396,33530},{1397,19180},{1398,27034},{1399,21840},{1400,28070},{1401,23520},{1402,22358},{1403,18494},{1404,26964},{1405,13062},{1406,19446},{1407,18494},{1408,61348},{1409,23520},{1410,33516},{1411,15708},{1412,26992},{1413,23814},{1414,23282},{1415,10598},{1416,38878},{1417,21280},{1418,23548},{1419,15484},{1420,28700},{1421,21756},{1422,19516},{1423,14336},{1424,43176},{1425,21644},{1426,14798},{1427,34804},{1428,27356},{1429,13342},{1430,14140},{1431,14868},{1432,36036},{1433,16702},{1434,25452},{1435,10780},{1436,21084},{1437,11816},{1438,14630},{1439,8176},{1440,47698},{1441,11830},{1442,16702},{1443,9576},{1444,41006},{1445,11942},{1446,16856},{1447,7994},{1448,16324},{1449,14154},{1450,17626},{1451,8428},{1452,38206},{1453,11998},{1454,12712},{1455,9408},{1456,25984},{1457,9380},{1458,14140},{1459,21084},{1460,22470},{1461,10598},{1462,23170},{1463,11998},{1464,31864},{1465,16198},{1466,10640},{1467,12306},{1468,18620},{1469,14490},{1470,14350},{1471,17388},{1472,20650},{1473,12698},{1474,15918},{1475,16870},{1476,22358},{1477,10640},{1478,13762},{1479,11508},{1480,27006},{1481,19908},{1482,11802},{1483,15554},{1484,23632},{1485,11704},{1486,13048},{1487,12880},{1488,55566},{1489,8036},{1490,12684},{1491,15036},{1492,14238},{1493,9338},{1494,15428},{1495,7406},{1496,34034},{1497,8470},{1498,13552},{1499,9660},{1500,18494},{1501,10528},{1502,14812},{1503,19306},{1504,22498},{1505,13790},{1506,24402},{1507,8330},{1508,24990},{1509,14504},{1510,15316},{1511,13188},{1512,43218},{1513,12558},{1514,12782},{1515,12852},{1516,23114},{1517,9464},{1518,13524},{1519,11354},{1520,49532},{1521,14700},{1522,36638},{1523,5320},{1524,21238},{1525,11592},{1526,13916},{1527,6958},{1528,55874},{1529,19236},{1530,23282},{1531,8890},{1532,14168},{1533,8820},{1534,14742},{1535,5922},{1536,22540},{1537,14518},{1538,10780},{1539,15288},{1540,28504},{1541,9352},{1542,10990},{1543,6202},{1544,17290},{1545,6216},{1546,27566},{1547,8246},{1548,17780},{1549,13496},{1550,17346},{1551,4816},{1552,44534},{1553,10976},{1554,14084},{1555,10836},{1556,18522},{1557,9436},{1558,9478},{1559,16674},{1560,34622},{1561,8540},{1562,11494},{1563,22708},{1564,26236},{1565,8176},{1566,22456},{1567,9016},{1568,27244},{1569,9450},{1570,7826},{1571,7840},{1572,20314},{1573,12880},{1574,12922},{1575,9730},{1576,25928},{1577,10402},{1578,7350},{1579,29596},{1580,19460},{1581,7210},{1582,21518},{1583,5012},{1584,24808},{1585,7210},{1586,7994},{1587,10962},{1588,12110},{1589,8428},{1590,9450},{1591,11774},{1592,159992},{1593,8722},{1594,12222},{1595,5166},{1596,22008},{1597,8288},{1598,19600},{1599,11004},{1600,19320},{1601,7644},{1602,13986},{1603,8106},{1604,30030},{1605,10444},{1606,11018},{1607,13020},{1608,31052},{1609,7420},{1610,12754},{1611,6314},{1612,24416},{1613,11718},{1614,6104},{1615,7462},{1616,23212},{1617,12236},{1618,16086},{1619,4144},{1620,85358},{1621,6034},{1622,19236},{1623,8036},{1624,87402},{1625,10668},{1626,8652},{1627,6846},{1628,15932},{1629,6020},{1630,11060},{1631,4928},{1632,41748},{1633,11942},{1634,16156},{1635,7196},{1636,31500},{1637,10374},{1638,14308},{1639,7924},{1640,27328},{1641,4900},{1642,23702},{1643,9702},{1644,13622},{1645,17472},{1646,11816},{1647,8596},{1648,109900},{1649,11550},{1650,9800},{1651,9856},{1652,12278},{1653,6132},{1654,13916},{1655,7126},{1656,38808},{1657,6944},{1658,9282},{1659,6048},{1660,18046},{1661,13916},{1662,14896},{1663,8722},{1664,21868},{1665,7056},{1666,9660},{1667,7602},{1668,11312},{1669,5250},{1670,5012},{1671,11872},{1672,24304},{1673,4718},{1674,29442},{1675,8456},{1676,11228},{1677,6412},{1678,9520},{1679,13720},{1680,26712},{1681,6328},{1682,15624},{1683,6832},{1684,22400},{1685,17010},{1686,18018},{1687,7756},{1688,14182},{1689,4438},{1690,5082},{1691,9926},{1692,15610},{1693,5250},{1694,8820},{1695,13272},{1696,110964},{1697,5138},{1698,9030},{1699,6692},{1700,13342},{1701,10654},{1702,13230},{1703,9072},{1704,51268},{1705,6160},{1706,11200},{1707,7168},{1708,37828},{1709,3458},{1710,11144},{1711,8750},{1712,22806},{1713,10318},{1714,6370},{1715,10220},{1716,15358},{1717,13650},{1718,11396},{1719,6846},{1720,40152},{1721,4900},{1722,12404},{1723,11886},{1724,12866},{1725,5936},{1726,10388},{1727,6986},{1728,190624},{1729,7322},{1730,9576},{1731,8652},{1732,15526},{1733,4774},{1734,10248},{1735,8750},{1736,30254},{1737,14322},{1738,17304},{1739,7896},{1740,17430},{1741,7882},{1742,13846},{1743,18004},{1744,17696},{1745,10290},{1746,14280},{1747,9828},{1748,12460},{1749,7546},{1750,7112},{1751,8652},{1752,19236},{1753,7322},{1754,12306},{1755,8050},{1756,9548},{1757,14140},{1758,6048},{1759,10640},{1760,27104},{1761,5670},{1762,6874},{1763,9254},{1764,8764},{1765,7812},{1766,5194},{1767,11592},{1768,36680},{1769,9002},{1770,12684},{1771,7210},{1772,11158},{1773,8484},{1774,7518},{1775,7938},{1776,22498},{1777,4858},{1778,11634},{1779,11228},{1780,17780},{1781,5138},{1782,6594},{1783,4998},{1784,20370},{1785,7784},{1786,6552},{1787,5572},{1788,21840},{1789,8134},{1790,22498},{1791,5964},{1792,16716},{1793,7056},{1794,7294},{1795,3556},{1796,10836},{1797,4970},{1798,10108},{1799,3738},{1800,27230},{1801,4172},{1802,10374},{1803,6342},{1804,16870},{1805,4732},{1806,7980},{1807,3752},{1808,16632},{1809,4844},{1810,7854},{1811,5054},{1812,15162},{1813,3514},{1814,9044},{1815,5278},{1816,18340},{1817,4998},{1818,8218},{1819,4158},{1820,13636},{1821,10598},{1822,5516},{1823,6888},{1824,33488},{1825,7966},{1826,7406},{1827,5194},{1828,5950},{1829,6426},{1830,4340},{1831,3766},{1832,22428},{1833,4956},{1834,7490},{1835,4830},{1836,20076},{1837,23618},{1838,7812},{1839,2884},{1840,13538},{1841,8512},{1842,6006},{1843,7098},{1844,4872},{1845,4970},{1846,7154},{1847,8876},{1848,24066},{1849,3696},{1850,12558},{1851,3850},{1852,12208},{1853,6524},{1854,9940},{1855,3276},{1856,39186},{1857,4410},{1858,5880},{1859,3374},{1860,8932},{1861,8036},{1862,5474},{1863,4900},{1864,13062},{1865,6902},{1866,7224},{1867,5222},{1868,7490},{1869,1932},{1870,4382},{1871,2912},{1872,26474},{1873,13216},{1874,7168},{1875,9520},{1876,14378},{1877,3724},{1878,6454},{1879,3248},{1880,11606},{1881,5824},{1882,3808},{1883,6860},{1884,7910},{1885,6216},{1886,5922},{1887,6412},{1888,16870},{1889,6454},{1890,13006},{1891,6706},{1892,12586},{1893,3626},{1894,13034},{1895,4634},{1896,14560},{1897,5698},{1898,7182},{1899,13524},{1900,18844},{1901,7238},{1902,10738},{1903,4956},{1904,34524},{1905,2968},{1906,4648},{1907,7140},{1908,17752},{1909,4004},{1910,5362},{1911,5600},{1912,13342},{1913,8932},{1914,5250},{1915,2562},{1916,11788},{1917,5866},{1918,3584},{1919,6524},{1920,47446},{1921,10024},{1922,6188},{1923,3514},{1924,7798},{1925,4228},{1926,8526},{1927,2534},{1928,21896},{1929,8400},{1930,8372},{1931,8890},{1932,10948},{1933,9716},{1934,4886},{1935,12474},{1936,19124},{1937,7154},{1938,7770},{1939,4256},{1940,9352},{1941,3472},{1942,12866},{1943,5348},{1944,49560},{1945,4522},{1946,5306},{1947,5530},{1948,13720},{1949,8050},{1950,10752},{1951,5866},{1952,20552},{1953,7182},{1954,5600},{1955,6944},{1956,8372},{1957,4438},{1958,5376},{1959,10808},{1960,8596},{1961,5376},{1962,12502},{1963,5334},{1964,12698},{1965,2814},{1966,13370},{1967,5502},{1968,99022},{1969,4060},{1970,7322},{1971,7392},{1972,4634},{1973,5110},{1974,4018},{1975,3542},{1976,21238},{1977,3150},{1978,9338},{1979,6244},{1980,14658},{1981,3206},{1982,4872},{1983,3612},{1984,30296},{1985,3276},{1986,8120},{1987,3262},{1988,8932},{1989,2478},{1990,8400},{1991,3570},{1992,26740},{1993,2912},{1994,3864},{1995,4690},{1996,7490},{1997,5054},{1998,6202},{1999,3290},{2000,14476},{2001,10654},{2002,3332},{2003,3486},{2004,14280},{2005,8190},{2006,6370},{2007,4662},{2008,135478},{2009,2772},{2010,3962},{2011,3416},{2012,18368},{2013,3934},{2014,4158},{2015,6426},{2016,15330},{2017,3878},{2018,4690},{2019,3976},{2020,6594},{2021,3738},{2022,19194},{2023,1596},{2024,14350},{2025,4564},{2026,6314},{2027,5922},{2028,5684},{2029,2702},{2030,23212},{2031,2352},{2032,11242},{2033,2408},{2034,18046},{2035,3500},{2036,6762},{2037,6104},{2038,2506},{2039,2940},{2040,26740},{2041,3612},{2042,5698},{2043,4956},{2044,8932},{2045,9310},{2046,2982},{2047,3640},{2048,25620},{2049,4158},{2050,4368},{2051,8638},{2052,8666},{2053,16212},{2054,4760},{2055,5572},{2056,15834},{2057,4116},{2058,8932},{2059,8722},{2060,10178},{2061,4844},{2062,8106},{2063,2968},{2064,22274},{2065,11956},{2066,4270},{2067,3472},{2068,7042},{2069,4592},{2070,7000},{2071,3794},{2072,25732},{2073,4914},{2074,6370},{2075,1932},{2076,13650},{2077,1918},{2078,3976},{2079,2086},{2080,24780},{2081,3052},{2082,13874},{2083,7028},{2084,8512},{2085,2408},{2086,3514},{2087,10416},{2088,8400},{2089,3304},{2090,8974},{2091,2394},{2092,5404},{2093,2058},{2094,6762},{2095,3346},{2096,5978},{2097,2128},{2098,4200},{2099,3598},{2100,8974},{2101,5824},{2102,8008},{2103,3262},{2104,7714},{2105,5726},{2106,7322},{2107,3206},{2108,4116},{2109,3080},{2110,4088},{2111,1974},{2112,11074},{2113,6286},{2114,8582},{2115,6188},{2116,5026},{2117,6118},{2118,6804},{2119,4200},{2120,11942},{2121,3542},{2122,12390},{2123,2492},{2124,5054},{2125,2212},{2126,3472},{2127,4158},{2128,9002},{2129,2870},{2130,5390},{2131,3514},{2132,9954},{2133,3654},{2134,10066},{2135,15946},{2136,35112},{2137,2408},{2138,7560},{2139,4858},{2140,4228},{2141,5530},{2142,18172},{2143,3220},{2144,10346},{2145,12026},{2146,6832},{2147,2996},{2148,5362},{2149,2940},{2150,23324},{2151,4550},{2152,9282},{2153,6048},{2154,6370},{2155,1554},{2156,3906},{2157,2800},{2158,6370},{2159,6650},{2160,93646},{2161,2184},{2162,2100},{2163,6384},{2164,8596},{2165,3724},{2166,2310},{2167,5642},{2168,59696},{2169,3640},{2170,3304},{2171,10472},{2172,7686},{2173,2422},{2174,2604},{2175,9856},{2176,60760},{2177,2492},{2178,17430},{2179,3346},{2180,5208},{2181,7448},{2182,3906},{2183,1792},{2184,7350},{2185,2744},{2186,1960},{2187,3808},{2188,4494},{2189,3542},{2190,9884},{2191,4060},{2192,20356},{2193,2548},{2194,4228},{2195,2716},{2196,9352},{2197,2170},{2198,2184},{2199,4452},{2200,9128},{2201,2660},{2202,4774},{2203,3794},{2204,3836},{2205,4228},{2206,3836},{2207,6594},{2208,14490},{2209,4130},{2210,2492},{2211,3780},{2212,5306},{2213,3542},{2214,6762},{2215,4732},{2216,14686},{2217,2926},{2218,4844},{2219,2912},{2220,5908},{2221,7280},{2222,4284},{2223,3556},{2224,27944},{2225,3178},{2226,3178},{2227,4844},{2228,22246},{2229,3374},{2230,6846},{2231,3234},{2232,12194},{2233,7196},{2234,3556},{2235,6622},{2236,11928},{2237,3402},{2238,8582},{2239,5236},{2240,16716},{2241,3976},{2242,2660},{2243,4368},{2244,8526},{2245,5824},{2246,2884},{2247,2030},{2248,39144},{2249,5516},{2250,8736},{2251,2562},{2252,41580},{2253,3934},{2254,4424},{2255,2632},{2256,34958},{2257,3794},{2258,4704},{2259,1904},{2260,3304},{2261,2394},{2262,6608},{2263,2198},{2264,9338},{2265,3962},{2266,5124},{2267,3402},{2268,16618},{2269,5824},{2270,3136},{2271,4998},{2272,19502},{2273,3920},{2274,9464},{2275,2898},{2276,6188},{2277,11452},{2278,7644},{2279,8274},{2280,44800},{2281,1526},{2282,2226},{2283,4438},{2284,3486},{2285,8470},{2286,25144},{2287,3864},{2288,12180},{2289,1400},{2290,4648},{2291,1568},{2292,7854},{2293,2338},{2294,21098},{2295,2534},{2296,17822},{2297,2072},{2298,8470},{2299,2142},{2300,5348},{2301,3080},{2302,1246},{2303,3276},{2304,37366},{2305,5166},{2306,4480},{2307,2772},{2308,7686},{2309,3402},{2310,4158},{2311,4116},{2312,7854},{2313,3724},{2314,5404},{2315,5964},{2316,4508},{2317,4886},{2318,10234},{2319,6048},{2320,9702},{2321,5432},{2322,24528},{2323,1988},{2324,28042},{2325,3850},{2326,7574},{2327,9114},{2328,14672},{2329,4298},{2330,2520},{2331,3220},{2332,7546},{2333,2268},{2334,13692},{2335,5362},{2336,9786},{2337,2100},{2338,2632},{2339,2842},{2340,10430},{2341,3374},{2342,3066},{2343,1610},{2344,10346},{2345,1792},{2346,4340},{2347,1288},{2348,6482},{2349,5950},{2350,2534},{2351,4032},{2352,8456},{2353,3276},{2354,4326},{2355,784},{2356,3486},{2357,1274},{2358,3052},{2359,3164},{2360,7070},{2361,2338},{2362,2772},{2363,5544},{2364,7154},{2365,1428},{2366,3500},{2367,3878},{2368,6454},{2369,4312},{2370,3080},{2371,1316},{2372,4424},{2373,2436},{2374,6664},{2375,1806},{2376,14224},{2377,2534},{2378,3388},{2379,2212},{2380,7084},{2381,1358},{2382,3318},{2383,1764},{2384,8694},{2385,2660},{2386,1764},{2387,1540},{2388,6482},{2389,1036},{2390,1568},{2391,1008},{2392,4550},{2393,1540},{2394,7280},{2395,1484},{2396,4480},{2397,644},{2398,2072},{2399,4718},{2400,11046},{2401,1820},{2402,5768},{2403,3934},{2404,3584},{2405,3360},{2406,4214},{2407,966},{2408,22078},{2409,980},{2410,4340},{2411,3598},{2412,6006},{2413,2240},{2414,5922},{2415,4242},{2416,7770},{2417,2450},{2418,9926},{2419,1806},{2420,12474},{2421,1890},{2422,1778},{2423,2898},{2424,11354},{2425,2142},{2426,3570},{2427,1960},{2428,4354},{2429,2982},{2430,2744},{2431,3374},{2432,21938},{2433,1876},{2434,18844},{2435,1316},{2436,7742},{2437,1526},{2438,1834},{2439,2268},{2440,10402},{2441,1204},{2442,1792},{2443,1498},{2444,7938},{2445,1428},{2446,5040},{2447,2744},{2448,8904},{2449,1302},{2450,2226},{2451,4984},{2452,39438},{2453,1568},{2454,3584},{2455,1610},{2456,8302},{2457,3052},{2458,2744},{2459,4550},{2460,14168},{2461,1078},{2462,3528},{2463,2338},{2464,7406},{2465,1680},{2466,3276},{2467,3178},{2468,16072},{2469,1554},{2470,1134},{2471,1834},{2472,6230},{2473,1470},{2474,3556},{2475,9044},{2476,8428},{2477,2702},{2478,6146},{2479,1428},{2480,7574},{2481,1554},{2482,3192},{2483,4284},{2484,5418},{2485,1232},{2486,1666},{2487,3444},{2488,20384},{2489,1316},{2490,2898},{2491,7000},{2492,4788},{2493,938},{2494,2548},{2495,4270},{2496,14140},{2497,3948},{2498,3290},{2499,2002},{2500,9940},{2501,2128},{2502,2058},{2503,5978},{2504,8078},{2505,2492},{2506,3808},{2507,1386},{2508,7308},{2509,1274},{2510,3738},{2511,6636},{2512,4340},{2513,3080},{2514,2814},{2515,2100},{2516,5614},{2517,462},{2518,2464},{2519,1554},{2520,65968},{2521,1764},{2522,2898},{2523,1890},{2524,5124},{2525,2394},{2526,2814},{2527,2198},{2528,4102},{2529,3024},{2530,1596},{2531,2940},{2532,3794},{2533,1568},{2534,2436},{2535,1414},{2536,74438},{2537,3178},{2538,4326},{2539,1876},{2540,5586},{2541,1414},{2542,2044},{2543,1694},{2544,9310},{2545,1064},{2546,2156},{2547,2548},{2548,2156},{2549,1246},{2550,3416},{2551,2422},{2552,2982},{2553,1330},{2554,2338},{2555,1162},{2556,5138},{2557,1918},{2558,2128},{2559,490},{2560,22862},{2561,1778},{2562,1484},{2563,3430},{2564,4522},{2565,1736},{2566,2254},{2567,3682},{2568,14294},{2569,2072},{2570,1344},{2571,3318},{2572,2464},{2573,3136},{2574,4102},{2575,2800},{2576,17486},{2577,4704},{2578,1554},{2579,1862},{2580,7630},{2581,2982},{2582,3752},{2583,2016},{2584,14196},{2585,2324},{2586,6006},{2587,2450},{2588,2688},{2589,1358},{2590,3402},{2591,1974},{2592,73752},{2593,3738},{2594,7546},{2595,826},{2596,12096},{2597,2520},{2598,4004},{2599,2044},{2600,3696},{2601,1288},{2602,1176},{2603,1358},{2604,1932},{2605,2562},{2606,2254},{2607,1078},{2608,6972},{2609,1708},{2610,2352},{2611,1974},{2612,2940},{2613,1652},{2614,2940},{2615,4284},{2616,3388},{2617,2044},{2618,1148},{2619,1596},{2620,2534},{2621,1260},{2622,8652},{2623,1848},{2624,10276},{2625,3724},{2626,1624},{2627,616},{2628,2170},{2629,2016},{2630,1610},{2631,1624},{2632,1204},{2633,1820},{2634,3402},{2635,504},{2636,6860},{2637,1568},{2638,1288},{2639,1778},{2640,4984},{2641,2562},{2642,1932},{2643,1078},{2644,3080},{2645,924},{2646,1386},{2647,588},{2648,3388},{2649,4942},{2650,1064},{2651,1610},{2652,3542},{2653,1792},{2654,1330},{2655,560},{2656,4312},{2657,518},{2658,2492},{2659,686},{2660,1750},{2661,2366},{2662,1134},{2663,1708},{2664,31612},{2665,2492},{2666,1344},{2667,1442},{2668,2282},{2669,4620},{2670,3738},{2671,434},{2672,5320},{2673,798},{2674,2324},{2675,2562},{2676,6468},{2677,1694},{2678,2828},{2679,2464},{2680,5740},{2681,1190},{2682,2058},{2683,854},{2684,2296},{2685,658},{2686,2646},{2687,3206},{2688,4298},{2689,2436},{2690,1218},{2691,1302},{2692,3626},{2693,1344},{2694,2422},{2695,1008},{2696,9086},{2697,1106},{2698,1680},{2699,896},{2700,2940},{2701,2632},{2702,1204},{2703,1246},{2704,9436},{2705,2436},{2706,2296},{2707,1036},{2708,3080},{2709,1750},{2710,938},{2711,2758},{2712,11228},{2713,826},{2714,6874},{2715,1330},{2716,3794},{2717,1134},{2718,1372},{2719,1190},{2720,7588},{2721,1358},{2722,6174},{2723,1932},{2724,4284},{2725,2590},{2726,1582},{2727,1960},{2728,3892},{2729,2226},{2730,2478},{2731,2310},{2732,4914},{2733,2100},{2734,3388},{2735,1148},{2736,8134},{2737,2618},{2738,1036},{2739,2688},{2740,2506},{2741,1862},{2742,1078},{2743,532},{2744,8134},{2745,3318},{2746,2422},{2747,1120},{2748,2086},{2749,2520},{2750,6986},{2751,1708},{2752,6230},{2753,2352},{2754,5320},{2755,1176},{2756,4900},{2757,938},{2758,1610},{2759,1596},{2760,7364},{2761,1946},{2762,4004},{2763,1610},{2764,5474},{2765,7140},{2766,8358},{2767,2212},{2768,6076},{2769,4760},{2770,1582},{2771,3066},{2772,4998},{2773,1820},{2774,2268},{2775,5348},{2776,14280},{2777,2212},{2778,2170},{2779,3416},{2780,2506},{2781,2380},{2782,7140},{2783,5404},{2784,5852},{2785,1918},{2786,4858},{2787,462},{2788,1974},{2789,2016},{2790,8736},{2791,2156},{2792,3906},{2793,868},{2794,966},{2795,2408},{2796,2380},{2797,5012},{2798,742},{2799,2030},{2800,5166},{2801,3752},{2802,3500},{2803,2310},{2804,6160},{2805,2296},{2806,3710},{2807,2758},{2808,13720},{2809,6216},{2810,3500},{2811,2898},{2812,4368},{2813,2352},{2814,4074},{2815,7448},{2816,13776},{2817,2814},{2818,2170},{2819,4690},{2820,2170},{2821,4312},{2822,1778},{2823,1162},{2824,3752},{2825,1036},{2826,3220},{2827,1400},{2828,4774},{2829,1386},{2830,2702},{2831,952},{2832,8848},{2833,3542},{2834,1120},{2835,1834},{2836,3304},{2837,1316},{2838,2772},{2839,1190},{2840,5810},{2841,1498},{2842,1932},{2843,2002},{2844,7420},{2845,1288},{2846,2730},{2847,1162},{2848,13258},{2849,2212},{2850,5124},{2851,882},{2852,4480},{2853,1848},{2854,686},{2855,910},{2856,2730},{2857,1554},{2858,1316},{2859,1036},{2860,5152},{2861,3080},{2862,2030},{2863,770},{2864,7896},{2865,840},{2866,2016},{2867,1442},{2868,2954},{2869,1218},{2870,3024},{2871,1386},{2872,2436},{2873,882},{2874,3094},{2875,1512},{2876,1722},{2877,630},{2878,1946},{2879,840},{2880,6132},{2881,630},{2882,1316},{2883,1778},{2884,3248},{2885,532},{2886,924},{2887,406},{2888,2324},{2889,966},{2890,1246},{2891,434},{2892,2618},{2893,2184},{2894,1652},{2895,728},{2896,2898},{2897,3570},{2898,3094},{2899,3206},{2900,3542},{2901,3038},{2902,1372},{2903,2338},{2904,10570},{2905,1638},{2906,3248},{2907,2814},{2908,1778},{2909,2436},{2910,5278},{2911,2296},{2912,5530},{2913,1974},{2914,2002},{2915,2100},{2916,1792},{2917,168},{2918,4242},{2919,2646},{2920,3318},{2921,756},{2922,2184},{2923,840},{2924,5712},{2925,2310},{2926,2506},{2927,2170},{2928,3990},{2929,728},{2930,4606},{2931,6426},{2932,5936},{2933,3500},{2934,4396},{2935,2002},{2936,9366},{2937,2100},{2938,728},{2939,812},{2940,9590},{2941,1554},{2942,2114},{2943,2198},{2944,5208},{2945,462},{2946,1288},{2947,1162},{2948,560},{2949,1190},{2950,3990},{2951,574},{2952,17360},{2953,742},{2954,5124},{2955,1092},{2956,3010},{2957,1568},{2958,3864},{2959,2072},{2960,13818},{2961,602},{2962,1834},{2963,2212},{2964,3654},{2965,5054},{2966,5768},{2967,1064},{2968,3990},{2969,1358},{2970,11914},{2971,1540},{2972,10920},{2973,2772},{2974,812},{2975,3248},{2976,9926},{2977,854},{2978,1120},{2979,2212},{2980,1344},{2981,448},{2982,1302},{2983,1358},{2984,2856},{2985,602},{2986,1792},{2987,560},{2988,2310},{2989,812},{2990,1064},{2991,532},{2992,6328},{2993,1064},{2994,3570},{2995,1064},{2996,2618},{2997,476},{2998,784},{2999,504},{3000,5236},{3001,420},{3002,1330},{3003,1120},{3004,2842},{3005,406},{3006,2184},{3007,1708},{3008,3654},{3009,896},{3010,1316},{3011,980},{3012,4480},{3013,448},{3014,1050},{3015,2058},{3016,3010},{3017,714},{3018,2030},{3019,3010},{3020,686},{3021,1498},{3022,1022},{3023,672},{3024,16870},{3025,840},{3026,1260},{3027,364},{3028,2044},{3029,2044},{3030,1414},{3031,2058},{3032,7742},{3033,756},{3034,728},{3035,1386},{3036,3150},{3037,1904},{3038,1736},{3039,784},{3040,16576},{3041,756},{3042,1680},{3043,1960},{3044,2324},{3045,2366},{3046,2128},{3047,812},{3048,6678},{3049,994},{3050,854},{3051,1232},{3052,882},{3053,1792},{3054,826},{3055,1358},{3056,12040},{3057,1050},{3058,4298},{3059,224},{3060,2044},{3061,700},{3062,616},{3063,616},{3064,1806},{3065,1176},{3066,1960},{3067,448},{3068,2338},{3069,5236},{3070,952},{3071,1260},{3072,4466},{3073,546},{3074,420},{3075,1330},{3076,1344},{3077,476},{3078,980},{3079,868},{3080,1596},{3081,588},{3082,1092},{3083,2618},{3084,1918},{3085,770},{3086,952},{3087,2520},{3088,3332},{3089,1022},{3090,1414},{3091,1064},{3092,1946},{3093,210},{3094,980},{3095,2506},{3096,3682},{3097,1680},{3098,2492},{3099,756},{3100,2030},{3101,29036},{3102,1414},{3103,1792},{3104,6692},{3105,1876},{3106,1960},{3107,434},{3108,1302},{3109,1344},{3110,1708},{3111,3192},{3112,3878},{3113,224},{3114,924},{3115,574},{3116,7112},{3117,1022},{3118,644},{3119,910},{3120,1652},{3121,1722},{3122,1568},{3123,490},{3124,812},{3125,1078},{3126,1904},{3127,854},{3128,1064},{3129,630},{3130,1344},{3131,1148},{3132,1484},{3133,434},{3134,2576},{3135,378},{3136,1680},{3137,1176},{3138,392},{3139,532},{3140,882},{3141,5418},{3142,1022},{3143,294},{3144,4256},{3145,980},{3146,434},{3147,294},{3148,2058},{3149,308},{3150,784},{3151,602},{3152,2590},{3153,462},{3154,560},{3155,1568},{3156,966},{3157,798},{3158,812},{3159,1274},{3160,2618},{3161,378},{3162,4984},{3163,630},{3164,2478},{3165,476},{3166,2702},{3167,434},{3168,7154},{3169,574},{3170,896},{3171,1610},{3172,1806},{3173,644},{3174,434},{3175,3710},{3176,3626},{3177,9436},{3178,588},{3179,924},{3180,2450},{3181,868},{3182,3290},{3183,238},{3184,5922},{3185,980},{3186,154},{3187,476},{3188,1764},{3189,1260},{3190,4116},{3191,294},{3192,896},{3193,420},{3194,658},{3195,560},{3196,2142},{3197,2156},{3198,644},{3199,476},{3200,6272},{3201,168},{3202,1008},{3203,1498},{3204,1288},{3205,714},{3206,980},{3207,1372},{3208,2772},{3209,518},{3210,1246},{3211,1106},{3212,336},{3213,2408},{3214,2002},{3215,1162},{3216,2744},{3217,336},{3218,1232},{3219,714},{3220,6594},{3221,210},{3222,1134},{3223,420},{3224,1806},{3225,854},{3226,308},{3227,868},{3228,1484},{3229,1106},{3230,602},{3231,868},{3232,5558},{3233,1358},{3234,602},{3235,210},{3236,1960},{3237,1400},{3238,6216},{3239,504},{3240,28630},{3241,826},{3242,518},{3243,210},{3244,1792},{3245,854},{3246,1498},{3247,602},{3248,1680},{3249,826},{3250,966},{3251,322},{3252,3500},{3253,3276},{3254,1932},{3255,602},{3256,1806},{3257,616},{3258,2688},{3259,392},{3260,5264},{3261,546},{3262,532},{3263,504},{3264,2870},{3265,630},{3266,196},{3267,630},{3268,1148},{3269,1050},{3270,672},{3271,1750},{3272,2072},{3273,1148},{3274,2744},{3275,420},{3276,1120},{3277,1974},{3278,1064},{3279,728},{3280,2380},{3281,350},{3282,1064},{3283,868},{3284,2940},{3285,826},{3286,504},{3287,980},{3288,1470},{3289,546},{3290,1148},{3291,266},{3292,1344},{3293,1764},{3294,6048},{3295,546},{3296,4032},{3297,700},{3298,924},{3299,1162},{3300,1610},{3301,1582},{3302,2856},{3303,2212},{3304,2744},{3305,1078},{3306,1022},{3307,826},{3308,1582},{3309,2898},{3310,1596},{3311,392},{3312,7910},{3313,1456},{3314,1246},{3315,686},{3316,1652},{3317,378},{3318,1778},{3319,728},{3320,5390},{3321,588},{3322,826},{3323,490},{3324,2926},{3325,462},{3326,182},{3327,308},{3328,7742},{3329,1498},{3330,2506},{3331,1568},{3332,2660},{3333,560},{3334,798},{3335,546},{3336,5082},{3337,644},{3338,210},{3339,280},{3340,616},{3341,4382},{3342,1008},{3343,196},{3344,5054},{3345,308},{3346,350},{3347,1386},{3348,3150},{3349,378},{3350,700},{3351,1246},{3352,5306},{3353,196},{3354,910},{3355,588},{3356,1022},{3357,336},{3358,966},{3359,364},{3360,38822},{3361,518},{3362,2142},{3363,756},{3364,700},{3365,924},{3366,406},{3367,700},{3368,1400},{3369,126},{3370,280},{3371,1022},{3372,7434},{3373,686},{3374,1386},{3375,994},{3376,3962},{3377,350},{3378,1680},{3379,364},{3380,784},{3381,518},{3382,1624},{3383,462},{3384,2156},{3385,406},{3386,924},{3387,350},{3388,966},{3389,672},{3390,560},{3391,504},{3392,31080},{3393,504},{3394,1638},{3395,644},{3396,1848},{3397,350},{3398,1596},{3399,308},{3400,2240},{3401,560},{3402,350},{3403,266},{3404,1456},{3405,630},{3406,854},{3407,210},{3408,8652},{3409,448},{3410,770},{3411,952},{3412,3248},{3413,1106},{3414,1190},{3415,1064},{3416,4172},{3417,1064},{3418,2282},{3419,238},{3420,1736},{3421,210},{3422,308},{3423,406},{3424,2744},{3425,1694},{3426,980},{3427,910},{3428,3178},{3429,504},{3430,98},{3431,420},{3432,2870},{3433,1316},{3434,1456},{3435,3612},{3436,4284},{3437,504},{3438,126},{3439,1456},{3440,9128},{3441,490},{3442,504},{3443,1554},{3444,4102},{3445,546},{3446,308},{3447,182},{3448,1022},{3449,574},{3450,1064},{3451,224},{3452,2534},{3453,658},{3454,994},{3455,462},{3456,8750},{3457,462},{3458,266},{3459,448},{3460,2142},{3461,546},{3462,868},{3463,532},{3464,6006},{3465,658},{3466,294},{3467,560},{3468,1946},{3469,798},{3470,1022},{3471,728},{3472,2604},{3473,392},{3474,728},{3475,518},{3476,1204},{3477,364},{3478,1638},{3479,434},{3480,19222},{3481,434},{3482,350},{3483,420},{3484,742},{3485,280},{3486,420},{3487,84},{3488,10458},{3489,210},{3490,308},{3491,126},{3492,4354},{3493,378},{3494,560},{3495,182},{3496,1834},{3497,854},{3498,434},{3499,322},{3500,1820},{3501,280},{3502,336},{3503,798},{3504,3766},{3505,280},{3506,154},{3507,784},{3508,3234},{3509,308},{3510,1722},{3511,252},{3512,6398},{3513,476},{3514,756},{3515,112},{3516,1862},{3517,854},{3518,616},{3519,1148},{3520,7770},{3521,364},{3522,728},{3523,924},{3524,1022},{3525,56},{3526,588},{3527,294},{3528,5012},{3529,630},{3530,658},{3531,882},{3532,1204},{3533,560},{3534,462},{3535,266},{3536,5586},{3537,434},{3538,574},{3539,910},{3540,7812},{3541,308},{3542,686},{3543,434},{3544,3024},{3545,4746},{3546,756},{3547,266},{3548,644},{3549,1946},{3550,756},{3551,350},{3552,36400},{3553,476},{3554,364},{3555,406},{3556,756},{3557,2198},{3558,294},{3559,462},{3560,2450},{3561,392},{3562,1862},{3563,280},{3564,2352},{3565,168},{3566,784},{3567,1428},{3568,7854},{3569,840},{3570,1428},{3571,1764},{3572,518},{3573,462},{3574,1162},{3575,658},{3576,7658},{3577,1190},{3578,546},{3579,574},{3580,616},{3581,882},{3582,2114},{3583,1456},{3584,8008},{3585,238},{3586,504},{3587,980},{3588,1834},{3589,2464},{3590,3122},{3591,994},{3592,22904},{3593,336},{3594,1260},{3595,770},{3596,1260},{3597,294},{3598,448},{3599,3304},{3600,37800},{3601,1386},{3602,294},{3603,1526},{3604,784},{3605,182},{3606,266},{3607,42},{3608,2940},{3609,364},{3610,12628},{3611,756},{3612,1400},{3613,336},{3614,252},{3615,518},{3616,1554},{3617,196},{3618,1414},{3619,28},{3620,2156},{3621,1204},{3622,1078},{3623,322},{3624,1008},{3625,308},{3626,1050},{3627,1932},{3628,392},{3629,532},{3630,588},{3631,266},{3632,7728},{3633,3290},{3634,588},{3635,616},{3636,2170},{3637,588},{3638,1974},{3639,280},{3640,3108},{3641,532},{3642,1708},{3643,350},{3644,1106},{3645,3262},{3646,924},{3647,882},{3648,35056},{3649,266},{3650,3542},{3651,1680},{3652,1638},{3653,3626},{3654,2170},{3655,700},{3656,5082},{3657,2674},{3658,1554},{3659,1974},{3660,7350},{3661,1750},{3662,672},{3663,532},{3664,1666},{3665,3066},{3666,3430},{3667,3402},{3668,882},{3669,2086},{3670,868},{3671,616},{3672,20622},{3673,1022},{3674,2604},{3675,1638},{3676,2352},{3677,826},{3678,756},{3679,2926},{3680,2786},{3681,210},{3682,826},{3683,1120},{3684,2156},{3685,560},{3686,1204},{3687,1736},{3688,6062},{3689,868},{3690,1736},{3691,476},{3692,1904},{3693,770},{3694,658},{3695,280},{3696,2968},{3697,728},{3698,938},{3699,588},{3700,1148},{3701,602},{3702,1204},{3703,854},{3704,1932},{3705,826},{3706,1036},{3707,742},{3708,2534},{3709,1162},{3710,1288},{3711,1036},{3712,3346},{3713,882},{3714,1330},{3715,1680},{3716,896},{3717,966},{3718,672},{3719,1218},{3720,4158},{3721,462},{3722,1330},{3723,1176},{3724,2002},{3725,4396},{3726,2898},{3727,1330},{3728,3374},{3729,896},{3730,2380},{3731,462},{3732,3052},{3733,686},{3734,1876},{3735,1190},{3736,1484},{3737,994},{3738,602},{3739,868},{3740,5866},{3741,1428},{3742,1918},{3743,742},{3744,3794},{3745,588},{3746,1064},{3747,392},{3748,1526},{3749,1442},{3750,952},{3751,840},{3752,2632},{3753,532},{3754,1834},{3755,364},{3756,6636},{3757,378},{3758,2114},{3759,602},{3760,2534},{3761,448},{3762,2366},{3763,896},{3764,1456},{3765,1652},{3766,756},{3767,336},{3768,4872},{3769,140},{3770,322},{3771,196},{3772,1554},{3773,756},{3774,42},{3775,798},{3776,2786},{3777,224},{3778,140},{3779,308},{3780,2702},{3781,630},{3782,1610},{3783,686},{3784,2828},{3785,1848},{3786,434},{3787,1834},{3788,1106},{3789,686},{3790,588},{3791,1890},{3792,7168},{3793,742},{3794,742},{3795,1596},{3796,4914},{3797,1484},{3798,3514},{3799,462},{3800,3682},{3801,1386},{3802,574},{3803,1414},{3804,3948},{3805,2828},{3806,3612},{3807,994},{3808,4578},{3809,1806},{3810,1624},{3811,1498},{3812,4410},{3813,1778},{3814,1148},{3815,840},{3816,10444},{3817,826},{3818,532},{3819,1330},{3820,336},{3821,168},{3822,1134},{3823,140},{3824,924},{3825,672},{3826,2016},{3827,406},{3828,2086},{3829,1498},{3830,140},{3831,238},{3832,3640},{3833,728},{3834,5180},{3835,210},{3836,952},{3837,476},{3838,2352},{3839,252},{3840,14896},{3841,714},{3842,406},{3843,644},{3844,1414},{3845,952},{3846,602},{3847,854},{3848,12180},{3849,770},{3850,798},{3851,532},{3852,7588},{3853,616},{3854,1512},{3855,686},{3856,1414},{3857,672},{3858,714},{3859,658},{3860,406},{3861,1036},{3862,2870},{3863,182},{3864,1078},{3865,196},{3866,2324},{3867,616},{3868,1232},{3869,378},{3870,2828},{3871,336},{3872,3458},{3873,714},{3874,1134},{3875,238},{3876,2436},{3877,322},{3878,868},{3879,420},{3880,2492},{3881,392},{3882,1232},{3883,602},{3884,1344},{3885,420},{3886,210},{3887,364},{3888,7168},{3889,1624},{3890,280},{3891,336},{3892,546},{3893,868},{3894,714},{3895,434},{3896,1288},{3897,266},{3898,126},{3899,210},{3900,966},{3901,476},{3902,322},{3903,406},{3904,980},{3905,322},{3906,1050},{3907,378},{3908,1372},{3909,196},{3910,322},{3911,140},{3912,2170},{3913,462},{3914,224},{3915,924},{3916,602},{3917,602},{3918,98},{3919,196},{3920,4578},{3921,42},{3922,1008},{3923,140},{3924,658},{3925,322},{3926,658},{3927,392},{3928,1316},{3929,602},{3930,714},{3931,294},{3932,2562},{3933,630},{3934,350},{3935,728},{3936,35434},{3937,182},{3938,1540},{3939,812},{3940,7672},{3941,1092},{3942,658},{3943,658},{3944,1932},{3945,476},{3946,1036},{3947,532},{3948,1302},{3949,1022},{3950,1358},{3951,308},{3952,2142},{3953,448},{3954,574},{3955,238},{3956,812},{3957,280},{3958,784},{3959,686},{3960,2044},{3961,280},{3962,770},{3963,406},{3964,1540},{3965,196},{3966,588},{3967,602},{3968,3402},{3969,210},{3970,490},{3971,644},{3972,770},{3973,364},{3974,266},{3975,420},{3976,1512},{3977,406},{3978,336},{3979,406},{3980,756},{3981,140},{3982,322},{3983,602},{3984,5656},{3985,322},{3986,280},{3987,196},{3988,434},{3989,182},{3990,196},{3991,532},{3992,4466},{3993,140},{3994,210},{3995,252},{3996,378},{3997,196},{3998,518},{3999,742},{4000,1596},{4001,182},{4002,350},{4003,2884},{4004,1274},{4005,784},{4006,112},{4007,280},{4008,1302},{4009,616},{4010,392},{4011,280},{4012,532},{4013,448},{4014,98},{4015,406},{4016,6132},{4017,168},{4018,434},{4019,378},{4020,728},{4021,140},{4022,308},{4023,210},{4024,4928},{4025,252},{4026,728},{4027,84},{4028,798},{4029,224},{4030,280},{4031,294},{4032,7770},{4033,756},{4034,1428},{4035,2534},{4036,1666},{4037,574},{4038,98},{4039,742},{4040,2786},{4041,742},{4042,1092},{4043,756},{4044,756},{4045,322},{4046,910},{4047,392},{4048,1456},{4049,560},{4050,476},{4051,364},{4052,3766},{4053,168},{4054,322},{4055,98},{4056,938},{4057,392},{4058,336},{4059,392},{4060,1442},{4061,350},{4062,630},{4063,378},{4064,5180},{4065,336},{4066,1092},{4067,196},{4068,2674},{4069,154},{4070,308},{4071,448},{4072,2702},{4073,294},{4074,700},{4075,392},{4076,490},{4077,392},{4078,154},{4079,140},{4080,5698},{4081,406},{4082,238},{4083,154},{4084,826},{4085,266},{4086,70},{4087,210},{4088,7812},{4089,406},{4090,434},{4091,112},{4092,1652},{4093,168},{4094,1218},{4095,70},{4096,2632},{4097,112},{4098,196},{4100,574},{4101,1344},{4102,154},{4103,560},{4104,1974},{4105,196},{4106,168},{4107,28},{4108,2296},{4109,560},{4110,336},{4111,196},{4112,8162},{4113,84},{4114,378},{4115,224},{4116,294},{4117,336},{4118,140},{4119,84},{4120,4004},{4121,350},{4122,350},{4123,42},{4124,2492},{4125,812},{4126,154},{4127,294},{4128,8890},{4129,98},{4130,658},{4131,182},{4132,1974},{4133,252},{4134,504},{4135,98},{4136,1708},{4137,70},{4138,238},{4139,546},{4140,1022},{4141,168},{4142,308},{4143,210},{4144,4620},{4145,210},{4146,196},{4147,84},{4148,630},{4149,28},{4150,560},{4151,182},{4152,1246},{4153,196},{4154,252},{4155,154},{4156,532},{4157,98},{4158,714},{4159,70},{4160,3108},{4161,140},{4162,98},{4163,28},{4164,1386},{4165,182},{4166,630},{4167,14},{4168,10248},{4169,98},{4170,154},{4171,112},{4172,126},{4173,140},{4174,2450},{4175,126},{4176,5194},{4177,322},{4178,770},{4179,98},{4180,644},{4181,112},{4182,686},{4183,308},{4184,1610},{4185,294},{4186,1512},{4187,448},{4188,406},{4189,238},{4190,728},{4191,196},{4192,4802},{4193,364},{4194,2702},{4195,182},{4196,4942},{4197,378},{4198,294},{4199,56},{4200,882},{4201,98},{4202,588},{4203,532},{4204,210},{4205,168},{4206,238},{4207,1470},{4208,1918},{4209,336},{4210,238},{4211,280},{4212,574},{4213,252},{4214,112},{4215,84},{4216,1218},{4217,70},{4218,266},{4219,126},{4220,308},{4221,490},{4222,770},{4223,98},{4224,13608},{4225,70},{4226,420},{4227,266},{4228,252},{4229,126},{4230,182},{4231,182},{4232,8246},{4233,56},{4234,714},{4235,28},{4236,1008},{4237,350},{4238,322},{4239,196},{4240,3094},{4241,1022},{4242,1652},{4243,364},{4244,6300},{4245,700},{4246,112},{4247,448},{4248,2604},{4249,182},{4250,182},{4251,644},{4252,980},{4253,168},{4254,336},{4255,140},{4256,2128},{4257,518},{4258,238},{4259,336},{4260,630},{4261,3654},{4262,728},{4263,182},{4264,784},{4265,294},{4266,448},{4267,14},{4268,2422},{4269,434},{4270,336},{4271,1428},{4272,1400},{4273,182},{4274,728},{4275,140},{4276,350},{4277,252},{4278,574},{4279,322},{4280,2100},{4281,294},{4282,448},{4283,196},{4284,3486},{4285,336},{4286,434},{4287,770},{4288,3780},{4289,896},{4290,392},{4291,490},{4292,490},{4293,924},{4294,1148},{4295,378},{4296,7196},{4297,602},{4298,224},{4299,630},{4300,784},{4301,336},{4302,84},{4303,56},{4304,4662},{4305,336},{4306,630},{4307,266},{4308,700},{4309,98},{4310,364},{4311,266},{4312,2380},{4313,1288},{4314,490},{4315,448},{4316,3444},{4317,3472},{4318,112},{4319,364},{4320,13804},{4321,182},{4322,56},{4323,1050},{4324,126},{4325,1106},{4326,476},{4327,574},{4328,5054},{4329,448},{4330,602},{4331,56},{4332,1456},{4333,112},{4334,168},{4335,196},{4336,5334},{4337,42},{4338,182},{4339,210},{4340,1078},{4341,126},{4342,238},{4343,252},{4344,3864},{4345,196},{4346,224},{4347,1960},{4348,1722},{4349,1022},{4350,112},{4351,252},{4352,35126},{4353,896},{4354,994},{4355,784},{4356,756},{4357,56},{4358,1008},{4359,210},{4360,1204},{4361,2394},{4362,700},{4363,196},{4364,3276},{4365,434},{4366,336},{4367,1106},{4368,4242},{4369,42},{4370,350},{4371,140},{4372,840},{4373,238},{4374,686},{4375,588},{4376,728},{4377,98},{4378,266},{4379,56},{4380,686},{4381,616},{4382,126},{4383,196},{4384,2142},{4385,126},{4386,350},{4387,182},{4388,280},{4389,70},{4390,350},{4391,546},{4392,4018},{4393,434},{4394,70},{4395,196},{4396,560},{4397,84},{4398,938},{4399,476},{4400,1736},{4401,308},{4402,140},{4403,224},{4404,6524},{4405,196},{4406,1036},{4407,42},{4408,9898},{4409,462},{4410,406},{4411,168},{4412,3038},{4413,756},{4414,56},{4415,896},{4416,2842},{4417,56},{4418,84},{4419,210},{4420,1694},{4421,238},{4422,126},{4423,868},{4424,1232},{4425,224},{4426,406},{4427,1190},{4428,5222},{4429,210},{4430,98},{4431,70},{4432,770},{4433,168},{4434,210},{4435,14},{4436,4466},{4437,42},{4438,336},{4439,294},{4440,1834},{4441,728},{4442,518},{4443,182},{4444,1638},{4445,266},{4446,462},{4447,2856},{4448,7504},{4449,112},{4450,392},{4451,280},{4452,6174},{4453,56},{4454,364},{4455,378},{4456,1176},{4457,294},{4458,322},{4459,3808},{4460,3346},{4461,84},{4462,448},{4463,504},{4464,9618},{4465,308},{4466,560},{4467,182},{4468,392},{4469,448},{4470,392},{4471,266},{4472,1638},{4473,406},{4474,700},{4475,336},{4476,700},{4477,294},{4478,2926},{4479,294},{4480,4606},{4481,350},{4482,294},{4483,1288},{4484,714},{4485,336},{4486,644},{4487,742},{4488,1512},{4489,182},{4490,196},{4491,266},{4492,602},{4493,1218},{4494,84},{4495,644},{4496,1764},{4497,252},{4498,350},{4499,210},{4500,7070},{4501,224},{4502,112},{4503,350},{4504,378},{4505,476},{4506,1596},{4507,1288},{4508,238},{4509,462},{4510,154},{4511,42},{4512,658},{4513,84},{4514,700},{4515,476},{4516,3346},{4517,308},{4518,2254},{4519,532},{4520,686},{4521,196},{4522,112},{4523,1498},{4524,3626},{4525,938},{4526,434},{4527,238},{4528,518},{4529,308},{4530,1050},{4531,182},{4532,392},{4533,322},{4534,896},{4535,686},{4536,1918},{4538,238},{4539,140},{4540,266},{4541,420},{4542,322},{4543,182},{4544,1204},{4545,154},{4546,616},{4547,154},{4548,4242},{4549,196},{4550,896},{4551,84},{4552,476},{4553,350},{4554,1428},{4555,196},{4556,210},{4557,700},{4558,532},{4559,420},{4560,2744},{4561,266},{4562,56},{4563,434},{4564,2604},{4565,1120},{4566,252},{4567,224},{4568,434},{4569,126},{4570,154},{4571,168},{4572,19908},{4573,42},{4574,308},{4575,28},{4576,168},{4578,154},{4579,112},{4580,728},{4581,56},{4582,84},{4583,154},{4584,630},{4585,126},{4586,238},{4587,448},{4588,700},{4589,56},{4590,2898},{4591,168},{4592,3248},{4594,42},{4595,112},{4596,630},{4597,336},{4598,56},{4599,462},{4600,8022},{4601,70},{4602,616},{4603,56},{4604,588},{4605,182},{4606,56},{4607,1372},{4608,15778},{4609,210},{4610,182},{4611,70},{4612,2086},{4613,140},{4614,210},{4615,42},{4616,4872},{4617,14},{4618,98},{4619,28},{4620,1722},{4621,14},{4622,98},{4624,728},{4625,238},{4626,168},{4627,98},{4628,1078},{4629,476},{4630,112},{4631,70},{4632,462},{4633,14},{4634,56},{4635,168},{4636,504},{4637,224},{4638,826},{4639,364},{4640,2828},{4641,42},{4642,112},{4643,28},{4644,2912},{4645,770},{4646,84},{4647,196},{4648,1008},{4649,182},{4650,154},{4651,728},{4652,1078},{4653,112},{4654,784},{4655,168},{4656,64148},{4657,336},{4658,1302},{4659,196},{4660,154},{4661,98},{4662,308},{4663,1666},{4664,1078},{4665,1148},{4666,70},{4667,406},{4668,714},{4669,56},{4670,266},{4671,770},{4672,1484},{4673,140},{4674,112},{4675,266},{4676,434},{4677,126},{4678,210},{4679,238},{4680,476},{4681,238},{4682,448},{4683,84},{4684,224},{4685,742},{4686,924},{4687,98},{4688,1890},{4689,168},{4690,742},{4691,126},{4692,280},{4693,714},{4694,924},{4696,322},{4697,308},{4698,322},{4699,56},{4700,112},{4701,602},{4702,70},{4704,5222},{4705,168},{4706,476},{4707,84},{4708,546},{4709,700},{4710,98},{4711,266},{4712,40558},{4713,196},{4714,280},{4715,252},{4716,4844},{4717,252},{4718,224},{4719,98},{4720,602},{4721,140},{4722,266},{4723,364},{4724,378},{4725,378},{4726,154},{4727,56},{4728,840},{4729,70},{4730,196},{4731,126},{4732,322},{4733,252},{4734,6832},{4735,210},{4736,714},{4737,112},{4738,854},{4739,364},{4740,2660},{4741,378},{4742,616},{4743,42},{4744,448},{4745,182},{4746,140},{4747,364},{4748,196},{4749,14},{4750,56},{4751,98},{4752,980},{4753,392},{4754,1820},{4755,112},{4756,1344},{4757,308},{4758,336},{4759,280},{4760,2268},{4761,630},{4762,126},{4763,168},{4764,1106},{4765,672},{4766,882},{4767,70},{4768,7000},{4769,266},{4770,7154},{4771,84},{4772,28},{4773,154},{4774,140},{4775,350},{4776,27174},{4777,364},{4778,224},{4779,280},{4780,1638},{4781,434},{4782,784},{4783,98},{4784,2716},{4785,322},{4786,210},{4787,154},{4788,3108},{4789,266},{4790,112},{4791,84},{4792,966},{4793,154},{4794,252},{4795,588},{4796,6608},{4797,140},{4798,28},{4799,98},{4800,1848},{4801,28},{4802,70},{4803,56},{4804,2464},{4805,252},{4806,1134},{4807,336},{4808,980},{4809,112},{4810,56},{4811,84},{4812,1078},{4813,70},{4814,658},{4815,56},{4816,1568},{4817,140},{4818,448},{4819,70},{4820,630},{4821,1148},{4822,154},{4823,56},{4824,574},{4825,462},{4826,784},{4828,868},{4829,210},{4830,70},{4831,84},{4832,3164},{4833,140},{4834,196},{4835,56},{4836,812},{4837,364},{4838,280},{4839,84},{4840,1554},{4841,56},{4842,840},{4843,42},{4844,532},{4845,1232},{4846,1162},{4847,154},{4848,1484},{4849,126},{4850,168},{4851,714},{4852,126},{4854,434},{4855,42},{4856,1778},{4857,196},{4858,2030},{4859,112},{4860,1092},{4861,28},{4862,112},{4863,42},{4864,2632},{4865,28},{4866,140},{4867,140},{4868,1148},{4869,3766},{4870,196},{4872,868},{4873,336},{4874,42},{4875,42},{4876,350},{4877,84},{4878,560},{4879,112},{4880,798},{4881,1232},{4882,112},{4883,98},{4884,1792},{4885,490},{4886,168},{4887,252},{4888,798},{4889,224},{4890,84},{4891,56},{4892,182},{4893,252},{4894,742},{4895,126},{4896,462},{4897,168},{4898,56},{4899,196},{4900,294},{4901,98},{4902,154},{4903,56},{4904,1330},{4905,364},{4906,98},{4907,322},{4908,280},{4909,154},{4910,448},{4911,476},{4912,15750},{4913,210},{4914,56},{4915,140},{4916,3332},{4917,70},{4918,154},{4919,280},{4920,2982},{4921,84},{4922,462},{4923,56},{4924,4326},{4925,616},{4926,70},{4927,42},{4928,560},{4929,14},{4930,336},{4931,238},{4932,1554},{4933,56},{4934,448},{4935,224},{4936,462},{4937,42},{4938,294},{4939,448},{4940,4550},{4941,98},{4942,140},{4943,966},{4944,1204},{4945,112},{4946,966},{4947,518},{4948,854},{4949,854},{4950,350},{4951,84},{4952,2884},{4954,392},{4955,728},{4956,840},{4958,112},{4959,154},{4960,1148},{4961,294},{4962,28},{4963,462},{4964,1526},{4965,140},{4966,28},{4967,42},{4968,770},{4969,28},{4970,868},{4971,14},{4972,336},{4973,98},{4974,112},{4975,28},{4976,1372},{4977,1008},{4978,700},{4979,504},{4980,182},{4981,392},{4982,854},{4983,336},{4984,6860},{4986,1638},{4987,112},{4988,784},{4989,126},{4990,588},{4991,56},{4992,2520},{4993,1190},{4994,364},{4995,812},{4996,168},{4997,140},{4998,462},{5000,8652},{5001,126},{5002,420},{5003,70},{5004,910},{5006,574},{5007,602},{5008,1554},{5009,84},{5010,532},{5011,140},{5012,168},{5013,70},{5014,742},{5015,28},{5016,840},{5017,196},{5018,98},{5019,56},{5020,896},{5021,98},{5022,182},{5023,28},{5024,1764},{5025,70},{5026,56},{5027,266},{5028,966},{5029,56},{5030,70},{5031,420},{5032,546},{5033,42},{5034,294},{5035,98},{5036,1302},{5037,84},{5039,84},{5040,5460},{5041,168},{5042,42},{5043,154},{5044,140},{5045,98},{5046,182},{5048,112},{5049,42},{5050,280},{5051,98},{5052,308},{5053,70},{5054,70},{5055,140},{5056,1204},{5057,42},{5058,84},{5060,126},{5061,56},{5062,238},{5063,1792},{5064,336},{5065,882},{5066,364},{5067,70},{5068,238},{5069,294},{5071,434},{5072,4466},{5073,70},{5074,70},{5075,84},{5076,196},{5078,112},{5079,112},{5080,196},{5081,42},{5082,560},{5084,462},{5085,56},{5087,154},{5088,644},{5089,126},{5090,112},{5091,560},{5092,280},{5093,378},{5094,28},{5095,28},{5096,406},{5097,98},{5098,392},{5099,112},{5100,224},{5101,28},{5102,168},{5103,168},{5104,434},{5105,84},{5106,364},{5107,28},{5108,812},{5109,70},{5110,84},{5111,28},{5112,504},{5113,154},{5114,266},{5115,56},{5116,252},{5117,238},{5118,378},{5119,28},{5120,392},{5121,252},{5122,168},{5123,70},{5124,224},{5125,14},{5126,98},{5128,1204},{5129,126},{5130,126},{5131,42},{5132,126},{5133,126},{5134,448},{5135,112},{5136,1246},{5138,84},{5139,280},{5140,266},{5141,112},{5142,140},{5143,154},{5144,154},{5145,56},{5146,98},{5147,70},{5148,420},{5149,70},{5150,168},{5152,1064},{5153,1050},{5154,126},{5155,70},{5156,658},{5157,56},{5158,1064},{5159,14},{5160,532},{5161,112},{5162,112},{5163,42},{5164,238},{5165,126},{5166,182},{5167,126},{5168,1442},{5169,98},{5170,882},{5171,126},{5172,1092},{5174,280},{5175,476},{5176,1246},{5177,70},{5178,266},{5179,28},{5180,280},{5181,322},{5182,868},{5184,3780},{5185,28},{5186,420},{5187,14},{5188,1806},{5189,28},{5190,616},{5191,28},{5192,266},{5193,42},{5194,294},{5195,84},{5196,700},{5197,252},{5198,658},{5199,56},{5200,1036},{5201,84},{5203,84},{5204,840},{5205,42},{5208,420},{5209,42},{5210,658},{5211,168},{5212,70},{5213,14},{5214,182},{5215,56},{5216,238},{5217,112},{5218,56},{5219,210},{5220,896},{5221,308},{5222,112},{5223,126},{5224,672},{5225,28},{5226,364},{5227,28},{5228,644},{5229,154},{5230,126},{5231,840},{5232,2366},{5233,224},{5234,14},{5235,182},{5236,1036},{5237,28},{5238,168},{5239,14},{5240,6986},{5241,98},{5242,14},{5243,14},{5244,336},{5245,420},{5246,280},{5247,210},{5248,1246},{5249,42},{5250,70},{5251,252},{5252,490},{5253,28},{5254,126},{5255,56},{5256,3710},{5257,84},{5258,798},{5259,112},{5260,1736},{5261,168},{5262,476},{5264,1190},{5265,168},{5266,686},{5267,56},{5268,5908},{5269,84},{5270,462},{5271,28},{5272,7000},{5273,154},{5274,154},{5275,56},{5276,2156},{5277,252},{5278,84},{5279,42},{5280,1708},{5281,112},{5282,602},{5283,224},{5284,168},{5285,742},{5287,140},{5288,476},{5289,126},{5290,364},{5291,154},{5292,1092},{5293,168},{5294,182},{5295,168},{5296,1554},{5297,168},{5298,70},{5299,70},{5300,196},{5301,140},{5302,308},{5303,56},{5304,98},{5305,28},{5306,182},{5307,168},{5308,140},{5309,42},{5310,630},{5311,42},{5312,476},{5313,112},{5314,280},{5315,168},{5316,1204},{5317,140},{5318,42},{5319,210},{5320,1568},{5322,126},{5323,56},{5324,308},{5325,112},{5326,98},{5327,280},{5328,1232},{5329,42},{5330,168},{5331,84},{5332,70},{5333,196},{5334,98},{5335,28},{5336,532},{5337,56},{5338,14},{5340,126},{5341,28},{5342,70},{5344,196},{5345,182},{5346,1288},{5347,1344},{5348,98},{5349,224},{5350,70},{5351,56},{5352,8596},{5353,182},{5354,84},{5355,42},{5356,784},{5357,392},{5358,448},{5359,140},{5360,308},{5361,126},{5362,112},{5363,42},{5364,4564},{5365,98},{5366,98},{5367,98},{5368,1274},{5369,112},{5370,84},{5371,28},{5372,322},{5373,98},{5374,252},{5375,196},{5376,518},{5377,112},{5378,56},{5379,252},{5380,84},{5381,56},{5382,84},{5383,126},{5384,1218},{5385,182},{5386,588},{5387,168},{5388,196},{5390,168},{5391,182},{5392,546},{5394,42},{5395,140},{5396,294},{5397,56},{5398,56},{5399,56},{5400,756},{5401,56},{5402,1624},{5404,280},{5405,28},{5406,266},{5407,98},{5408,560},{5409,126},{5410,84},{5411,28},{5412,224},{5413,42},{5414,56},{5415,98},{5416,238},{5417,84},{5418,28},{5419,644},{5420,252},{5421,70},{5422,42},{5423,42},{5424,70},{5425,112},{5426,42},{5427,56},{5428,196},{5429,42},{5430,84},{5431,112},{5432,210},{5433,98},{5434,56},{5435,42},{5436,308},{5437,84},{5438,112},{5439,196},{5440,308},{5441,112},{5442,84},{5443,126},{5444,336},{5445,112},{5446,98},{5447,84},{5448,238},{5449,98},{5450,28},{5451,154},{5452,70},{5453,112},{5454,196},{5455,2366},{5456,784},{5457,42},{5458,28},{5459,28},{5460,140},{5461,112},{5462,28},{5463,602},{5464,700},{5465,210},{5466,238},{5467,28},{5468,70},{5469,112},{5470,154},{5471,210},{5472,658},{5473,336},{5474,84},{5475,56},{5476,196},{5477,84},{5478,42},{5479,140},{5480,70},{5482,154},{5483,224},{5484,140},{5485,196},{5486,112},{5487,84},{5488,476},{5489,140},{5490,42},{5491,84},{5492,42},{5493,140},{5494,168},{5495,532},{5496,1820},{5497,70},{5498,56},{5499,56},{5500,182},{5501,84},{5502,98},{5504,3668},{5505,126},{5506,42},{5508,3430},{5509,42},{5510,308},{5511,238},{5512,280},{5513,28},{5514,364},{5515,112},{5516,238},{5517,238},{5518,196},{5520,378},{5521,42},{5522,462},{5524,112},{5525,112},{5526,154},{5527,84},{5528,1456},{5529,196},{5530,98},{5532,2114},{5533,42},{5534,56},{5536,420},{5537,126},{5538,56},{5539,420},{5540,238},{5541,56},{5542,28},{5543,602},{5544,126},{5545,70},{5546,126},{5547,266},{5548,308},{5549,896},{5550,448},{5551,42},{5552,140},{5553,294},{5554,84},{5555,70},{5556,280},{5558,742},{5560,2422},{5561,238},{5562,252},{5563,224},{5564,336},{5565,182},{5566,14},{5567,42},{5568,714},{5569,14},{5570,238},{5572,1204},{5573,126},{5574,42},{5575,140},{5576,1162},{5577,154},{5579,84},{5580,532},{5581,42},{5582,378},{5583,28},{5584,1456},{5585,42},{5586,224},{5587,98},{5588,1036},{5589,112},{5590,378},{5591,252},{5592,350},{5593,238},{5594,406},{5595,126},{5596,434},{5597,504},{5598,518},{5599,14},{5600,1456},{5601,560},{5602,392},{5603,56},{5604,336},{5605,560},{5606,616},{5607,98},{5608,1750},{5609,196},{5610,14},{5611,154},{5612,560},{5613,42},{5614,98},{5615,84},{5616,11872},{5618,70},{5620,28},{5621,70},{5622,196},{5623,714},{5624,952},{5625,154},{5626,112},{5627,98},{5628,966},{5629,168},{5630,14},{5631,140},{5632,2772},{5633,70},{5634,252},{5635,420},{5636,420},{5637,336},{5638,938},{5639,546},{5640,1344},{5641,196},{5642,336},{5643,224},{5644,1106},{5645,308},{5646,280},{5647,868},{5648,420},{5649,224},{5650,728},{5651,336},{5652,1022},{5653,154},{5654,644},{5655,308},{5656,15218},{5657,364},{5658,70},{5659,140},{5660,252},{5661,112},{5662,112},{5663,224},{5664,1120},{5665,1064},{5666,616},{5667,112},{5668,392},{5669,28},{5670,1316},{5671,84},{5672,854},{5673,238},{5674,70},{5675,70},{5676,2912},{5677,252},{5678,252},{5679,826},{5680,280},{5681,588},{5682,420},{5683,1204},{5684,294},{5685,406},{5686,140},{5687,1932},{5688,2520},{5689,140},{5690,14},{5691,1708},{5692,1218},{5693,112},{5694,98},{5695,392},{5696,658},{5697,56},{5698,98},{5699,1260},{5700,2296},{5701,84},{5702,1372},{5703,168},{5704,2968},{5705,42},{5706,1456},{5709,560},{5710,84},{5711,126},{5712,406},{5714,112},{5715,84},{5716,252},{5718,126},{5719,42},{5720,1372},{5721,182},{5722,196},{5723,644},{5724,546},{5725,196},{5726,1246},{5727,112},{5728,560},{5729,126},{5730,3192},{5732,4242},{5733,2142},{5734,280},{5736,742},{5738,280},{5739,448},{5740,1064},{5741,3290},{5742,728},{5743,14},{5744,1484},{5745,1904},{5746,350},{5747,168},{5748,98},{5749,1372},{5750,84},{5751,1078},{5752,3514},{5753,140},{5754,84},{5755,238},{5756,5096},{5757,168},{5758,616},{5759,196},{5760,72114},{5762,28},{5763,154},{5764,84},{5765,98},{5766,196},{5767,238},{5768,112},{5769,14},{5770,154},{5772,476},{5773,14},{5774,42},{5776,714},{5777,28},{5778,196},{5779,56},{5780,560},{5782,532},{5783,70},{5784,196},{5786,112},{5788,56},{5789,84},{5790,112},{5791,14},{5792,1120},{5793,126},{5795,112},{5796,1176},{5797,42},{5798,42},{5799,140},{5800,574},{5801,126},{5802,28},{5804,308},{5805,56},{5806,336},{5807,98},{5808,1638},{5809,14},{5811,210},{5812,182},{5813,42},{5814,70},{5815,42},{5816,980},{5817,42},{5818,56},{5819,84},{5820,252},{5821,112},{5823,84},{5824,1022},{5825,14},{5827,182},{5828,392},{5829,98},{5830,266},{5831,28},{5832,14812},{5834,84},{5835,28},{5836,70},{5839,14},{5840,434},{5841,728},{5842,14},{5843,182},{5844,630},{5846,336},{5847,28},{5848,966},{5849,126},{5850,546},{5851,56},{5852,378},{5853,266},{5854,42},{5855,154},{5856,1988},{5857,56},{5859,476},{5860,84},{5861,14},{5862,182},{5863,126},{5864,10668},{5865,56},{5866,658},{5867,168},{5868,322},{5869,154},{5870,28},{5871,28},{5872,616},{5873,28},{5874,28},{5875,56},{5876,84},{5877,672},{5879,154},{5880,1176},{5881,224},{5882,28},{5883,140},{5884,154},{5885,14},{5886,462},{5887,112},{5888,1414},{5889,1106},{5890,14},{5891,70},{5892,546},{5893,476},{5894,56},{5895,84},{5896,266},{5897,1792},{5898,238},{5900,140},{5901,588},{5902,98},{5904,7910},{5906,798},{5907,42},{5908,1596},{5909,112},{5910,84},{5911,126},{5912,126},{5913,112},{5914,392},{5915,672},{5916,70},{5917,56},{5918,448},{5920,1848},{5921,140},{5922,42},{5923,336},{5924,504},{5925,56},{5926,140},{5927,84},{5928,406},{5929,210},{5930,490},{5932,196},{5933,14},{5934,896},{5935,98},{5936,840},{5937,1820},{5938,238},{5939,168},{5940,378},{5941,434},{5942,238},{5943,294},{5944,4914},{5945,140},{5946,70},{5948,140},{5949,126},{5950,714},{5951,42},{5952,1120},{5953,42},{5954,56},{5955,42},{5956,1330},{5957,154},{5958,756},{5959,14},{5960,238},{5962,602},{5963,28},{5964,448},{5965,56},{5966,196},{5968,140},{5969,14},{5972,28},{5973,98},{5974,14},{5975,42},{5976,1176},{5978,84},{5979,56},{5980,210},{5982,70},{5983,112},{5984,1484},{5985,238},{5986,56},{5987,84},{5988,56},{5990,84},{5991,84},{5993,70},{5994,224},{5996,140},{5997,182},{5998,112},{5999,14},{6000,294},{6001,28},{6002,112},{6003,28},{6004,224},{6005,28},{6006,126},{6007,42},{6008,252},{6009,140},{6010,84},{6011,56},{6012,252},{6015,14},{6016,1610},{6017,196},{6018,280},{6019,56},{6020,56},{6021,84},{6023,28},{6024,1568},{6025,14},{6026,70},{6027,280},{6028,84},{6029,98},{6030,406},{6031,308},{6032,630},{6033,14},{6034,42},{6035,28},{6036,392},{6037,28},{6038,56},{6039,56},{6040,182},{6041,14},{6042,56},{6043,42},{6044,224},{6045,42},{6046,28},{6047,70},{6048,6734},{6050,42},{6051,56},{6052,98},{6054,42},{6056,112},{6057,98},{6058,28},{6059,14},{6060,224},{6061,28},{6063,14},{6064,1218},{6065,406},{6066,224},{6068,98},{6069,42},{6070,56},{6071,14},{6072,252},{6073,84},{6074,84},{6075,84},{6076,28},{6077,84},{6078,70},{6079,252},{6080,1400},{6081,56},{6082,28},{6084,210},{6085,28},{6086,196},{6087,28},{6088,168},{6089,14},{6090,112},{6091,56},{6092,112},{6093,56},{6094,42},{6095,42},{6096,476},{6097,56},{6098,154},{6100,182},{6101,14},{6102,714},{6103,126},{6104,182},{6105,56},{6106,14},{6107,56},{6108,70},{6109,28},{6111,14},{6112,1470},{6113,14},{6114,112},{6115,56},{6116,112},{6117,70},{6118,630},{6119,42},{6120,868},{6121,420},{6123,14},{6124,56},{6125,84},{6127,182},{6128,406},{6129,14},{6130,140},{6131,42},{6132,196},{6133,14},{6134,70},{6135,28},{6136,322},{6137,14},{6138,280},{6139,98},{6140,518},{6141,126},{6144,966},{6145,14},{6146,70},{6147,98},{6148,84},{6149,14},{6150,56},{6151,56},{6152,14168},{6153,210},{6154,378},{6155,28},{6156,840},{6158,84},{6160,210},{6161,56},{6162,182},{6163,98},{6164,42},{6165,14},{6166,98},{6167,56},{6168,490},{6169,42},{6170,126},{6172,70},{6173,56},{6174,224},{6175,588},{6176,2436},{6177,42},{6180,1022},{6181,28},{6183,84},{6184,6944},{6185,126},{6186,84},{6187,14},{6188,28},{6189,364},{6190,140},{6192,322},{6193,112},{6195,56},{6196,336},{6197,28},{6198,196},{6200,112},{6201,56},{6202,2128},{6203,28},{6205,84},{6207,42},{6208,3122},{6209,98},{6210,28},{6211,14},{6212,84},{6214,126},{6215,28},{6216,126},{6217,28},{6218,196},{6220,742},{6221,84},{6222,42},{6223,308},{6224,980},{6225,56},{6226,42},{6227,56},{6228,616},{6229,28},{6230,98},{6231,14},{6232,42},{6233,14},{6234,602},{6236,1764},{6237,56},{6238,224},{6239,28},{6240,168},{6241,56},{6242,70},{6243,28},{6244,266},{6245,14},{6246,588},{6247,84},{6248,84},{6249,56},{6250,42},{6252,924},{6253,14},{6254,112},{6255,56},{6256,658},{6258,14},{6259,322},{6260,308},{6261,336},{6262,1316},{6263,56},{6264,1694},{6265,14},{6266,14},{6268,112},{6271,252},{6272,1050},{6273,378},{6275,14},{6276,28},{6277,28},{6278,322},{6279,28},{6280,252},{6281,308},{6282,28},{6283,14},{6284,70},{6285,28},{6286,364},{6287,238},{6288,364},{6289,266},{6290,140},{6291,56},{6292,658},{6293,350},{6294,112},{6296,280},{6297,42},{6298,224},{6299,14},{6300,98},{6301,56},{6303,224},{6304,196},{6306,70},{6309,420},{6310,28},{6311,70},{6312,5152},{6313,154},{6314,56},{6315,56},{6316,434},{6317,42},{6318,840},{6319,56},{6320,392},{6321,112},{6322,42},{6323,70},{6324,448},{6325,70},{6326,28},{6327,28},{6328,8036},{6329,140},{6330,266},{6332,98},{6334,28},{6335,70},{6336,1708},{6337,14},{6338,98},{6339,112},{6340,476},{6342,224},{6343,112},{6344,182},{6345,42},{6346,28},{6347,42},{6348,322},{6349,28},{6350,42},{6351,28},{6352,364},{6353,28},{6354,196},{6355,56},{6356,448},{6360,1442},{6361,14},{6362,56},{6364,14},{6365,14},{6366,126},{6368,294},{6370,84},{6371,84},{6372,1568},{6375,42},{6376,490},{6377,28},{6378,336},{6380,560},{6382,28},{6383,252},{6384,518},{6386,28},{6387,28},{6388,392},{6389,28},{6390,112},{6392,196},{6393,28},{6395,168},{6397,322},{6398,84},{6399,224},{6400,3934},{6401,28},{6402,28},{6403,84},{6404,168},{6405,910},{6406,14},{6407,56},{6408,546},{6409,42},{6410,1036},{6412,70},{6413,420},{6414,28},{6416,196},{6417,56},{6419,28},{6420,112},{6421,28},{6423,56},{6424,378},{6426,350},{6428,476},{6429,70},{6430,140},{6431,70},{6432,1176},{6434,84},{6435,294},{6440,224},{6441,168},{6442,448},{6443,364},{6444,322},{6445,56},{6446,42},{6447,70},{6448,1722},{6449,42},{6451,56},{6452,378},{6453,588},{6454,56},{6455,168},{6456,42},{6457,56},{6459,84},{6460,84},{6462,28},{6463,14},{6464,672},{6465,98},{6466,168},{6467,28},{6468,406},{6470,28},{6471,112},{6472,168},{6473,28},{6474,140},{6475,168},{6476,1624},{6477,28},{6479,28},{6480,1246},{6481,56},{6482,28},{6483,112},{6484,84},{6485,14},{6486,392},{6487,42},{6488,630},{6489,14},{6490,42},{6491,42},{6492,70},{6493,84},{6494,84},{6495,42},{6496,13048},{6498,84},{6499,28},{6500,196},{6501,70},{6502,84},{6503,140},{6504,3150},{6506,84},{6507,84},{6508,28},{6509,14},{6510,42},{6512,686},{6515,224},{6516,658},{6518,84},{6519,182},{6520,140},{6521,42},{6522,140},{6524,378},{6525,84},{6526,98},{6527,392},{6528,1036},{6529,140},{6530,140},{6531,56},{6532,154},{6533,14},{6534,56},{6535,84},{6536,308},{6537,98},{6538,14},{6539,140},{6540,294},{6541,28},{6542,84},{6543,126},{6544,98},{6545,28},{6546,112},{6547,168},{6548,112},{6549,28},{6550,28},{6551,28},{6552,70},{6553,14},{6554,14},{6555,238},{6556,112},{6557,14},{6558,14},{6559,14},{6560,392},{6561,28},{6562,28},{6563,84},{6564,574},{6565,14},{6567,28},{6568,126},{6570,98},{6571,14},{6572,56},{6574,28},{6575,70},{6576,7980},{6577,28},{6578,28},{6580,182},{6583,14},{6584,42},{6585,42},{6587,28},{6588,14},{6589,56},{6590,84},{6591,56},{6592,630},{6594,1218},{6595,56},{6597,168},{6598,28},{6599,14},{6600,476},{6601,2016},{6602,154},{6603,42},{6604,84},{6605,42},{6606,28},{6608,854},{6609,56},{6610,84},{6611,14},{6612,98},{6615,112},{6616,322},{6617,14},{6618,42},{6619,14},{6620,336},{6623,1400},{6624,1050},{6625,210},{6626,98},{6627,98},{6628,126},{6629,28},{6630,266},{6632,28},{6633,14},{6635,56},{6636,112},{6637,84},{6638,336},{6639,98},{6640,490},{6641,70},{6642,112},{6643,112},{6644,406},{6645,28},{6646,14},{6647,196},{6648,462},{6649,14},{6650,140},{6651,140},{6653,28},{6654,42},{6655,182},{6656,952},{6657,56},{6658,56},{6659,56},{6660,336},{6661,56},{6662,42},{6663,28},{6664,84},{6665,56},{6666,42},{6667,28},{6668,252},{6670,14},{6674,28},{6675,126},{6676,364},{6677,42},{6678,798},{6679,14},{6680,2380},{6681,56},{6682,28},{6684,350},{6685,84},{6686,14},{6688,280},{6689,28},{6690,28},{6691,84},{6692,140},{6693,14},{6694,224},{6695,70},{6696,504},{6700,28},{6701,28},{6702,238},{6704,1120},{6706,112},{6708,196},{6712,196},{6713,28},{6714,336},{6715,14},{6717,14},{6718,14},{6719,14},{6720,994},{6721,84},{6723,168},{6724,28},{6725,28},{6726,42},{6727,42},{6728,126},{6730,70},{6731,420},{6732,56},{6733,42},{6734,70},{6735,112},{6736,1232},{6738,518},{6739,42},{6740,210},{6741,196},{6742,28},{6743,420},{6744,336},{6745,140},{6746,336},{6747,112},{6748,56},{6749,14},{6750,140},{6751,42},{6752,1204},{6753,42},{6754,28},{6755,140},{6756,210},{6757,70},{6758,28},{6759,224},{6760,1526},{6761,14},{6762,112},{6764,420},{6765,56},{6766,252},{6768,378},{6769,70},{6770,280},{6772,1316},{6773,56},{6774,56},{6775,84},{6776,504},{6777,28},{6778,42},{6779,112},{6780,196},{6781,140},{6782,420},{6783,42},{6784,322},{6785,42},{6786,378},{6787,42},{6788,168},{6789,56},{6792,1078},{6793,112},{6794,98},{6795,98},{6796,70},{6797,84},{6798,56},{6800,182},{6804,252},{6807,42},{6808,756},{6810,98},{6811,28},{6812,168},{6813,504},{6814,70},{6815,56},{6816,1316},{6817,350},{6818,28},{6819,56},{6820,98},{6822,168},{6823,42},{6824,2632},{6828,56},{6829,182},{6830,1246},{6831,56},{6832,3570},{6835,210},{6836,14},{6837,28},{6840,490},{6842,112},{6846,266},{6848,308},{6850,182},{6851,196},{6852,56},{6853,28},{6854,56},{6858,42},{6860,126},{6861,28},{6862,56},{6864,798},{6865,28},{6867,14},{6868,224},{6870,42},{6871,70},{6872,196},{6873,28},{6876,392},{6877,14},{6878,140},{6880,1190},{6882,112},{6883,294},{6887,14},{6888,1316},{6890,126},{6891,56},{6893,70},{6894,42},{6895,868},{6896,966},{6898,56},{6900,126},{6901,196},{6902,42},{6903,28},{6904,672},{6905,70},{6906,28},{6908,28},{6909,14},{6910,14},{6911,14},{6912,40222},{6913,84},{6919,84},{6920,350},{6921,140},{6922,28},{6923,28},{6924,196},{6925,42},{6926,14},{6928,812},{6929,84},{6930,70},{6932,28},{6934,14},{6935,70},{6936,1918},{6938,140},{6939,28},{6940,84},{6942,182},{6943,98},{6944,252},{6945,210},{6948,182},{6949,84},{6950,84},{6951,56},{6953,1036},{6954,98},{6955,140},{6956,28},{6957,252},{6959,84},{6960,2184},{6961,28},{6962,182},{6963,56},{6964,56},{6965,56},{6966,1036},{6967,14},{6968,126},{6969,112},{6970,28},{6972,196},{6973,70},{6975,70},{6976,280},{6977,28},{6978,196},{6980,56},{6981,14},{6982,98},{6983,112},{6984,224},{6986,70},{6988,42},{6989,14},{6990,112},{6992,70},{6993,28},{6994,112},{6996,462},{6997,112},{6998,168},{7000,994},{7002,56},{7004,112},{7007,84},{7008,2506},{7010,98},{7011,84},{7012,98},{7013,28},{7014,14},{7016,728},{7018,14},{7020,196},{7021,252},{7022,14},{7023,28},{7024,2044},{7025,28},{7026,56},{7028,56},{7030,28},{7031,140},{7032,630},{7035,42},{7036,168},{7037,28},{7038,28},{7039,14},{7040,700},{7041,42},{7043,28},{7044,182},{7045,112},{7048,168},{7049,98},{7050,266},{7052,28},{7053,140},{7055,56},{7056,336},{7057,28},{7058,140},{7059,56},{7060,308},{7061,28},{7062,112},{7063,140},{7064,84},{7067,28},{7068,70},{7070,112},{7071,14},{7072,56},{7074,1176},{7076,140},{7077,182},{7079,84},{7080,1358},{7081,14},{7082,112},{7083,14},{7084,56},{7085,28},{7086,84},{7088,1204},{7089,28},{7092,266},{7094,28},{7096,168},{7098,182},{7100,98},{7102,84},{7103,56},{7104,238},{7105,56},{7107,154},{7108,112},{7109,1036},{7110,98},{7111,56},{7112,364},{7113,280},{7114,84},{7115,112},{7116,700},{7117,112},{7118,84},{7120,518},{7121,98},{7122,196},{7124,56},{7125,196},{7127,322},{7128,3668},{7129,84},{7131,308},{7132,336},{7133,168},{7134,42},{7135,182},{7136,728},{7137,448},{7138,70},{7139,280},{7140,42},{7142,14},{7143,70},{7144,4452},{7146,84},{7148,630},{7149,224},{7150,28},{7151,448},{7152,280},{7153,448},{7154,28},{7155,28},{7156,224},{7157,280},{7158,28},{7159,98},{7160,14},{7163,14},{7164,168},{7166,210},{7167,28},{7168,140},{7169,42},{7171,28},{7172,420},{7173,182},{7174,98},{7175,98},{7176,280},{7178,98},{7179,14},{7180,14},{7182,168},{7184,756},{7188,224},{7189,56},{7191,42},{7192,252},{7195,42},{7196,140},{7197,28},{7198,56},{7200,2408},{7201,84},{7202,56},{7203,28},{7204,196},{7205,84},{7206,42},{7207,28},{7208,2660},{7209,42},{7210,840},{7211,140},{7212,56},{7213,14},{7214,392},{7215,140},{7216,2268},{7217,14},{7218,714},{7220,392},{7224,196},{7225,462},{7228,280},{7229,434},{7230,434},{7232,672},{7233,28},{7234,14},{7236,112},{7238,1036},{7239,14},{7240,3318},{7241,28},{7242,112},{7243,56},{7244,112},{7246,98},{7248,1386},{7250,28},{7251,112},{7252,280},{7253,14},{7254,28},{7256,196},{7258,42},{7260,238},{7262,112},{7263,14},{7264,1470},{7265,210},{7266,252},{7267,126},{7268,140},{7271,56},{7272,112},{7274,28},{7275,112},{7276,168},{7278,28},{7280,336},{7284,70},{7285,14},{7288,196},{7289,224},{7290,42},{7291,70},{7292,28},{7293,14},{7295,14},{7296,896},{7297,14},{7298,56},{7300,84},{7301,28},{7302,28},{7303,14},{7304,28},{7305,28},{7306,28},{7307,28},{7308,126},{7309,28},{7312,56},{7313,28},{7314,252},{7315,98},{7316,168},{7318,224},{7319,434},{7320,140},{7322,112},{7323,28},{7324,84},{7326,196},{7328,1890},{7329,84},{7330,84},{7331,112},{7332,28},{7333,98},{7335,14},{7336,126},{7338,28},{7339,70},{7340,336},{7342,28},{7344,714},{7345,98},{7346,210},{7347,28},{7348,504},{7350,42},{7351,84},{7352,280},{7354,14},{7355,14},{7356,126},{7358,434},{7359,280},{7360,1344},{7362,28},{7363,28},{7364,756},{7365,84},{7366,266},{7367,56},{7368,3164},{7370,280},{7372,126},{7373,238},{7374,84},{7375,28},{7377,28},{7378,98},{7379,336},{7380,196},{7381,14},{7382,42},{7384,616},{7385,140},{7386,56},{7388,224},{7389,420},{7390,14},{7391,28},{7392,2296},{7393,238},{7394,140},{7395,490},{7396,56},{7397,126},{7399,112},{7401,70},{7404,798},{7405,28},{7406,112},{7408,322},{7409,84},{7410,28},{7411,84},{7412,168},{7415,196},{7416,378},{7418,588},{7420,1036},{7421,112},{7423,42},{7424,3248},{7425,28},{7426,168},{7427,14},{7428,336},{7429,28},{7431,28},{7432,406},{7434,196},{7435,350},{7436,364},{7438,322},{7439,210},{7440,1260},{7441,1512},{7442,98},{7443,1050},{7444,14},{7445,308},{7447,98},{7448,3668},{7450,14},{7451,140},{7453,1036},{7454,112},{7455,714},{7456,560},{7457,28},{7458,1260},{7460,546},{7461,462},{7462,56},{7463,56},{7464,812},{7466,14},{7468,84},{7469,140},{7470,644},{7471,42},{7472,7336},{7473,112},{7474,14},{7475,630},{7476,896},{7478,280},{7479,84},{7480,70},{7482,476},{7483,56},{7484,196},{7485,266},{7486,308},{7487,196},{7488,308},{7489,140},{7490,448},{7491,182},{7492,1260},{7493,42},{7494,238},{7496,336},{7498,756},{7500,56},{7501,56},{7504,84},{7506,28},{7507,420},{7509,14},{7510,14},{7511,28},{7512,196},{7513,126},{7514,28},{7515,42},{7517,56},{7518,84},{7519,448},{7520,938},{7522,28},{7524,168},{7525,42},{7526,42},{7527,238},{7528,28},{7529,112},{7530,98},{7531,252},{7532,154},{7535,56},{7536,4536},{7540,168},{7543,28},{7544,364},{7545,350},{7546,14},{7547,42},{7548,126},{7550,112},{7552,756},{7554,56},{7555,42},{7556,168},{7557,140},{7560,406},{7563,56},{7564,28},{7566,266},{7568,1008},{7570,42},{7571,98},{7573,98},{7575,28},{7576,112},{7579,28},{7580,168},{7581,56},{7583,56},{7584,364},{7585,56},{7587,112},{7588,112},{7589,28},{7590,84},{7594,56},{7595,140},{7596,56},{7598,84},{7600,56},{7604,84},{7605,84},{7608,910},{7609,126},{7610,28},{7611,14},{7613,98},{7614,252},{7616,616},{7618,14},{7619,336},{7620,168},{7621,70},{7622,168},{7623,112},{7624,56},{7625,42},{7626,392},{7628,84},{7632,1932},{7634,56},{7637,14},{7638,56},{7640,112},{7641,56},{7643,70},{7644,28},{7645,56},{7648,238},{7649,14},{7652,112},{7655,14},{7657,56},{7658,322},{7660,28},{7661,168},{7662,56},{7663,56},{7664,154},{7665,28},{7666,56},{7669,28},{7670,14},{7672,1064},{7673,336},{7674,56},{7675,392},{7676,280},{7677,84},{7678,28},{7680,13594},{7681,42},{7682,504},{7683,112},{7684,168},{7685,28},{7687,252},{7688,364},{7690,28},{7691,112},{7692,266},{7694,56},{7695,14},{7696,504},{7700,308},{7704,364},{7706,42},{7707,56},{7708,420},{7710,336},{7712,1162},{7714,196},{7716,280},{7717,84},{7718,14},{7719,28},{7720,336},{7723,14},{7724,112},{7728,490},{7730,168},{7732,112},{7734,56},{7735,168},{7736,2240},{7737,14},{7740,154},{7741,56},{7743,126},{7744,840},{7745,112},{7746,392},{7747,28},{7748,840},{7749,224},{7750,56},{7752,182},{7753,56},{7756,630},{7757,602},{7758,182},{7760,2198},{7764,98},{7765,28},{7766,14},{7768,294},{7769,56},{7771,98},{7773,56},{7774,1190},{7775,84},{7776,294},{7777,42},{7778,168},{7779,42},{7780,42},{7781,112},{7782,182},{7783,28},{7784,728},{7785,28},{7786,28},{7788,56},{7789,364},{7790,448},{7791,406},{7792,6874},{7793,126},{7794,266},{7796,56},{7797,84},{7798,28},{7799,28},{7800,210},{7801,56},{7803,56},{7804,560},{7805,28},{7806,238},{7807,14},{7808,3752},{7809,56},{7810,56},{7812,3360},{7813,14},{7816,28},{7817,112},{7820,42},{7821,28},{7822,84},{7823,266},{7824,224},{7827,14},{7828,224},{7829,84},{7830,56},{7831,42},{7832,882},{7833,224},{7834,42},{7835,574},{7837,140},{7838,84},{7840,1414},{7844,84},{7845,70},{7846,42},{7847,28},{7848,28},{7854,280},{7855,14},{7858,336},{7860,252},{7861,420},{7864,336},{7866,70},{7868,140},{7870,56},{7872,1260},{7874,14},{7875,224},{7876,56},{7877,112},{7878,70},{7879,28},{7880,252},{7882,112},{7883,28},{7884,224},{7885,28},{7886,154},{7887,112},{7888,784},{7889,224},{7890,28},{7892,28},{7893,42},{7895,14},{7896,14},{7898,56},{7900,238},{7902,56},{7904,168},{7905,14},{7906,56},{7908,112},{7909,14},{7910,938},{7912,644},{7913,84},{7914,56},{7915,280},{7920,42},{7922,140},{7923,42},{7924,56},{7926,14},{7928,28},{7929,56},{7930,84},{7934,28},{7936,6580},{7938,56},{7939,532},{7940,14},{7941,14},{7944,168},{7946,140},{7948,84},{7950,42},{7951,28},{7952,406},{7954,28},{7955,224},{7956,980},{7957,56},{7959,14},{7960,140},{7962,14},{7964,56},{7965,28},{7968,294},{7969,224},{7970,28},{7972,224},{7975,42},{7976,280},{7977,28},{7984,266},{7986,112},{7987,14},{7989,56},{7990,56},{7992,784},{7993,56},{7996,308},{7999,28},{8000,448},{8002,42},{8004,56},{8008,420},{8009,14},{8010,84},{8014,14},{8015,42},{8016,4172},{8019,28},{8021,238},{8024,112},{8025,56},{8026,28},{8030,56},{8032,518},{8034,1064},{8035,252},{8038,28},{8040,84},{8042,28},{8045,518},{8046,14},{8048,56},{8050,70},{8051,196},{8052,308},{8055,56},{8056,3234},{8057,224},{8058,84},{8059,70},{8060,168},{8061,28},{8062,308},{8064,2226},{8066,266},{8068,28},{8070,182},{8071,28},{8072,168},{8074,140},{8076,140},{8077,392},{8078,28},{8080,3542},{8081,56},{8082,266},{8083,84},{8084,224},{8085,56},{8086,14},{8087,28},{8088,322},{8089,56},{8090,14},{8091,28},{8092,56},{8093,14},{8094,238},{8096,42},{8098,14},{8100,42},{8108,84},{8110,28},{8111,266},{8112,28},{8114,14},{8115,140},{8119,56},{8120,168},{8124,196},{8125,42},{8126,84},{8128,448},{8129,70},{8130,140},{8134,56},{8136,28},{8137,14},{8139,14},{8141,28},{8142,14},{8144,672},{8146,84},{8148,42},{8150,70},{8153,14},{8154,154},{8156,140},{8157,196},{8159,84},{8160,1456},{8161,224},{8162,56},{8165,112},{8166,98},{8168,98},{8172,1120},{8173,56},{8174,14},{8176,154},{8178,854},{8179,28},{8180,70},{8181,252},{8184,364},{8186,14},{8188,56},{8190,154},{8192,434},{8195,56},{8198,14},{8200,140},{8202,14},{8203,224},{8204,378},{8205,56},{8208,378},{8209,28},{8212,28},{8213,112},{8216,28},{8217,70},{8219,14},{8220,140},{8221,14},{8222,56},{8224,28},{8225,28},{8226,14},{8227,28},{8228,14},{8229,28},{8232,560},{8233,28},{8234,28},{8237,280},{8238,42},{8240,56},{8241,14},{8242,14},{8243,14},{8244,168},{8248,266},{8249,28},{8253,14},{8254,168},{8256,196},{8260,14},{8264,28},{8266,294},{8268,406},{8270,42},{8272,1428},{8273,84},{8274,56},{8275,70},{8278,112},{8279,14},{8280,56},{8281,56},{8282,98},{8284,56},{8285,28},{8286,826},{8288,70},{8289,14},{8290,14},{8291,14},{8292,392},{8295,42},{8296,98},{8297,14},{8300,14},{8302,112},{8303,28},{8304,2884},{8305,560},{8310,42},{8311,84},{8315,56},{8316,56},{8318,28},{8320,1050},{8323,14},{8324,196},{8325,84},{8326,84},{8327,28},{8330,378},{8331,28},{8336,1400},{8338,14},{8339,14},{8340,28},{8343,84},{8344,14},{8345,14},{8346,28},{8347,14},{8348,28},{8350,14},{8352,5810},{8353,28},{8358,1092},{8360,42},{8361,28},{8364,28},{8365,14},{8366,42},{8368,616},{8369,84},{8370,126},{8372,14},{8373,56},{8375,28},{8376,826},{8378,28},{8380,28},{8382,70},{8384,10738},{8387,84},{8388,168},{8390,56},{8393,70},{8397,28},{8398,42},{8400,1470},{8401,56},{8402,28},{8405,140},{8406,140},{8408,2646},{8410,14},{8415,14},{8416,1330},{8417,56},{8420,56},{8421,14},{8424,280},{8425,42},{8426,84},{8428,126},{8432,112},{8434,28},{8435,14},{8436,84},{8437,42},{8438,70},{8439,28},{8440,126},{8442,280},{8443,42},{8446,42},{8448,2786},{8450,42},{8453,14},{8455,210},{8456,490},{8457,196},{8462,42},{8463,42},{8465,28},{8467,14},{8468,14},{8472,14},{8473,28},{8474,28},{8476,28},{8477,42},{8478,1456},{8480,70},{8482,28},{8488,70},{8489,56},{8490,28},{8492,28},{8493,56},{8494,448},{8495,56},{8496,154},{8500,28},{8501,84},{8504,14},{8505,210},{8506,14},{8509,56},{8510,14},{8511,56},{8512,182},{8514,350},{8515,56},{8516,56},{8520,84},{8525,42},{8528,56},{8529,28},{8532,196},{8533,28},{8535,98},{8539,28},{8540,168},{8541,56},{8542,28},{8544,742},{8545,28},{8546,112},{8548,28},{8550,42},{8551,14},{8552,196},{8555,42},{8556,9408},{8557,154},{8559,42},{8560,112},{8562,28},{8563,112},{8564,28},{8565,28},{8568,126},{8570,112},{8572,672},{8575,42},{8576,112},{8582,112},{8583,14},{8586,1470},{8590,252},{8592,462},{8595,56},{8598,56},{8600,182},{8603,84},{8605,140},{8607,14},{8608,616},{8611,28},{8612,280},{8616,28},{8617,28},{8620,28},{8622,196},{8623,14},{8624,28},{8626,70},{8628,28},{8629,14},{8630,28},{8632,84},{8633,28},{8636,28},{8637,56},{8638,70},{8640,462},{8642,28},{8644,42},{8645,126},{8646,56},{8648,56},{8649,28},{8650,28},{8658,140},{8662,28},{8665,14},{8666,140},{8668,56},{8671,42},{8672,294},{8673,28},{8675,14},{8676,28},{8677,56},{8680,154},{8681,56},{8683,84},{8684,112},{8685,14},{8688,224},{8690,70},{8692,28},{8695,28},{8696,504},{8698,14},{8699,42},{8700,168},{8701,140},{8702,28},{8704,952},{8708,28},{8711,28},{8712,140},{8714,56},{8715,28},{8716,28},{8719,28},{8720,14},{8721,28},{8725,98},{8727,28},{8729,28},{8736,56},{8740,14},{8742,28},{8744,56},{8745,14},{8748,1022},{8750,28},{8752,1120},{8754,14},{8755,14},{8760,28},{8763,42},{8764,42},{8765,28},{8769,56},{8771,84},{8775,14},{8776,84},{8778,28},{8780,84},{8781,98},{8783,28},{8784,658},{8785,84},{8786,182},{8788,14},{8789,14},{8790,14},{8792,308},{8793,182},{8795,56},{8796,98},{8797,28},{8798,28},{8800,98},{8801,14},{8802,308},{8804,140},{8805,28},{8808,350},{8809,112},{8810,336},{8811,28},{8812,210},{8813,84},{8814,56},{8815,42},{8816,476},{8818,70},{8819,182},{8820,14},{8823,98},{8824,112},{8825,42},{8827,56},{8828,140},{8832,3878},{8834,28},{8835,14},{8840,70},{8844,126},{8846,14},{8847,42},{8850,56},{8855,14},{8856,182},{8863,56},{8864,56},{8865,28},{8872,28},{8874,42},{8875,56},{8877,28},{8880,210},{8883,140},{8886,112},{8888,28},{8890,14},{8896,140},{8898,56},{8900,112},{8904,14},{8905,14},{8908,280},{8910,70},{8912,84},{8915,70},{8919,14},{8924,28},{8928,882},{8934,28},{8937,42},{8940,84},{8944,140},{8946,154},{8948,70},{8949,14},{8950,14},{8954,14},{8958,84},{8960,350},{8963,28},{8964,154},{8965,14},{8968,112},{8969,56},{8970,28},{8971,28},{8974,196},{8976,28},{8977,14},{8981,28},{8983,56},{8984,252},{8988,42},{8989,28},{8990,112},{8992,112},{8995,84},{8997,42},{8998,28},{9000,168},{9002,14},{9004,70},{9005,28},{9006,56},{9008,490},{9011,70},{9015,14},{9018,14},{9020,28},{9026,28},{9028,42},{9029,42},{9030,28},{9035,14},{9040,56},{9041,28},{9042,70},{9045,14},{9048,56},{9049,14},{9050,448},{9057,322},{9058,336},{9059,14},{9060,70},{9063,140},{9064,532},{9065,28},{9068,28},{9072,224},{9075,56},{9078,56},{9079,14},{9082,84},{9083,28},{9084,112},{9086,28},{9088,42},{9089,28},{9090,42},{9092,56},{9095,14},{9097,14},{9098,84},{9099,140},{9102,28},{9108,14},{9110,14},{9111,308},{9112,42},{9116,28},{9120,4830},{9121,14},{9122,28},{9125,168},{9131,14},{9132,308},{9133,56},{9136,336},{9138,56},{9139,42},{9140,84},{9144,434},{9146,28},{9147,28},{9148,14},{9151,56},{9152,42},{9155,28},{9156,154},{9159,28},{9160,28},{9168,252},{9170,112},{9173,308},{9176,112},{9178,56},{9179,98},{9180,252},{9182,14},{9183,14},{9184,448},{9185,14},{9188,14},{9190,56},{9191,14},{9192,84},{9193,14},{9198,28},{9200,2534},{9205,28},{9208,196},{9209,28},{9210,14},{9215,14},{9216,322},{9220,140},{9223,14},{9224,84},{9225,98},{9226,14},{9228,98},{9229,14},{9232,140},{9237,14},{9239,84},{9244,84},{9246,112},{9248,126},{9251,14},{9252,28},{9254,28},{9255,448},{9258,28},{9260,420},{9261,28},{9264,364},{9265,112},{9267,28},{9269,28},{9272,308},{9273,420},{9275,14},{9276,70},{9279,14},{9280,252},{9281,28},{9282,84},{9283,84},{9284,28},{9286,28},{9288,476},{9291,28},{9295,28},{9296,42},{9298,56},{9299,14},{9300,56},{9304,28},{9306,350},{9307,28},{9310,14},{9312,980},{9313,28},{9314,28},{9318,28},{9320,700},{9324,196},{9325,168},{9327,84},{9328,2576},{9330,14},{9332,84},{9333,42},{9335,42},{9336,168},{9337,14},{9339,42},{9342,322},{9343,14},{9344,126},{9346,28},{9347,14},{9348,112},{9350,28},{9351,28},{9352,42},{9353,14},{9356,224},{9357,14},{9358,14},{9360,770},{9362,364},{9364,196},{9366,42},{9368,924},{9370,70},{9375,14},{9376,5446},{9382,28},{9383,42},{9384,280},{9390,518},{9392,434},{9398,112},{9402,42},{9404,896},{9405,28},{9408,294},{9413,42},{9414,56},{9416,112},{9418,42},{9419,84},{9420,14},{9424,6034},{9425,42},{9426,84},{9428,56},{9429,28},{9430,28},{9432,602},{9435,28},{9439,28},{9440,14},{9444,28},{9448,868},{9450,42},{9451,14},{9452,308},{9456,70},{9458,14},{9464,238},{9468,392},{9471,224},{9472,84},{9476,994},{9478,14},{9482,56},{9485,42},{9488,1092},{9490,14},{9496,56},{9499,14},{9500,42},{9504,8078},{9506,252},{9507,28},{9508,28},{9511,560},{9512,98},{9520,252},{9523,126},{9528,140},{9530,14},{9536,28},{9540,42},{9544,28},{9545,112},{9548,56},{9550,84},{9552,2772},{9554,28},{9555,14},{9556,56},{9558,154},{9560,14},{9566,84},{9568,14},{9569,42},{9576,84},{9579,14},{9580,112},{9582,28},{9584,644},{9585,112},{9586,14},{9592,28},{9593,84},{9595,28},{9596,56},{9597,56},{9598,14},{9599,84},{9600,476},{9602,28},{9604,98},{9608,84},{9610,112},{9612,980},{9614,56},{9616,182},{9620,112},{9624,98},{9632,14},{9635,70},{9636,28},{9637,70},{9638,140},{9640,98},{9641,56},{9645,42},{9646,56},{9647,28},{9649,28},{9650,42},{9653,84},{9655,14},{9656,42},{9658,56},{9660,196},{9662,28},{9664,476},{9668,98},{9670,28},{9672,224},{9677,28},{9678,168},{9679,28},{9680,322},{9682,28},{9684,182},{9688,210},{9689,56},{9690,70},{9692,364},{9693,70},{9694,14},{9696,28},{9700,28},{9708,112},{9710,14},{9712,140},{9713,28},{9717,28},{9720,252},{9723,56},{9728,210},{9730,14},{9732,84},{9733,28},{9736,98},{9738,28},{9744,280},{9748,56},{9750,70},{9756,14},{9759,532},{9760,28},{9762,84},{9768,700},{9770,28},{9772,28},{9775,70},{9776,112},{9778,28},{9779,56},{9780,28},{9784,574},{9785,14},{9787,28},{9791,28},{9792,84},{9794,42},{9795,42},{9796,490},{9797,28},{9799,56},{9801,28},{9802,84},{9804,28},{9806,42},{9807,42},{9810,42},{9811,28},{9815,28},{9816,3346},{9820,42},{9824,462},{9828,28},{9829,70},{9831,28},{9834,14},{9835,28},{9836,14},{9838,56},{9840,210},{9845,28},{9847,28},{9848,434},{9851,28},{9852,28},{9853,28},{9856,672},{9860,168},{9862,14},{9864,140},{9865,56},{9868,28},{9880,1596},{9883,14},{9888,56},{9890,14},{9892,56},{9895,14},{9896,112},{9898,56},{9904,56},{9908,56},{9912,420},{9913,42},{9920,2450},{9927,14},{9928,56},{9932,70},{9936,588},{9944,770},{9950,14},{9952,546},{9954,28},{9955,28},{9956,210},{9957,28},{9960,28},{9961,28},{9962,42},{9963,140},{9964,84},{9968,308},{9972,126},{9974,28},{9976,84},{9978,28},{9981,70},{9984,756},{9989,14},{9992,28},{9995,14},{9998,14},{9999,14},{10000,1008},{10008,252},{10015,14},{10020,336},{10024,168},{10035,14},{10036,210},{10037,56},{10040,28},{10044,28},{10047,28},{10048,98},{10049,14},{10050,28},{10059,42},{10060,140},{10064,6188},{10068,938},{10072,168},{10078,14},{10079,28},{10080,1540},{10082,112},{10086,28},{10088,14},{10092,28},{10094,28},{10098,28},{10103,28},{10104,224},{10106,28},{10108,28},{10111,28},{10112,56},{10117,42},{10120,84},{10128,140},{10130,336},{10135,28},{10136,84},{10146,196},{10150,14},{10152,714},{10156,42},{10159,28},{10163,70},{10164,84},{10165,14},{10168,14},{10170,56},{10176,364},{10180,42},{10188,42},{10189,14},{10190,14},{10192,252},{10194,252},{10195,14},{10196,14},{10197,196},{10199,14},{10200,28},{10202,168},{10205,28},{10212,28},{10213,14},{10216,14},{10223,14},{10224,112},{10230,28},{10232,84},{10240,546},{10244,28},{10246,14},{10247,14},{10248,28},{10256,322},{10259,28},{10260,154},{10264,56},{10265,42},{10270,28},{10275,70},{10276,56},{10280,112},{10281,112},{10283,56},{10288,392},{10290,28},{10292,28},{10293,56},{10295,112},{10296,728},{10300,56},{10301,56},{10302,70},{10304,644},{10305,28},{10308,84},{10315,28},{10316,126},{10320,28},{10323,28},{10326,14},{10328,280},{10329,14},{10330,56},{10332,14},{10334,28},{10336,1288},{10341,14},{10343,28},{10346,14},{10352,28},{10354,84},{10356,28},{10360,28},{10368,4844},{10370,28},{10371,14},{10381,14},{10384,784},{10388,336},{10390,42},{10392,140},{10394,14},{10400,406},{10404,196},{10410,28},{10416,26208},{10420,14},{10426,28},{10430,154},{10432,1736},{10436,98},{10440,112},{10444,28},{10447,28},{10448,252},{10449,14},{10452,98},{10453,56},{10456,476},{10459,14},{10460,84},{10462,28},{10464,826},{10472,140},{10480,2660},{10481,70},{10482,56},{10484,56},{10492,28},{10494,28},{10495,98},{10496,238},{10498,140},{10499,56},{10500,42},{10509,28},{10512,1652},{10516,84},{10518,14},{10529,14},{10530,42},{10532,644},{10533,182},{10535,28},{10536,56},{10544,1736},{10546,84},{10556,322},{10560,14},{10568,14},{10570,70},{10575,56},{10576,1022},{10578,476},{10580,28},{10583,28},{10584,3682},{10586,140},{10588,28},{10592,112},{10593,140},{10594,14},{10598,56},{10601,28},{10605,140},{10607,28},{10608,238},{10612,112},{10619,28},{10620,84},{10622,28},{10624,28},{10632,56},{10635,56},{10638,56},{10640,406},{10641,56},{10652,140},{10655,28},{10656,56},{10658,98},{10660,14},{10665,28},{10671,28},{10672,840},{10675,42},{10676,14},{10680,14},{10682,112},{10687,42},{10692,238},{10693,14},{10694,14},{10700,14},{10702,14},{10706,14},{10709,14},{10710,28},{10711,42},{10720,112},{10721,28},{10722,28},{10724,252},{10725,28},{10726,14},{10727,14},{10728,518},{10732,140},{10734,56},{10740,84},{10744,56},{10745,14},{10746,28},{10748,154},{10751,14},{10752,490},{10755,42},{10756,98},{10760,84},{10762,84},{10763,56},{10764,56},{10766,14},{10767,112},{10768,308},{10769,14},{10771,56},{10772,56},{10779,28},{10785,14},{10788,28},{10792,84},{10793,28},{10796,28},{10798,14},{10800,1568},{10801,28},{10803,28},{10804,28},{10806,56},{10807,28},{10808,504},{10812,56},{10815,14},{10817,14},{10820,154},{10821,28},{10825,28},{10829,14},{10832,196},{10836,112},{10837,14},{10840,532},{10841,84},{10843,28},{10844,224},{10848,1358},{10852,42},{10853,14},{10854,98},{10856,140},{10860,224},{10864,574},{10867,98},{10868,112},{10874,56},{10875,14},{10878,28},{10879,28},{10883,504},{10886,56},{10888,28},{10890,28},{10893,28},{10896,84},{10905,56},{10908,56},{10909,14},{10910,28},{10912,308},{10918,1120},{10919,140},{10920,84},{10925,560},{10928,10332},{10930,112},{10933,140},{10935,28},{10940,28},{10942,28},{10944,952},{10945,56},{10950,168},{10954,28},{10955,14},{10958,84},{10960,672},{10966,56},{10968,140},{10973,56},{10976,392},{10982,560},{10984,42},{10985,14},{10991,56},{10992,588},{10994,168},{10997,56},{10998,112},{11001,84},{11010,28},{11016,28},{11020,14},{11022,140},{11023,14},{11024,798},{11026,14},{11030,56},{11032,56},{11033,14},{11035,56},{11036,56},{11040,1610},{11042,14},{11045,224},{11046,196},{11051,56},{11053,280},{11056,322},{11064,196},{11069,14},{11070,266},{11072,14},{11075,56},{11076,28},{11082,14},{11088,490},{11092,14},{11094,224},{11096,546},{11104,196},{11105,14},{11106,14},{11107,224},{11108,28},{11110,56},{11115,14},{11116,182},{11117,56},{11120,336},{11122,84},{11124,28},{11126,56},{11128,280},{11130,28},{11136,252},{11140,56},{11144,336},{11145,14},{11152,56},{11153,28},{11154,28},{11156,28},{11161,84},{11168,462},{11174,28},{11176,28},{11178,70},{11183,266},{11184,392},{11188,28},{11193,28},{11200,56},{11204,56},{11212,70},{11216,84},{11218,70},{11220,28},{11225,14},{11226,28},{11227,28},{11232,406},{11233,28},{11240,42},{11244,14},{11248,1316},{11252,112},{11256,252},{11258,28},{11260,112},{11263,84},{11264,42},{11266,42},{11268,112},{11270,140},{11272,140},{11276,112},{11278,70},{11280,518},{11286,14},{11289,112},{11290,84},{11293,84},{11297,84},{11298,14},{11299,28},{11300,28},{11302,140},{11303,70},{11304,42},{11306,28},{11307,56},{11310,56},{11312,70},{11313,210},{11314,28},{11315,14},{11318,56},{11320,784},{11321,56},{11323,56},{11324,406},{11325,28},{11327,154},{11328,756},{11330,84},{11331,28},{11332,28},{11334,98},{11335,28},{11338,42},{11339,28},{11342,14},{11344,28},{11348,196},{11350,14},{11352,196},{11353,252},{11356,126},{11358,280},{11360,28},{11363,28},{11364,28},{11366,14},{11368,112},{11370,84},{11381,28},{11382,42},{11388,532},{11390,112},{11391,28},{11394,42},{11396,224},{11400,28},{11402,28},{11404,112},{11408,154},{11410,28},{11415,14},{11416,252},{11420,154},{11423,112},{11424,84},{11425,14},{11428,126},{11430,28},{11432,1876},{11434,28},{11436,140},{11440,140},{11441,112},{11448,28},{11449,28},{11450,28},{11461,224},{11464,84},{11471,14},{11474,322},{11475,28},{11478,28},{11480,252},{11485,14},{11486,28},{11488,28},{11492,154},{11498,14},{11504,728},{11508,168},{11511,14},{11516,224},{11520,1988},{11526,112},{11538,56},{11544,168},{11550,42},{11551,14},{11552,616},{11560,28},{11563,70},{11564,224},{11567,14},{11568,336},{11572,28},{11573,364},{11575,28},{11580,56},{11581,70},{11584,84},{11588,56},{11592,28},{11595,14},{11596,70},{11598,84},{11600,126},{11604,98},{11605,56},{11606,28},{11608,112},{11610,28},{11616,840},{11617,56},{11620,364},{11624,224},{11625,42},{11633,56},{11634,28},{11636,126},{11638,28},{11641,28},{11643,28},{11644,224},{11647,42},{11648,196},{11652,140},{11654,28},{11656,196},{11657,1092},{11664,140},{11666,28},{11668,28},{11672,28},{11674,28},{11676,1428},{11680,28},{11686,14},{11697,56},{11698,14},{11700,28},{11712,28},{11722,42},{11728,336},{11732,28},{11736,224},{11740,112},{11744,420},{11757,14},{11766,28},{11768,42},{11772,56},{11776,364},{11780,28},{11781,28},{11790,14},{11792,28},{11799,42},{11800,56},{11806,168},{11807,28},{11808,56},{11810,28},{11816,336},{11825,14},{11830,28},{11832,56},{11840,140},{11856,19628},{11857,224},{11864,336},{11868,28},{11872,14},{11880,126},{11884,28},{11886,28},{11888,322},{11893,28},{11895,140},{11900,56},{11901,28},{11906,84},{11910,28},{11912,112},{11924,84},{11936,42},{11937,56},{11952,784},{11960,98},{11968,14},{11976,56},{11977,168},{11978,56},{11984,21266},{11986,28},{11987,28},{11995,28},{11996,28},{11998,14},{12000,112},{12001,28},{12004,14},{12008,28},{12010,14},{12012,56},{12016,112},{12022,126},{12030,28},{12032,336},{12043,168},{12046,14},{12047,28},{12048,2576},{12050,98},{12054,28},{12057,14},{12060,280},{12061,14},{12064,196},{12066,28},{12067,14},{12069,238},{12075,14},{12080,98},{12083,14},{12088,112},{12092,112},{12095,42},{12096,56},{12098,84},{12100,28},{12103,14},{12105,182},{12116,112},{12117,42},{12122,14},{12124,168},{12125,168},{12128,784},{12132,336},{12133,14},{12135,196},{12136,28},{12144,28},{12152,504},{12153,14},{12162,56},{12168,56},{12172,14},{12176,644},{12190,28},{12192,84},{12194,28},{12195,56},{12206,140},{12208,224},{12210,28},{12212,728},{12223,56},{12232,28},{12238,14},{12239,14},{12245,14},{12246,84},{12250,28},{12253,14},{12258,28},{12260,112},{12264,182},{12265,14},{12267,28},{12281,14},{12291,28},{12293,28},{12294,84},{12295,28},{12298,28},{12300,28},{12308,42},{12312,56},{12320,28},{12324,28},{12336,756},{12340,56},{12348,14},{12353,56},{12355,14},{12356,56},{12357,56},{12360,28},{12361,112},{12365,56},{12366,196},{12370,56},{12372,98},{12373,14},{12376,84},{12378,42},{12380,28},{12384,826},{12387,14},{12398,56},{12412,56},{12427,56},{12430,112},{12433,56},{12434,56},{12436,168},{12438,336},{12440,1092},{12442,56},{12444,1008},{12446,14},{12447,224},{12448,2128},{12449,56},{12468,28},{12475,28},{12480,28},{12504,28},{12508,28},{12512,224},{12520,56},{12522,28},{12528,2156},{12532,56},{12539,56},{12544,56},{12547,56},{12554,28},{12560,168},{12570,56},{12572,14},{12576,56},{12584,56},{12590,28},{12597,28},{12598,126},{12600,56},{12611,84},{12626,28},{12628,14},{12633,28},{12640,28},{12650,14},{12656,126},{12660,28},{12672,280},{12688,112},{12702,28},{12704,336},{12720,84},{12736,70},{12744,238},{12758,112},{12788,14},{12798,28},{12800,308},{12804,56},{12816,2660},{12822,28},{12835,42},{12844,28},{12848,364},{12850,56},{12864,84},{12866,28},{12868,224},{12870,28},{12872,28},{12876,42},{12882,56},{12887,112},{12894,84},{12910,56},{12914,112},{12923,14},{12924,28},{12928,112},{12934,56},{12942,28},{12944,28},{12951,14},{12958,14},{12960,798},{12976,28},{12984,168},{12992,350},{12996,28},{12999,28},{13007,196},{13008,462},{13024,588},{13027,112},{13036,672},{13038,196},{13040,28},{13045,14},{13048,28},{13052,28},{13056,28},{13059,14},{13060,28},{13071,28},{13072,1372},{13076,28},{13085,28},{13088,210},{13092,560},{13093,14},{13095,70},{13098,14},{13104,490},{13107,14},{13109,112},{13124,112},{13133,140},{13136,56},{13140,28},{13144,70},{13152,168},{13164,448},{13165,14},{13168,336},{13171,28},{13174,28},{13175,28},{13176,980},{13179,14},{13182,28},{13184,28},{13185,28},{13190,14},{13194,196},{13196,28},{13200,28},{13210,56},{13212,84},{13222,42},{13226,112},{13232,28},{13248,14},{13263,42},{13264,588},{13274,84},{13275,42},{13280,28},{13288,28},{13300,56},{13302,98},{13314,56},{13322,56},{13324,168},{13328,196},{13331,28},{13340,28},{13344,56},{13345,28},{13348,616},{13352,14},{13356,28},{13358,70},{13364,392},{13367,28},{13372,784},{13376,336},{13380,28},{13382,112},{13388,28},{13392,5432},{13394,14},{13400,112},{13404,56},{13416,28},{13418,140},{13424,112},{13432,14},{13436,168},{13440,238},{13456,56},{13472,2268},{13476,56},{13484,14},{13488,28},{13503,28},{13504,28},{13512,490},{13515,28},{13520,56},{13524,28},{13536,462},{13548,84},{13564,84},{13575,14},{13584,56},{13589,14},{13600,308},{13614,14},{13616,56},{13628,84},{13632,14},{13636,28},{13646,28},{13647,28},{13648,56},{13652,28},{13661,28},{13662,28},{13664,252},{13666,14},{13669,28},{13686,42},{13692,56},{13694,28},{13695,28},{13699,56},{13700,14},{13703,112},{13707,56},{13708,56},{13720,28},{13726,56},{13728,28},{13730,28},{13737,28},{13741,56},{13744,196},{13752,112},{13756,56},{13757,56},{13761,112},{13765,56},{13768,504},{13770,42},{13772,56},{13776,56},{13778,56},{13784,28},{13797,28},{13818,280},{13824,6314},{13832,56},{13837,14},{13840,112},{13848,56},{13858,14},{13876,28},{13880,504},{13892,70},{13904,56},{13908,28},{13920,224},{13936,28},{13944,28},{13960,56},{13968,434},{13980,56},{13984,168},{13992,70},{14000,28},{14008,56},{14010,168},{14012,28},{14016,420},{14026,14},{14028,70},{14035,14},{14040,476},{14043,28},{14044,28},{14046,28},{14048,28},{14049,56},{14051,28},{14058,56},{14061,28},{14063,56},{14064,392},{14068,28},{14069,28},{14084,70},{14130,616},{14144,56},{14150,28},{14152,84},{14160,448},{14176,182},{14182,28},{14187,84},{14192,14},{14194,28},{14200,28},{14206,28},{14208,1806},{14220,28},{14232,28},{14236,112},{14240,280},{14248,28},{14255,14},{14256,4900},{14260,28},{14271,28},{14272,420},{14283,42},{14296,84},{14320,56},{14328,112},{14336,980},{14352,840},{14358,14},{14360,28},{14370,84},{14372,112},{14386,84},{14400,14},{14420,280},{14421,14},{14432,280},{14436,168},{14440,28},{14444,336},{14448,168},{14456,56},{14472,168},{14474,28},{14480,28},{14482,28},{14494,56},{14496,84},{14504,56},{14505,14},{14528,112},{14532,56},{14546,84},{14550,196},{14560,154},{14566,28},{14576,280},{14580,28},{14592,1260},{14604,56},{14608,28},{14612,336},{14620,168},{14624,56},{14626,84},{14636,364},{14640,140},{14652,112},{14656,84},{14664,112},{14681,28},{14692,112},{14694,28},{14696,28},{14699,84},{14700,56},{14703,168},{14707,84},{14708,84},{14712,28},{14736,56},{14750,28},{14760,252},{14762,14},{14766,14},{14768,2352},{14776,112},{14780,14},{14784,84},{14788,140},{14792,28},{14800,28},{14815,42},{14824,168},{14832,84},{14842,28},{14844,14},{14848,224},{14860,28},{14872,112},{14877,112},{14880,1232},{14885,280},{14896,84},{14904,518},{14911,14},{14920,196},{14942,14},{14944,126},{14948,28},{14965,112},{14975,56},{14976,504},{14987,14},{14992,28},{14998,56},{15007,14},{15015,14},{15016,56},{15020,112},{15030,56},{15036,28},{15041,112},{15056,168},{15059,28},{15068,112},{15072,56},{15074,336},{15079,112},{15080,112},{15086,644},{15092,1358},{15094,168},{15097,112},{15098,700},{15102,14},{15104,28},{15105,112},{15106,224},{15107,14},{15108,896},{15112,56},{15113,112},{15116,1792},{15120,126},{15122,28},{15123,28},{15127,14},{15132,56},{15136,252},{15149,224},{15152,1036},{15153,532},{15155,420},{15160,168},{15162,420},{15184,112},{15185,224},{15188,532},{15198,112},{15202,56},{15204,14},{15205,56},{15210,14},{15212,588},{15215,224},{15216,56},{15217,56},{15220,56},{15223,28},{15224,112},{15233,28},{15235,14},{15237,28},{15238,532},{15240,224},{15243,56},{15244,168},{15245,532},{15247,588},{15248,1344},{15253,182},{15255,28},{15256,140},{15257,196},{15260,14},{15261,28},{15263,56},{15264,6384},{15266,28},{15267,28},{15270,14},{15271,196},{15272,28},{15275,168},{15280,28},{15284,1960},{15287,112},{15288,252},{15292,896},{15294,112},{15295,140},{15301,112},{15302,784},{15305,56},{15306,112},{15308,1358},{15310,112},{15311,14},{15313,168},{15314,952},{15318,42},{15323,56},{15332,112},{15335,56},{15336,14},{15340,14},{15343,168},{15344,196},{15348,28},{15352,112},{15360,1848},{15362,84},{15367,56},{15370,14},{15372,28},{15375,70},{15385,56},{15395,112},{15440,28},{15444,84},{15468,28},{15472,2058},{15473,224},{15481,14},{15493,28},{15503,224},{15504,42},{15516,28},{15521,28},{15528,224},{15532,168},{15536,28},{15541,168},{15544,28},{15545,196},{15549,28},{15552,8232},{15555,28},{15559,196},{15560,28},{15563,168},{15568,28},{15570,14},{15572,168},{15574,14},{15575,28},{15576,336},{15583,28},{15584,1400},{15591,14},{15592,168},{15595,14},{15600,84},{15601,168},{15602,112},{15615,14},{15624,56},{15631,168},{15636,14},{15644,28},{15645,56},{15658,28},{15665,28},{15666,28},{15669,28},{15670,14},{15672,336},{15684,448},{15686,14},{15695,14},{15696,56},{15700,70},{15704,112},{15728,504},{15735,14},{15744,126},{15749,14},{15752,42},{15764,14},{15776,56},{15784,56},{15792,84},{15805,14},{15808,476},{15810,14},{15820,14},{15822,28},{15829,14},{15840,420},{15848,112},{15861,42},{15864,28},{15870,14},{15872,70},{15875,14},{15876,14},{15884,14},{15888,112},{15936,84},{15938,56},{15942,14},{15945,28},{15950,28},{15958,28},{15964,56},{15966,28},{15968,28},{15976,28},{15984,826},{15992,28},{15996,14},{15997,14},{16008,28},{16016,56},{16026,14},{16032,112},{16036,784},{16044,392},{16060,616},{16068,28},{16078,112},{16080,42},{16088,112},{16096,336},{16112,56},{16127,14},{16128,70},{16134,28},{16135,14},{16144,266},{16151,28},{16160,42},{16162,28},{16170,28},{16176,392},{16182,14},{16195,42},{16198,28},{16200,56},{16205,42},{16216,28},{16240,28},{16246,28},{16266,56},{16269,14},{16292,84},{16293,84},{16297,168},{16301,84},{16304,2086},{16308,112},{16320,336},{16356,84},{16374,14},{16378,42},{16392,504},{16408,28},{16416,336},{16424,84},{16440,28},{16444,28},{16449,14},{16455,42},{16456,56},{16458,14},{16460,28},{16464,420},{16465,28},{16469,28},{16470,28},{16496,84},{16528,84},{16536,28},{16540,14},{16544,28},{16546,42},{16556,126},{16568,1848},{16576,56},{16578,28},{16602,28},{16608,364},{16630,28},{16640,28},{16641,14},{16644,28},{16656,364},{16659,56},{16660,28},{16665,56},{16667,28},{16668,28},{16672,56},{16673,28},{16677,28},{16679,56},{16684,56},{16685,28},{16688,56},{16696,406},{16700,28},{16704,588},{16713,28},{16715,14},{16720,28},{16725,14},{16738,14},{16752,28},{16760,1064},{16768,728},{16800,448},{16806,28},{16856,14},{16864,84},{16896,378},{16912,392},{16921,28},{16948,112},{16957,14},{16964,84},{16971,14},{16972,168},{16975,28},{16976,168},{16980,168},{16984,56},{16992,84},{17008,224},{17056,14},{17058,56},{17064,644},{17072,42},{17080,14},{17088,28},{17112,1624},{17120,224},{17136,196},{17142,56},{17160,84},{17168,84},{17172,56},{17184,42},{17185,14},{17226,28},{17260,28},{17271,28},{17272,224},{17276,28},{17285,28},{17288,70},{17296,28},{17323,14},{17328,28},{17342,14},{17344,812},{17380,14},{17400,70},{17401,14},{17408,56},{17424,3738},{17430,224},{17438,28},{17444,14},{17488,84},{17490,14},{17496,112},{17512,924},{17520,56},{17536,70},{17552,336},{17560,14},{17563,14},{17568,42},{17580,28},{17590,42},{17595,28},{17604,28},{17608,56},{17609,28},{17610,14},{17614,28},{17620,28},{17626,28},{17630,350},{17632,56},{17640,336},{17648,28},{17664,392},{17672,28},{17680,56},{17696,28},{17716,28},{17720,112},{17740,28},{17744,56},{17752,28},{17761,14},{17765,14},{17766,14},{17769,14},{17792,112},{17800,924},{17826,56},{17832,56},{17833,14},{17856,812},{17880,14},{17895,28},{17900,14},{17904,196},{17934,28},{17935,14},{17940,28},{17958,28},{17965,28},{17977,14},{18000,28},{18014,28},{18022,14},{18029,14},{18047,14},{18100,70},{18105,14},{18112,140},{18115,42},{18116,42},{18121,84},{18123,42},{18133,42},{18135,112},{18140,42},{18141,42},{18156,70},{18240,112},{18267,28},{18270,84},{18276,28},{18280,56},{18281,28},{18288,56},{18292,28},{18304,56},{18326,28},{18336,28},{18378,28},{18416,154},{18492,112},{18505,14},{18512,112},{18540,84},{18546,168},{18572,28},{18576,28},{18620,14},{18626,56},{18634,28},{18648,196},{18662,14},{18683,14},{18688,42},{18725,28},{18750,112},{18832,56},{18860,42},{18900,28},{18930,28},{18944,56},{18960,70},{18980,28},{19016,28},{19040,112},{19056,448},{19064,28},{19075,14},{19088,28},{19112,28},{19160,28},{19200,14},{19224,56},{19232,56},{19251,56},{19280,28},{19296,56},{19298,28},{19312,56},{19328,56},{19336,28},{19343,56},{19344,112},{19347,56},{19354,56},{19356,504},{19376,378},{19382,56},{19395,28},{19408,56},{19440,7868},{19454,112},{19472,140},{19488,2212},{19494,42},{19504,56},{19509,98},{19520,14},{19536,56},{19648,14},{19664,1316},{19672,28},{19675,56},{19720,224},{19728,644},{19752,70},{19768,84},{19770,14},{19790,28},{19792,224},{19888,28},{19924,168},{19932,84},{19948,112},{19952,28},{20000,28},{20082,112},{20088,84},{20100,84},{20108,70},{20112,42},{20132,56},{20144,42},{20145,42},{20152,42},{20160,980},{20173,42},{20192,224},{20212,56},{20232,84},{20240,28},{20302,56},{20304,140},{20324,140},{20340,140},{20344,42},{20348,392},{20368,28},{20388,308},{20400,2730},{20408,168},{20480,56},{20500,28},{20512,28},{20528,252},{20592,378},{20594,112},{20608,224},{20610,112},{20616,28},{20662,42},{20672,56},{20697,28},{20698,28},{20720,112},{20722,28},{20752,350},{20760,28},{20768,28},{20776,112},{20800,70},{20817,28},{20820,28},{20832,784},{20845,42},{20846,112},{20850,42},{20864,112},{20880,28},{20882,84},{20885,126},{20896,28},{20904,56},{20906,28},{20910,28},{20912,56},{20942,56},{20952,28},{20955,28},{20960,224},{20967,56},{20976,1120},{20987,28},{21007,56},{21012,56},{21014,56},{21027,56},{21029,56},{21032,56},{21033,56},{21043,56},{21044,56},{21047,56},{21056,2240},{21072,56},{21104,476},{21106,28},{21120,42},{21136,840},{21150,28},{21168,364},{21200,28},{21216,28},{21232,4480},{21234,28},{21240,28},{21242,28},{21264,714},{21274,28},{21296,28},{21354,56},{21360,840},{21386,140},{21456,56},{21465,28},{21510,28},{21516,196},{21568,140},{21585,28},{21592,56},{21600,280},{21620,168},{21624,56},{21628,84},{21644,140},{21672,28},{21680,168},{21696,42},{21712,210},{21720,56},{21752,56},{21760,280},{21765,28},{21800,168},{21832,308},{21856,112},{21880,392},{21920,56},{21960,168},{21984,126},{21992,280},{22008,28},{22030,28},{22032,56},{22040,56},{22138,28},{22152,56},{22172,28},{22192,28},{22240,28},{22252,56},{22323,56},{22450,56},{22478,56},{22485,56},{22488,168},{22489,56},{22528,42},{22560,42},{22581,98},{22590,28},{22640,56},{22667,42},{22680,224},{22688,42},{22695,42},{22696,42},{22704,392},{22710,56},{22728,70},{22730,28},{22732,42},{22752,84},{22766,28},{22816,28},{22824,112},{22880,252},{22896,1092},{22912,168},{22925,14},{22944,224},{22976,28},{23010,28},{23024,56},{23040,560},{23046,28},{23072,28},{23120,84},{23128,56},{23152,28},{23250,28},{23328,56},{23358,56},{23434,42},{23490,28},{23536,56},{23540,56},{23556,56},{23564,112},{23580,392},{23712,10024},{23746,28},{23840,56},{23882,28},{23904,28},{23968,1372},{24000,476},{24080,14},{24096,28},{24120,42},{24192,56},{24200,56},{24208,28},{24320,70},{24330,14},{24415,14},{24478,28},{24496,56},{24510,84},{24592,336},{24632,56},{24704,112},{24720,42},{24750,308},{24752,28},{24768,252},{24864,336},{24900,14},{24942,14},{24960,280},{24980,112},{24988,56},{24992,56},{25004,56},{25040,56},{25104,196},{25110,28},{25136,28},{25152,336},{25185,56},{25200,28},{25248,11704},{25255,56},{25280,280},{25298,28},{25354,56},{25374,28},{25390,14},{25452,14},{25457,56},{25471,56},{25488,658},{25508,28},{25524,112},{25560,28},{25590,14},{25700,28},{25703,14},{25716,28},{25724,56},{25748,56},{25756,28},{25760,28},{25772,28},{25890,14},{25920,392},{25975,14},{26010,56},{26025,56},{26064,1288},{26080,28},{26186,14},{26260,28},{26295,28},{26328,28},{26352,1386},{26416,56},{26448,14},{26470,28},{26608,28},{26640,28},{26644,112},{26660,84},{26668,168},{26680,112},{26688,14},{26792,28},{26816,224},{26880,126},{26928,28},{27000,28},{27008,28},{27056,28},{27072,14},{27306,84},{27312,14},{27315,14},{27346,28},{27424,28},{27464,56},{27574,14},{27575,28},{27656,28},{27744,28},{27760,28},{27840,28},{27870,14},{27878,42},{27968,336},{27996,28},{28112,28},{28170,14},{28260,28},{28368,406},{28398,56},{28408,28},{28416,196},{28432,28},{28448,28},{28512,84},{28526,28},{28564,14},{28624,28},{28688,168},{28765,14},{28774,14},{28832,28},{28840,56},{28864,56},{28912,28},{28928,56},{29056,168},{29155,14},{29160,56},{29248,112},{29280,28},{29360,28},{29405,56},{29408,392},{29472,252},{29488,42},{29526,28},{29536,56},{29616,112},{29632,140},{29658,28},{29680,84},{29744,56},{29842,28},{29888,28},{29984,112},{30044,56},{30088,56},{30120,56},{30124,56},{30126,28},{30160,392},{30170,28},{30178,56},{30184,336},{30219,28},{30240,672},{30310,56},{30320,56},{30332,28},{30352,56},{30360,56},{30365,336},{30368,14},{30393,392},{30399,56},{30400,2240},{30401,56},{30407,392},{30432,56},{30435,336},{30490,56},{30615,126},{30616,392},{30688,14},{30695,14},{30720,84},{30742,28},{30816,2016},{30864,28},{30868,168},{30876,84},{30892,112},{30960,56},{30992,28},{31000,84},{31056,84},{31136,252},{31360,28},{31440,196},{31472,112},{31505,28},{31520,56},{31616,42},{31648,8232},{31680,4060},{31776,868},{31888,28},{32008,112},{32016,56},{32048,28},{32145,14},{32196,28},{32463,28},{32498,28},{32544,420},{32880,28},{33018,28},{33600,28},{33696,336},{33792,28},{33824,56},{33908,28},{34064,56},{34080,490},{34096,28},{34124,28},{34304,28},{34336,56},{34368,490},{34560,28},{34816,28},{34852,98},{34868,56},{34876,112},{34960,28},{35168,28},{35226,28},{35280,14},{35360,56},{35520,140},{35552,56},{35640,28},{35664,28},{35760,28},{35872,56},{36000,28},{36064,196},{36240,56},{36462,28},{36480,70},{36688,28},{36896,84},{37040,28},{37088,28},{37312,56},{37392,84},{37408,28},{37440,70},{37472,28},{37520,14},{37710,84},{37780,42},{37992,28},{38128,28},{38234,28},{38424,28},{38544,84},{38670,14},{38752,56},{38760,56},{38840,14},{38880,1820},{38944,56},{39152,56},{39220,112},{39228,56},{39244,98},{39312,196},{39344,84},{39360,28},{39504,14},{39888,952},{40032,84},{40400,56},{40752,910},{40800,336},{40950,84},{41664,28},{41718,28},{41856,28},{41952,280},{41968,84},{42096,28},{42120,84},{42144,112},{42240,28},{42272,280},{42336,112},{42464,1064},{42504,28},{42528,112},{42546,28},{42585,28},{42648,28},{42672,28},{42708,28},{42741,28},{42768,728},{42775,28},{42840,84},{42846,28},{42860,28},{42894,112},{42895,28},{42909,28},{42911,28},{42912,280},{42945,28},{42992,224},{43014,28},{43320,28},{43328,140},{43368,28},{43422,28},{43449,28},{43504,28},{43512,28},{43572,28},{43632,1260},{43760,56},{44190,28},{44464,42},{44608,42},{45248,28},{45310,28},{45618,28},{45720,84},{45728,112},{45856,28},{46080,196},{46128,28},{46208,224},{46368,28},{47040,882},{47216,28},{47430,56},{48544,56},{48600,84},{48960,4354},{49040,28},{49500,224},{50784,28},{51472,28},{51485,42},{51584,28},{51952,28},{52680,28},{52740,28},{52832,14},{52920,28},{53552,28},{53760,28},{53856,210},{54720,336},{54848,42},{54976,56},{55680,42},{56160,252},{56320,112},{56425,14},{56576,28},{56640,126},{56704,112},{56896,448},{56928,28},{56940,42},{56992,28},{57040,28},{57150,112},{57536,84},{57952,56},{59520,14},{60128,28},{60480,630},{62400,42},{62784,1778},{63296,2184},{63360,322},{64800,168},{66096,28},{66816,1778},{68160,126},{68448,56},{69120,644},{70368,28},{70608,28},{72608,42},{73920,28},{74096,56},{77616,28},{77760,28},{79680,112},{80640,224},{81550,14},{84480,224},{85440,406},{86400,336},{86520,28},{88576,364},{88848,448},{89200,56},{89712,448},{97200,112},{97808,28},{97920,280},{99840,14},{101760,28},{103680,686},{105888,28},{107520,14},{109440,28},{113280,112},{116640,196},{117120,84},{119712,28},{122880,28},{125510,14},{129600,1414},{150720,56},{176640,140},{177600,28},{178560,84},{185280,42},{186240,28},{233280,70},{245760,28},{259200,252},{362880,490},{492480,28},{725760,98}};


nmhvE12L5counting={{-725760,38},{-544320,4},{-492480,12},{-483840,1},{-362880,210},{-259200,100},{-245760,12},{-233280,30},{-200880,4},{-186240,12},{-185280,18},{-181440,68},{-178560,24},{-177600,12},{-176640,56},{-162000,8},{-155520,28},{-150720,24},{-142560,4},{-134400,2},{-133920,4},{-129600,506},{-127440,14},{-125510,4},{-123120,8},{-122880,12},{-120960,6},{-119712,12},{-118800,14},{-117120,36},{-116640,60},{-113280,48},{-112320,4},{-109440,8},{-107520,4},{-105888,12},{-104760,4},{-103680,292},{-101760,12},{-99840,6},{-98630,2},{-97920,68},{-97808,12},{-97200,28},{-95040,24},{-90720,296},{-89712,188},{-89200,16},{-88848,188},{-88576,156},{-87840,20},{-86520,8},{-86400,164},{-85440,174},{-84480,100},{-82080,4},{-81550,4},{-80640,68},{-80160,8},{-79680,48},{-77760,30},{-77616,12},{-76590,4},{-75960,4},{-75600,32},{-75360,4},{-74430,4},{-74096,16},{-73920,12},{-72608,18},{-72240,2},{-71280,48},{-70608,12},{-70545,2},{-70368,12},{-69765,2},{-69120,214},{-69068,2},{-68448,8},{-68412,2},{-68160,54},{-68040,4},{-67776,2},{-67680,4},{-67200,14},{-67104,2},{-66990,8},{-66960,10},{-66936,2},{-66888,4},{-66816,708},{-66736,2},{-66720,2},{-66624,2},{-66505,2},{-66384,2},{-66360,2},{-66117,2},{-66115,2},{-66096,12},{-65988,2},{-65640,4},{-65385,2},{-65300,2},{-64800,104},{-64340,2},{-63840,6},{-63600,10},{-63360,138},{-63296,824},{-63240,4},{-62784,708},{-62712,4},{-62640,32},{-62400,18},{-62250,8},{-62160,2},{-61650,16},{-61584,4},{-61470,4},{-61230,4},{-61152,4},{-60768,4},{-60480,200},{-60210,4},{-60128,12},{-60120,4},{-59760,6},{-59520,10},{-59490,4},{-59280,8},{-58320,56},{-58290,12},{-57952,16},{-57536,24},{-57519,4},{-57240,8},{-57150,20},{-57040,12},{-56992,12},{-56940,18},{-56928,12},{-56896,192},{-56704,48},{-56640,54},{-56576,12},{-56448,4},{-56425,4},{-56320,48},{-56160,84},{-56035,6},{-55680,18},{-55440,2},{-54990,4},{-54976,24},{-54848,18},{-54720,216},{-54576,4},{-54000,32},{-53856,90},{-53760,18},{-53552,12},{-52920,4},{-52832,6},{-52800,8},{-52740,4},{-52680,8},{-52675,2},{-52200,24},{-52080,16},{-51952,8},{-51840,16},{-51584,12},{-51485,16},{-51472,8},{-51120,6},{-50784,12},{-50400,4},{-50040,12},{-49680,16},{-49500,84},{-49040,12},{-48960,1208},{-48888,6},{-48816,54},{-48720,8},{-48672,4},{-48600,20},{-48544,16},{-47896,4},{-47520,72},{-47430,20},{-47216,12},{-47040,374},{-46560,16},{-46440,4},{-46368,12},{-46350,4},{-46260,4},{-46224,72},{-46208,96},{-46128,12},{-46080,56},{-45856,8},{-45840,8},{-45728,48},{-45720,24},{-45618,12},{-45310,12},{-45248,12},{-45160,2},{-44928,62},{-44765,4},{-44608,12},{-44464,18},{-44460,12},{-44190,12},{-44160,180},{-43920,2},{-43760,16},{-43632,524},{-43572,8},{-43512,8},{-43504,8},{-43449,8},{-43422,12},{-43368,8},{-43328,56},{-43320,12},{-43272,4},{-43200,134},{-43056,18},{-43014,12},{-42992,96},{-42960,8},{-42945,12},{-42912,174},{-42911,12},{-42909,12},{-42895,12},{-42894,48},{-42860,12},{-42846,12},{-42840,24},{-42775,12},{-42768,308},{-42741,12},{-42708,8},{-42672,12},{-42648,8},{-42585,8},{-42546,12},{-42528,48},{-42504,8},{-42464,384},{-42336,40},{-42272,120},{-42240,12},{-42144,32},{-42120,52},{-42096,12},{-41980,2},{-41976,6},{-41968,24},{-41952,120},{-41856,12},{-41718,12},{-41664,12},{-41160,2},{-41147,2},{-40950,44},{-40800,136},{-40775,2},{-40752,380},{-40704,2},{-40590,12},{-40560,16},{-40528,2},{-40464,2},{-40400,16},{-40392,2},{-40320,78},{-40080,8},{-40040,2},{-40032,36},{-39888,398},{-39855,4},{-39840,8},{-39696,14},{-39504,6},{-39360,66},{-39344,36},{-39312,84},{-39244,36},{-39228,24},{-39220,48},{-39152,24},{-38944,24},{-38880,766},{-38840,4},{-38760,16},{-38752,24},{-38670,4},{-38544,24},{-38472,4},{-38424,12},{-38400,4},{-38384,4},{-38234,12},{-38160,6},{-38128,12},{-38064,2},{-37992,8},{-37952,8},{-37800,4},{-37797,2},{-37780,18},{-37710,12},{-37674,2},{-37520,6},{-37504,2},{-37472,8},{-37440,20},{-37408,8},{-37392,24},{-37328,4},{-37314,2},{-37312,16},{-37302,2},{-37134,6},{-37088,12},{-37078,4},{-37040,8},{-37023,2},{-36960,6},{-36936,2},{-36896,24},{-36831,4},{-36768,4},{-36720,72},{-36701,4},{-36688,12},{-36657,2},{-36630,4},{-36623,4},{-36504,4},{-36480,28},{-36462,12},{-36368,2},{-36345,2},{-36288,20},{-36275,2},{-36273,2},{-36240,24},{-36111,4},{-36064,84},{-36050,4},{-36000,12},{-35996,2},{-35875,2},{-35872,24},{-35770,2},{-35760,70},{-35712,8},{-35664,26},{-35651,2},{-35640,12},{-35552,16},{-35550,4},{-35520,68},{-35474,4},{-35360,24},{-35280,2},{-35226,12},{-35220,2},{-35168,8},{-34960,8},{-34893,4},{-34876,48},{-34868,24},{-34859,2},{-34852,36},{-34836,4},{-34816,12},{-34785,2},{-34683,4},{-34680,4},{-34650,8},{-34560,40},{-34530,4},{-34503,4},{-34368,134},{-34336,8},{-34304,12},{-34200,4},{-34128,20},{-34124,8},{-34096,12},{-34080,134},{-34064,16},{-33984,4},{-33908,8},{-33824,24},{-33792,12},{-33768,12},{-33696,168},{-33600,10},{-33550,2},{-33536,4},{-33456,2},{-33390,8},{-33360,4},{-33264,20},{-33210,2},{-33126,4},{-33120,28},{-33096,4},{-33041,4},{-33018,12},{-33005,2},{-32880,12},{-32796,4},{-32544,180},{-32516,4},{-32498,12},{-32490,12},{-32463,4},{-32400,952},{-32328,22},{-32304,8},{-32256,28},{-32196,12},{-32192,4},{-32160,4},{-32145,6},{-32048,12},{-32016,28},{-32008,48},{-31950,2},{-31944,8},{-31920,2},{-31888,12},{-31840,12},{-31776,312},{-31680,1678},{-31648,3412},{-31616,18},{-31540,4},{-31536,6},{-31520,16},{-31505,12},{-31494,4},{-31472,48},{-31440,64},{-31391,4},{-31360,16},{-31200,4},{-31177,4},{-31150,2},{-31136,104},{-31115,4},{-31080,4},{-31056,24},{-31002,4},{-31000,12},{-30992,8},{-30960,24},{-30952,8},{-30921,4},{-30892,44},{-30882,4},{-30876,36},{-30868,72},{-30864,12},{-30840,2},{-30816,568},{-30742,12},{-30720,74},{-30695,6},{-30688,6},{-30672,20},{-30660,8},{-30616,152},{-30615,44},{-30600,2},{-30580,2},{-30498,4},{-30490,16},{-30489,4},{-30435,136},{-30432,16},{-30407,152},{-30401,16},{-30400,800},{-30399,16},{-30393,152},{-30368,6},{-30365,136},{-30360,28},{-30352,24},{-30344,4},{-30332,12},{-30320,16},{-30310,16},{-30272,8},{-30260,2},{-30240,304},{-30223,4},{-30219,12},{-30184,140},{-30178,24},{-30170,12},{-30168,28},{-30160,168},{-30126,12},{-30124,24},{-30120,16},{-30088,24},{-30044,24},{-30000,4},{-29984,40},{-29980,2},{-29964,14},{-29960,2},{-29952,10},{-29928,24},{-29888,12},{-29887,4},{-29842,12},{-29744,16},{-29680,36},{-29658,12},{-29632,60},{-29616,68},{-29584,4},{-29544,6},{-29536,24},{-29526,12},{-29520,28},{-29508,6},{-29488,12},{-29472,68},{-29450,4},{-29434,2},{-29408,112},{-29405,22},{-29400,8},{-29360,12},{-29280,20},{-29248,48},{-29230,2},{-29188,6},{-29178,2},{-29160,8},{-29155,2},{-29118,8},{-29088,8},{-29070,16},{-29056,48},{-29040,10},{-29032,4},{-29020,2},{-28964,6},{-28951,2},{-28928,24},{-28925,4},{-28912,8},{-28904,8},{-28864,24},{-28840,16},{-28832,8},{-28775,2},{-28774,6},{-28765,6},{-28709,2},{-28688,64},{-28624,8},{-28564,6},{-28560,2},{-28548,2},{-28540,2},{-28536,2},{-28526,12},{-28512,20},{-28448,12},{-28432,8},{-28416,72},{-28408,12},{-28398,12},{-28368,480},{-28344,6},{-28320,136},{-28284,2},{-28260,16},{-28224,16},{-28184,4},{-28170,6},{-28152,10},{-28112,20},{-28080,102},{-28052,4},{-28050,2},{-28032,28},{-27996,12},{-27990,8},{-27968,144},{-27960,6},{-27936,4},{-27900,16},{-27888,2},{-27882,2},{-27878,18},{-27876,4},{-27870,2},{-27856,2},{-27840,34},{-27816,4},{-27792,4},{-27768,4},{-27760,12},{-27753,4},{-27744,12},{-27682,2},{-27680,2},{-27672,4},{-27666,4},{-27656,8},{-27648,36},{-27612,2},{-27594,4},{-27575,8},{-27574,2},{-27568,2},{-27555,2},{-27528,20},{-27504,4},{-27464,8},{-27450,50},{-27444,4},{-27424,10},{-27384,4},{-27376,2},{-27360,38},{-27346,12},{-27344,8},{-27330,4},{-27321,4},{-27315,6},{-27312,2},{-27306,24},{-27280,2},{-27264,4},{-27240,4},{-27216,2},{-27175,2},{-27168,4},{-27164,2},{-27136,2},{-27120,8},{-27117,2},{-27072,6},{-27056,8},{-27008,12},{-27000,4},{-26985,2},{-26976,8},{-26956,2},{-26952,20},{-26932,6},{-26928,22},{-26919,2},{-26915,2},{-26904,12},{-26880,150},{-26855,2},{-26850,2},{-26848,2},{-26820,8},{-26816,96},{-26800,6},{-26796,4},{-26792,8},{-26784,2},{-26758,2},{-26736,8},{-26688,12},{-26680,48},{-26668,72},{-26660,36},{-26644,44},{-26640,22},{-26628,2},{-26608,80},{-26544,2},{-26470,12},{-26464,2},{-26448,2},{-26416,16},{-26400,4},{-26397,2},{-26352,800},{-26328,8},{-26320,6},{-26295,4},{-26260,12},{-26256,10},{-26186,2},{-26136,2},{-26112,2},{-26080,12},{-26079,6},{-26064,372},{-26055,4},{-26040,4},{-26032,2},{-26025,22},{-26020,2},{-26010,24},{-25975,2},{-25936,2},{-25920,586},{-25915,4},{-25890,2},{-25860,2},{-25840,2},{-25836,8},{-25800,2},{-25772,12},{-25760,12},{-25756,12},{-25748,24},{-25730,4},{-25724,24},{-25716,12},{-25711,4},{-25703,2},{-25700,12},{-25680,8},{-25652,2},{-25632,10},{-25624,4},{-25620,4},{-25590,2},{-25585,2},{-25569,4},{-25565,4},{-25560,28},{-25558,2},{-25524,48},{-25515,2},{-25508,8},{-25503,4},{-25488,232},{-25471,24},{-25457,24},{-25452,2},{-25450,4},{-25440,6},{-25432,2},{-25410,4},{-25409,2},{-25392,4},{-25390,4},{-25374,12},{-25360,4},{-25354,16},{-25298,8},{-25287,4},{-25280,112},{-25268,2},{-25255,24},{-25248,4364},{-25200,18},{-25185,24},{-25168,2},{-25152,144},{-25136,16},{-25110,12},{-25104,84},{-25095,8},{-25091,2},{-25056,44},{-25040,24},{-25026,2},{-25020,2},{-25004,24},{-24992,8},{-24988,24},{-24984,12},{-24980,48},{-24960,112},{-24948,8},{-24942,6},{-24900,6},{-24864,144},{-24840,4},{-24825,2},{-24820,2},{-24768,104},{-24764,6},{-24752,8},{-24750,182},{-24736,4},{-24720,18},{-24704,48},{-24696,6},{-24692,4},{-24655,2},{-24632,24},{-24628,4},{-24624,48},{-24592,132},{-24555,2},{-24535,2},{-24524,4},{-24510,32},{-24496,24},{-24480,112},{-24478,12},{-24454,2},{-24435,2},{-24432,8},{-24415,4},{-24412,4},{-24336,4},{-24330,6},{-24320,30},{-24208,8},{-24200,24},{-24192,24},{-24170,4},{-24150,2},{-24140,76},{-24120,22},{-24096,12},{-24080,4},{-24026,8},{-24000,194},{-23968,340},{-23950,2},{-23904,52},{-23882,12},{-23840,20},{-23832,4},{-23760,458},{-23746,12},{-23738,8},{-23712,3644},{-23625,4},{-23624,4},{-23581,2},{-23580,120},{-23564,48},{-23556,24},{-23540,24},{-23536,8},{-23535,2},{-23532,4},{-23520,16},{-23490,16},{-23460,4},{-23434,18},{-23415,10},{-23408,4},{-23388,12},{-23376,180},{-23371,16},{-23370,8},{-23358,16},{-23352,8},{-23340,4},{-23334,8},{-23328,8},{-23280,4},{-23272,24},{-23250,8},{-23240,6},{-23220,136},{-23192,36},{-23172,8},{-23152,8},{-23145,6},{-23136,98},{-23128,8},{-23120,36},{-23100,28},{-23092,16},{-23072,8},{-23046,4},{-23040,232},{-23032,4},{-23024,24},{-23010,8},{-23004,136},{-22998,4},{-22980,14},{-22976,12},{-22974,12},{-22944,64},{-22940,4},{-22925,6},{-22920,4},{-22912,56},{-22911,8},{-22896,310},{-22880,108},{-22854,8},{-22845,4},{-22824,20},{-22816,12},{-22788,8},{-22776,12},{-22775,8},{-22770,8},{-22766,12},{-22752,24},{-22732,18},{-22730,12},{-22728,26},{-22722,20},{-22710,8},{-22704,168},{-22696,18},{-22695,18},{-22688,18},{-22686,8},{-22680,132},{-22667,18},{-22656,4},{-22640,16},{-22623,6},{-22590,8},{-22581,36},{-22560,20},{-22536,4},{-22528,18},{-22489,24},{-22488,64},{-22485,24},{-22478,24},{-22450,24},{-22356,28},{-22350,4},{-22344,6},{-22323,24},{-22320,12},{-22316,4},{-22302,4},{-22252,16},{-22248,20},{-22240,8},{-22236,2},{-22228,2},{-22224,12},{-22215,2},{-22192,16},{-22176,4},{-22172,8},{-22152,16},{-22144,216},{-22138,12},{-22086,8},{-22040,16},{-22032,44},{-22030,12},{-22016,12},{-22012,4},{-22008,8},{-21992,116},{-21984,34},{-21960,72},{-21952,20},{-21945,8},{-21928,8},{-21920,28},{-21900,12},{-21880,160},{-21872,6},{-21856,48},{-21840,8},{-21832,124},{-21820,4},{-21816,4},{-21800,72},{-21785,8},{-21768,6},{-21765,10},{-21760,122},{-21752,16},{-21744,52},{-21735,2},{-21720,16},{-21712,90},{-21696,6},{-21680,64},{-21672,16},{-21644,52},{-21636,132},{-21628,36},{-21627,4},{-21626,8},{-21624,24},{-21620,72},{-21600,164},{-21592,24},{-21585,8},{-21570,8},{-21568,44},{-21560,8},{-21556,4},{-21544,4},{-21520,32},{-21516,28},{-21510,4},{-21508,12},{-21486,4},{-21465,8},{-21456,22},{-21424,20},{-21420,136},{-21408,4},{-21392,4},{-21386,32},{-21380,64},{-21360,364},{-21354,24},{-21320,36},{-21312,4},{-21296,4},{-21280,2},{-21274,12},{-21264,314},{-21245,2},{-21242,12},{-21240,8},{-21234,8},{-21232,1856},{-21216,4},{-21214,4},{-21201,4},{-21200,4},{-21168,156},{-21150,8},{-21136,360},{-21126,4},{-21124,4},{-21120,18},{-21106,12},{-21104,168},{-21100,2},{-21096,2},{-21084,4},{-21072,22},{-21056,992},{-21047,24},{-21044,24},{-21043,24},{-21033,24},{-21032,24},{-21029,24},{-21027,24},{-21024,10},{-21014,24},{-21012,24},{-21007,24},{-21000,4},{-20987,12},{-20984,6},{-20976,492},{-20967,24},{-20964,96},{-20960,92},{-20955,12},{-20952,12},{-20942,24},{-20940,36},{-20935,2},{-20920,4},{-20912,16},{-20910,12},{-20906,12},{-20904,24},{-20896,12},{-20885,36},{-20884,4},{-20882,36},{-20880,26},{-20864,48},{-20850,12},{-20846,48},{-20845,10},{-20832,312},{-20820,24},{-20817,12},{-20800,20},{-20796,20},{-20776,48},{-20768,12},{-20760,24},{-20752,146},{-20748,20},{-20744,4},{-20736,20},{-20722,12},{-20720,44},{-20706,4},{-20700,12},{-20698,8},{-20697,24},{-20694,8},{-20676,6},{-20672,36},{-20664,4},{-20662,18},{-20640,12},{-20630,4},{-20616,24},{-20610,20},{-20608,96},{-20594,48},{-20592,108},{-20528,88},{-20520,24},{-20512,12},{-20508,2},{-20500,12},{-20480,26},{-20448,188},{-20440,4},{-20430,12},{-20408,72},{-20400,1048},{-20396,4},{-20394,4},{-20388,72},{-20380,32},{-20368,12},{-20364,8},{-20352,8},{-20348,168},{-20344,12},{-20340,44},{-20332,8},{-20324,52},{-20304,40},{-20302,24},{-20292,12},{-20268,12},{-20240,12},{-20232,92},{-20220,4},{-20212,24},{-20192,96},{-20173,18},{-20160,330},{-20152,18},{-20148,4},{-20145,18},{-20144,18},{-20132,24},{-20112,26},{-20108,26},{-20100,12},{-20092,12},{-20088,28},{-20082,36},{-20064,4},{-20040,4},{-20022,4},{-20000,12},{-19995,8},{-19992,10},{-19960,4},{-19952,12},{-19948,44},{-19932,36},{-19926,4},{-19924,72},{-19920,4},{-19888,16},{-19872,156},{-19870,2},{-19860,6},{-19840,16},{-19828,4},{-19827,4},{-19816,4},{-19792,96},{-19790,12},{-19770,2},{-19768,64},{-19764,20},{-19752,20},{-19740,4},{-19735,2},{-19728,184},{-19720,64},{-19713,4},{-19710,12},{-19680,12},{-19675,16},{-19672,16},{-19664,536},{-19648,6},{-19644,2},{-19632,4},{-19621,2},{-19614,2},{-19596,4},{-19592,4},{-19575,10},{-19569,4},{-19566,4},{-19565,2},{-19563,2},{-19560,12},{-19542,4},{-19536,16},{-19530,8},{-19520,4},{-19512,4},{-19509,36},{-19504,16},{-19503,2},{-19500,4},{-19494,18},{-19488,524},{-19476,2},{-19472,60},{-19469,2},{-19467,16},{-19456,4},{-19454,48},{-19440,3044},{-19424,16},{-19408,24},{-19401,6},{-19395,8},{-19392,4},{-19386,12},{-19384,4},{-19382,24},{-19376,112},{-19368,8},{-19362,2},{-19356,72},{-19354,24},{-19350,8},{-19349,16},{-19347,24},{-19344,228},{-19343,24},{-19336,12},{-19332,14},{-19331,2},{-19328,16},{-19325,4},{-19320,6},{-19314,12},{-19312,16},{-19305,2},{-19298,8},{-19296,70},{-19280,8},{-19251,24},{-19240,2},{-19236,8},{-19232,24},{-19224,16},{-19202,2},{-19200,24},{-19182,4},{-19180,2},{-19170,2},{-19160,14},{-19142,2},{-19136,104},{-19112,4},{-19104,100},{-19088,12},{-19075,8},{-19072,4},{-19068,18},{-19064,20},{-19056,176},{-19052,4},{-19040,48},{-19016,12},{-19008,6},{-19004,6},{-19000,4},{-18980,24},{-18975,2},{-18968,8},{-18966,2},{-18960,148},{-18944,16},{-18936,4},{-18930,12},{-18920,4},{-18900,4},{-18896,4},{-18864,8},{-18860,68},{-18844,4},{-18832,24},{-18830,2},{-18768,6},{-18750,32},{-18742,4},{-18725,8},{-18721,2},{-18716,8},{-18712,4},{-18688,18},{-18683,6},{-18681,4},{-18676,8},{-18672,76},{-18662,6},{-18648,60},{-18634,12},{-18626,8},{-18620,4},{-18600,44},{-18580,2},{-18576,48},{-18572,32},{-18550,4},{-18546,72},{-18540,12},{-18535,2},{-18512,32},{-18505,4},{-18492,48},{-18480,44},{-18475,2},{-18466,2},{-18450,32},{-18440,40},{-18416,46},{-18412,24},{-18384,4},{-18378,12},{-18360,20},{-18336,8},{-18326,12},{-18320,4},{-18304,28},{-18292,12},{-18288,8},{-18286,4},{-18281,12},{-18280,28},{-18276,24},{-18270,28},{-18267,12},{-18240,42},{-18237,4},{-18234,4},{-18199,8},{-18190,4},{-18156,26},{-18141,18},{-18140,18},{-18135,40},{-18133,18},{-18131,4},{-18123,18},{-18121,36},{-18118,8},{-18116,22},{-18115,18},{-18112,60},{-18105,14},{-18100,26},{-18072,20},{-18060,12},{-18055,4},{-18047,4},{-18045,4},{-18037,4},{-18030,28},{-18029,4},{-18022,4},{-18016,6},{-18014,12},{-18008,8},{-18000,40},{-17990,2},{-17977,4},{-17965,8},{-17958,8},{-17944,4},{-17940,8},{-17935,4},{-17934,12},{-17924,2},{-17916,28},{-17904,56},{-17900,8},{-17895,30},{-17892,88},{-17891,2},{-17886,32},{-17880,16},{-17876,4},{-17874,2},{-17872,8},{-17856,322},{-17841,4},{-17840,6},{-17833,4},{-17832,92},{-17826,40},{-17808,4},{-17800,360},{-17792,28},{-17790,12},{-17772,24},{-17769,4},{-17766,44},{-17765,4},{-17761,4},{-17760,8},{-17756,4},{-17755,18},{-17752,16},{-17750,2},{-17748,108},{-17744,24},{-17740,8},{-17736,8},{-17724,8},{-17720,48},{-17716,8},{-17712,68},{-17696,8},{-17688,6},{-17680,26},{-17678,2},{-17672,4},{-17664,112},{-17649,4},{-17648,12},{-17645,2},{-17644,4},{-17643,2},{-17640,96},{-17633,6},{-17632,24},{-17630,150},{-17626,12},{-17625,2},{-17620,12},{-17616,26},{-17614,12},{-17610,10},{-17609,12},{-17608,24},{-17604,12},{-17601,6},{-17597,2},{-17595,12},{-17590,48},{-17580,8},{-17577,4},{-17575,2},{-17568,18},{-17566,4},{-17563,4},{-17560,6},{-17552,128},{-17550,12},{-17548,4},{-17540,2},{-17536,20},{-17533,2},{-17532,6},{-17520,46},{-17518,16},{-17517,10},{-17512,360},{-17511,2},{-17500,6},{-17496,20},{-17490,6},{-17488,36},{-17484,18},{-17482,8},{-17472,6},{-17461,4},{-17460,4},{-17454,2},{-17450,2},{-17444,4},{-17438,12},{-17435,2},{-17430,64},{-17424,1540},{-17415,2},{-17409,2},{-17408,24},{-17401,6},{-17400,88},{-17380,6},{-17376,10},{-17360,2},{-17352,24},{-17344,248},{-17342,4},{-17340,28},{-17328,12},{-17323,4},{-17312,6},{-17310,12},{-17298,4},{-17296,8},{-17295,2},{-17288,22},{-17285,12},{-17280,44},{-17276,12},{-17272,96},{-17271,12},{-17262,20},{-17260,12},{-17256,4},{-17253,2},{-17251,2},{-17232,2},{-17226,8},{-17225,2},{-17216,12},{-17208,8},{-17192,2},{-17190,12},{-17188,28},{-17185,4},{-17184,32},{-17172,20},{-17168,34},{-17160,24},{-17144,12},{-17142,12},{-17139,4},{-17136,48},{-17128,8},{-17124,4},{-17120,96},{-17118,12},{-17112,632},{-17103,4},{-17100,32},{-17088,4},{-17080,2},{-17074,2},{-17072,16},{-17064,168},{-17058,8},{-17056,4},{-17048,4},{-17040,2},{-17034,14},{-17008,68},{-16992,108},{-16991,2},{-16984,16},{-16980,64},{-16976,72},{-16975,8},{-16972,72},{-16971,6},{-16964,36},{-16957,6},{-16956,4},{-16948,44},{-16921,8},{-16912,160},{-16908,4},{-16896,182},{-16882,2},{-16864,36},{-16856,2},{-16848,176},{-16844,4},{-16824,8},{-16820,4},{-16812,100},{-16811,6},{-16808,4},{-16806,8},{-16804,2},{-16800,228},{-16796,8},{-16788,4},{-16784,8},{-16768,204},{-16764,28},{-16760,296},{-16758,4},{-16752,12},{-16740,4},{-16738,6},{-16728,2},{-16725,4},{-16720,12},{-16715,4},{-16713,4},{-16704,1490},{-16700,12},{-16696,110},{-16688,24},{-16685,12},{-16684,24},{-16679,24},{-16677,12},{-16674,4},{-16673,12},{-16672,24},{-16668,12},{-16667,12},{-16665,24},{-16664,4},{-16660,12},{-16659,24},{-16656,168},{-16644,12},{-16641,2},{-16640,12},{-16630,6},{-16628,8},{-16625,2},{-16624,12},{-16612,8},{-16608,84},{-16602,12},{-16596,8},{-16584,6},{-16578,12},{-16576,16},{-16568,720},{-16565,2},{-16560,518},{-16556,54},{-16552,6},{-16550,2},{-16546,12},{-16545,2},{-16544,12},{-16540,4},{-16536,8},{-16528,38},{-16496,32},{-16488,16},{-16470,12},{-16469,12},{-16467,4},{-16465,8},{-16464,102},{-16460,12},{-16458,8},{-16456,24},{-16455,16},{-16449,4},{-16444,12},{-16440,12},{-16425,16},{-16424,44},{-16422,4},{-16416,306},{-16412,4},{-16411,2},{-16408,12},{-16400,2},{-16392,144},{-16384,2},{-16378,12},{-16376,12},{-16375,2},{-16374,4},{-16368,2},{-16356,32},{-16338,20},{-16330,2},{-16320,138},{-16315,2},{-16308,40},{-16304,902},{-16301,24},{-16297,48},{-16294,2},{-16293,24},{-16292,24},{-16290,4},{-16288,4},{-16285,10},{-16278,8},{-16273,2},{-16272,16},{-16269,4},{-16266,28},{-16265,2},{-16252,2},{-16246,12},{-16244,6},{-16242,4},{-16240,12},{-16224,4},{-16216,8},{-16208,4},{-16205,6},{-16200,216},{-16198,12},{-16195,18},{-16194,4},{-16187,2},{-16186,2},{-16182,4},{-16176,140},{-16172,2},{-16170,20},{-16168,8},{-16162,12},{-16160,14},{-16151,8},{-16144,82},{-16135,4},{-16134,14},{-16128,60},{-16127,4},{-16120,8},{-16116,120},{-16112,24},{-16110,8},{-16107,42},{-16096,144},{-16088,64},{-16080,16},{-16078,48},{-16068,24},{-16062,10},{-16060,232},{-16044,168},{-16040,4},{-16036,360},{-16032,38},{-16026,2},{-16020,4},{-16016,20},{-16008,24},{-16007,4},{-16004,4},{-15997,4},{-15996,4},{-15992,12},{-15984,232},{-15982,4},{-15976,12},{-15968,8},{-15966,12},{-15965,6},{-15964,12},{-15958,12},{-15954,2},{-15952,4},{-15950,12},{-15945,24},{-15942,4},{-15938,24},{-15936,40},{-15930,48},{-15924,4},{-15920,4},{-15916,4},{-15912,28},{-15903,4},{-15888,18},{-15884,4},{-15876,4},{-15875,4},{-15872,28},{-15870,12},{-15864,24},{-15861,18},{-15856,2},{-15848,16},{-15840,412},{-15839,6},{-15829,4},{-15824,1064},{-15822,6},{-15820,6},{-15810,6},{-15808,200},{-15805,4},{-15792,36},{-15786,4},{-15785,4},{-15784,16},{-15776,24},{-15768,4},{-15764,4},{-15756,4},{-15752,16},{-15750,2},{-15749,4},{-15744,36},{-15736,4},{-15735,4},{-15734,2},{-15732,2},{-15728,220},{-15725,2},{-15720,56},{-15710,2},{-15704,32},{-15702,4},{-15700,24},{-15696,1342},{-15695,4},{-15686,4},{-15684,68},{-15672,140},{-15670,2},{-15669,12},{-15666,12},{-15665,12},{-15664,4},{-15658,12},{-15656,6},{-15645,16},{-15644,12},{-15642,10},{-15636,6},{-15635,2},{-15632,6},{-15631,70},{-15624,12},{-15621,4},{-15620,4},{-15618,4},{-15615,4},{-15612,8},{-15602,48},{-15601,68},{-15600,28},{-15597,6},{-15595,4},{-15592,72},{-15591,12},{-15584,520},{-15583,8},{-15576,116},{-15575,4},{-15574,4},{-15573,24},{-15572,68},{-15570,20},{-15568,12},{-15565,26},{-15563,68},{-15560,8},{-15559,76},{-15555,8},{-15552,3124},{-15549,8},{-15545,76},{-15544,16},{-15541,68},{-15536,8},{-15532,68},{-15528,92},{-15526,2},{-15521,8},{-15520,4},{-15516,6},{-15504,20},{-15503,84},{-15493,8},{-15481,4},{-15473,84},{-15472,808},{-15468,20},{-15464,2},{-15454,4},{-15444,36},{-15440,8},{-15438,4},{-15435,2},{-15420,12},{-15408,312},{-15405,16},{-15396,4},{-15395,52},{-15385,24},{-15375,20},{-15372,12},{-15370,4},{-15369,10},{-15367,24},{-15362,24},{-15360,866},{-15352,48},{-15348,4},{-15344,84},{-15343,68},{-15340,4},{-15336,6},{-15335,22},{-15332,48},{-15330,4},{-15323,24},{-15318,6},{-15314,388},{-15313,68},{-15312,4},{-15311,4},{-15310,50},{-15308,532},{-15306,52},{-15305,24},{-15304,2},{-15302,316},{-15301,48},{-15295,56},{-15294,48},{-15292,388},{-15288,104},{-15287,48},{-15284,836},{-15280,20},{-15275,68},{-15272,8},{-15271,76},{-15270,70},{-15267,8},{-15266,12},{-15264,2506},{-15263,24},{-15261,8},{-15260,10},{-15257,76},{-15256,64},{-15255,4},{-15253,72},{-15248,510},{-15247,252},{-15245,228},{-15244,68},{-15243,24},{-15240,84},{-15238,228},{-15237,8},{-15235,4},{-15233,8},{-15224,48},{-15223,10},{-15220,24},{-15217,22},{-15216,24},{-15215,84},{-15212,252},{-15210,4},{-15208,2},{-15205,22},{-15204,12},{-15202,24},{-15200,2},{-15198,24},{-15191,4},{-15188,228},{-15186,4},{-15185,84},{-15184,48},{-15162,180},{-15160,104},{-15155,180},{-15153,228},{-15152,412},{-15149,68},{-15136,104},{-15132,108},{-15129,6},{-15128,4},{-15127,4},{-15124,2},{-15123,12},{-15122,12},{-15120,472},{-15116,786},{-15114,2},{-15113,48},{-15112,24},{-15108,384},{-15107,4},{-15106,96},{-15105,48},{-15104,12},{-15102,4},{-15099,2},{-15098,300},{-15097,50},{-15096,20},{-15094,72},{-15092,532},{-15088,4},{-15086,276},{-15085,2},{-15083,4},{-15080,44},{-15079,48},{-15074,140},{-15072,16},{-15068,80},{-15064,2},{-15063,6},{-15060,8},{-15059,8},{-15056,72},{-15048,60},{-15041,48},{-15036,8},{-15032,4},{-15030,16},{-15024,6},{-15020,48},{-15016,32},{-15015,4},{-15007,6},{-15006,14},{-15002,2},{-14998,26},{-14994,4},{-14992,72},{-14987,6},{-14986,2},{-14985,2},{-14980,2},{-14976,174},{-14975,16},{-14968,2},{-14967,4},{-14965,44},{-14964,32},{-14951,4},{-14948,8},{-14944,58},{-14942,4},{-14940,4},{-14920,86},{-14919,20},{-14911,4},{-14908,6},{-14904,156},{-14898,8},{-14896,36},{-14885,108},{-14880,400},{-14877,44},{-14872,36},{-14867,2},{-14866,2},{-14860,8},{-14850,4},{-14848,96},{-14844,10},{-14842,12},{-14838,10},{-14835,6},{-14834,4},{-14832,44},{-14824,72},{-14819,4},{-14816,4},{-14815,12},{-14808,12},{-14800,24},{-14796,16},{-14792,8},{-14788,56},{-14784,36},{-14780,4},{-14776,52},{-14771,2},{-14768,940},{-14766,4},{-14765,6},{-14762,6},{-14760,132},{-14757,2},{-14750,8},{-14742,2},{-14739,8},{-14738,12},{-14736,16},{-14734,4},{-14732,8},{-14730,4},{-14728,8},{-14727,4},{-14725,4},{-14712,4},{-14708,24},{-14707,24},{-14703,48},{-14700,20},{-14699,24},{-14696,8},{-14694,24},{-14692,36},{-14691,6},{-14688,28},{-14681,4},{-14676,8},{-14664,48},{-14660,4},{-14656,36},{-14655,4},{-14652,44},{-14640,20},{-14636,146},{-14635,2},{-14626,36},{-14624,14},{-14620,72},{-14616,2},{-14612,144},{-14608,12},{-14604,76},{-14592,358},{-14590,2},{-14589,2},{-14588,8},{-14585,4},{-14583,4},{-14580,4},{-14576,92},{-14571,2},{-14568,4},{-14566,12},{-14565,10},{-14560,52},{-14550,88},{-14546,38},{-14544,10},{-14541,2},{-14532,16},{-14528,48},{-14520,8},{-14505,4},{-14504,24},{-14496,36},{-14494,24},{-14482,12},{-14480,8},{-14478,2},{-14475,10},{-14474,12},{-14472,92},{-14464,4},{-14460,28},{-14456,20},{-14448,76},{-14444,144},{-14440,12},{-14438,2},{-14436,72},{-14432,120},{-14431,4},{-14430,20},{-14427,2},{-14423,2},{-14421,6},{-14420,104},{-14409,10},{-14400,28},{-14399,2},{-14390,2},{-14386,36},{-14380,8},{-14376,18},{-14372,52},{-14370,38},{-14368,20},{-14364,66},{-14362,2},{-14360,12},{-14358,44},{-14356,24},{-14352,240},{-14351,2},{-14338,4},{-14336,366},{-14334,16},{-14328,52},{-14320,34},{-14318,4},{-14316,2},{-14315,4},{-14312,4},{-14310,8},{-14304,60},{-14302,2},{-14300,8},{-14296,40},{-14295,8},{-14283,20},{-14280,30},{-14279,2},{-14276,2},{-14274,4},{-14272,172},{-14271,8},{-14268,6},{-14260,14},{-14256,2090},{-14255,4},{-14251,2},{-14248,12},{-14244,8},{-14243,4},{-14240,122},{-14238,46},{-14237,10},{-14236,72},{-14234,2},{-14232,20},{-14230,2},{-14224,322},{-14220,140},{-14215,2},{-14213,4},{-14208,548},{-14206,16},{-14203,2},{-14202,2},{-14200,16},{-14196,10},{-14194,8},{-14192,20},{-14190,2},{-14188,4},{-14187,16},{-14185,36},{-14184,12},{-14182,12},{-14177,2},{-14176,120},{-14172,8},{-14166,2},{-14161,2},{-14160,482},{-14157,4},{-14154,24},{-14152,16},{-14150,6},{-14148,16},{-14144,88},{-14142,10},{-14140,2},{-14134,2},{-14132,4},{-14130,296},{-14128,8},{-14112,82},{-14104,28},{-14100,4},{-14096,20},{-14095,2},{-14092,4},{-14084,24},{-14080,38},{-14071,2},{-14070,4},{-14069,12},{-14068,12},{-14064,180},{-14063,24},{-14061,12},{-14058,18},{-14057,4},{-14055,4},{-14051,12},{-14049,24},{-14048,12},{-14046,12},{-14044,16},{-14043,20},{-14040,460},{-14036,4},{-14035,2},{-14030,4},{-14028,52},{-14027,4},{-14026,4},{-14022,4},{-14016,180},{-14012,12},{-14010,64},{-14008,24},{-14004,4},{-14000,66},{-13994,4},{-13992,24},{-13990,4},{-13984,76},{-13982,2},{-13980,24},{-13972,2},{-13968,148},{-13960,24},{-13956,194},{-13954,2},{-13950,12},{-13944,8},{-13936,4},{-13932,68},{-13925,4},{-13921,2},{-13920,104},{-13908,6},{-13904,16},{-13902,12},{-13896,8},{-13892,28},{-13884,8},{-13880,108},{-13878,4},{-13876,12},{-13870,2},{-13868,12},{-13866,12},{-13860,12},{-13858,6},{-13850,2},{-13848,24},{-13841,6},{-13840,52},{-13837,6},{-13832,24},{-13830,2},{-13829,2},{-13824,2298},{-13821,38},{-13818,52},{-13815,18},{-13812,28},{-13807,2},{-13800,12},{-13798,4},{-13797,8},{-13788,64},{-13784,4},{-13778,12},{-13776,16},{-13772,16},{-13770,20},{-13768,72},{-13765,16},{-13761,32},{-13759,2},{-13757,16},{-13756,20},{-13752,40},{-13750,6},{-13744,84},{-13741,18},{-13740,8},{-13737,12},{-13734,12},{-13730,14},{-13728,4},{-13726,26},{-13721,2},{-13720,20},{-13716,4},{-13711,4},{-13710,4},{-13708,20},{-13707,16},{-13705,2},{-13703,32},{-13700,4},{-13699,16},{-13698,8},{-13696,12},{-13695,16},{-13694,12},{-13692,16},{-13686,18},{-13685,4},{-13682,4},{-13680,46},{-13678,2},{-13672,8},{-13671,2},{-13669,8},{-13666,6},{-13664,76},{-13662,8},{-13661,12},{-13659,2},{-13657,2},{-13652,30},{-13651,2},{-13648,24},{-13647,12},{-13646,12},{-13642,2},{-13636,16},{-13635,4},{-13633,6},{-13632,4},{-13630,2},{-13628,36},{-13620,12},{-13619,2},{-13616,24},{-13615,2},{-13614,6},{-13610,4},{-13608,12},{-13606,2},{-13600,132},{-13598,4},{-13589,6},{-13584,24},{-13578,20},{-13577,6},{-13576,4},{-13575,10},{-13572,18},{-13568,4},{-13565,2},{-13564,28},{-13560,28},{-13556,8},{-13554,8},{-13548,24},{-13546,2},{-13542,4},{-13536,136},{-13535,4},{-13533,4},{-13532,2},{-13530,2},{-13528,8},{-13524,72},{-13520,20},{-13515,12},{-13512,132},{-13510,4},{-13504,24},{-13503,4},{-13500,8},{-13499,2},{-13488,16},{-13484,6},{-13482,4},{-13476,24},{-13473,2},{-13472,1004},{-13469,4},{-13456,24},{-13452,2},{-13445,2},{-13440,148},{-13436,72},{-13432,26},{-13428,132},{-13425,2},{-13424,56},{-13418,60},{-13416,20},{-13412,8},{-13410,12},{-13408,2},{-13404,24},{-13401,8},{-13400,48},{-13394,6},{-13392,2278},{-13391,2},{-13388,8},{-13382,48},{-13380,8},{-13378,4},{-13376,998},{-13372,336},{-13368,44},{-13367,8},{-13364,168},{-13360,8},{-13358,30},{-13356,12},{-13352,6},{-13349,2},{-13348,236},{-13345,12},{-13344,28},{-13340,12},{-13338,2},{-13332,10},{-13331,12},{-13328,76},{-13326,24},{-13324,74},{-13322,24},{-13320,18},{-13316,8},{-13314,24},{-13312,20},{-13302,42},{-13300,28},{-13293,2},{-13288,32},{-13285,8},{-13280,16},{-13275,20},{-13274,32},{-13272,24},{-13266,4},{-13264,196},{-13263,6},{-13255,2},{-13252,36},{-13248,40},{-13241,8},{-13238,10},{-13237,2},{-13236,4},{-13235,2},{-13234,2},{-13232,258},{-13227,2},{-13226,52},{-13224,4},{-13222,18},{-13221,16},{-13213,2},{-13212,36},{-13210,16},{-13208,8},{-13206,12},{-13205,26},{-13200,8},{-13198,2},{-13197,8},{-13196,12},{-13194,56},{-13190,6},{-13185,4},{-13184,12},{-13183,4},{-13182,12},{-13179,6},{-13176,296},{-13175,12},{-13174,4},{-13171,12},{-13168,116},{-13165,6},{-13164,94},{-13160,2},{-13152,60},{-13146,18},{-13145,2},{-13144,24},{-13140,12},{-13136,16},{-13133,20},{-13130,2},{-13128,10},{-13125,4},{-13124,50},{-13121,4},{-13120,40},{-13116,4},{-13112,20},{-13109,48},{-13108,2},{-13107,6},{-13104,250},{-13102,12},{-13098,8},{-13096,6},{-13095,24},{-13093,6},{-13092,100},{-13089,12},{-13088,70},{-13085,12},{-13084,2},{-13080,4},{-13076,12},{-13072,588},{-13071,12},{-13070,2},{-13065,4},{-13060,12},{-13059,6},{-13056,20},{-13052,20},{-13048,12},{-13046,12},{-13045,6},{-13044,4},{-13041,4},{-13040,12},{-13038,28},{-13036,290},{-13027,48},{-13026,2},{-13024,180},{-13021,2},{-13020,2},{-13019,8},{-13015,18},{-13012,4},{-13008,196},{-13007,72},{-12999,8},{-12996,12},{-12995,4},{-12992,150},{-12991,2},{-12990,52},{-12985,8},{-12984,78},{-12976,32},{-12968,4},{-12960,618},{-12958,6},{-12955,2},{-12951,4},{-12950,6},{-12944,20},{-12942,40},{-12936,12},{-12934,26},{-12930,12},{-12928,48},{-12924,12},{-12923,6},{-12918,2},{-12914,48},{-12912,12},{-12910,28},{-12908,10},{-12906,2},{-12900,12},{-12897,4},{-12894,36},{-12888,2},{-12887,48},{-12882,52},{-12880,12},{-12879,20},{-12876,24},{-12872,8},{-12870,16},{-12868,88},{-12866,6},{-12865,4},{-12864,16},{-12858,16},{-12856,12},{-12850,24},{-12848,156},{-12846,12},{-12844,8},{-12843,4},{-12840,20},{-12835,6},{-12832,2},{-12828,4},{-12825,2},{-12822,8},{-12816,1064},{-12804,20},{-12800,132},{-12798,4},{-12793,8},{-12792,56},{-12789,4},{-12788,8},{-12786,8},{-12784,4},{-12777,4},{-12773,8},{-12766,6},{-12762,4},{-12758,50},{-12752,4},{-12744,44},{-12739,46},{-12738,8},{-12736,26},{-12733,4},{-12732,68},{-12728,4},{-12720,40},{-12716,36},{-12715,2},{-12704,152},{-12702,8},{-12701,2},{-12698,4},{-12696,4},{-12692,32},{-12690,8},{-12688,44},{-12684,4},{-12680,8},{-12677,2},{-12674,4},{-12672,120},{-12665,24},{-12663,8},{-12660,46},{-12659,4},{-12656,54},{-12654,2},{-12650,4},{-12641,2},{-12640,8},{-12638,2},{-12636,20},{-12633,4},{-12628,4},{-12627,4},{-12626,12},{-12622,8},{-12620,4},{-12612,12},{-12611,22},{-12608,4},{-12606,2},{-12601,6},{-12600,48},{-12598,54},{-12597,8},{-12596,4},{-12595,6},{-12594,2},{-12592,8},{-12590,8},{-12584,20},{-12582,4},{-12576,18},{-12572,28},{-12570,16},{-12568,4},{-12565,4},{-12564,66},{-12560,72},{-12556,36},{-12554,16},{-12552,12},{-12547,24},{-12544,28},{-12540,8},{-12539,24},{-12538,4},{-12536,8},{-12532,24},{-12528,724},{-12522,8},{-12520,28},{-12514,4},{-12512,200},{-12508,16},{-12504,12},{-12498,8},{-12492,24},{-12485,2},{-12482,178},{-12480,18},{-12475,8},{-12474,8},{-12468,48},{-12463,2},{-12460,2},{-12456,10},{-12449,24},{-12448,912},{-12447,96},{-12446,30},{-12444,144},{-12442,24},{-12440,448},{-12438,100},{-12436,64},{-12434,24},{-12433,24},{-12432,4},{-12430,48},{-12427,24},{-12424,2},{-12412,24},{-12408,26},{-12405,2},{-12400,2},{-12398,24},{-12390,4},{-12387,6},{-12384,502},{-12381,4},{-12380,16},{-12378,12},{-12376,40},{-12373,6},{-12372,22},{-12370,24},{-12368,8},{-12366,76},{-12365,16},{-12364,10},{-12361,32},{-12360,14},{-12357,24},{-12356,16},{-12355,4},{-12353,24},{-12348,10},{-12342,2},{-12340,24},{-12336,220},{-12334,4},{-12331,8},{-12324,12},{-12320,10},{-12312,28},{-12311,2},{-12308,82},{-12306,2},{-12300,16},{-12298,12},{-12296,4},{-12295,12},{-12294,22},{-12293,8},{-12291,12},{-12288,4},{-12281,4},{-12280,14},{-12270,8},{-12268,2},{-12267,4},{-12265,4},{-12264,60},{-12260,72},{-12259,8},{-12258,8},{-12253,4},{-12252,72},{-12250,12},{-12249,4},{-12246,36},{-12245,4},{-12240,1430},{-12239,4},{-12238,6},{-12234,8},{-12232,8},{-12223,24},{-12220,10},{-12216,6},{-12212,312},{-12211,2},{-12210,10},{-12208,104},{-12206,56},{-12196,12},{-12195,24},{-12194,12},{-12192,16},{-12190,12},{-12189,26},{-12182,20},{-12180,30},{-12176,272},{-12172,6},{-12168,24},{-12167,10},{-12164,32},{-12162,32},{-12153,4},{-12152,212},{-12144,16},{-12138,4},{-12136,12},{-12135,28},{-12133,6},{-12132,136},{-12128,324},{-12125,72},{-12124,72},{-12122,4},{-12120,4},{-12117,12},{-12116,84},{-12115,4},{-12114,4},{-12105,52},{-12103,6},{-12102,8},{-12100,58},{-12098,36},{-12096,22},{-12095,12},{-12094,26},{-12092,32},{-12088,24},{-12086,6},{-12084,40},{-12083,4},{-12080,36},{-12078,8},{-12076,16},{-12075,6},{-12072,8},{-12069,40},{-12067,6},{-12066,24},{-12064,60},{-12062,2},{-12061,6},{-12060,52},{-12057,4},{-12056,4},{-12054,8},{-12052,8},{-12051,4},{-12050,34},{-12048,704},{-12047,8},{-12046,6},{-12044,32},{-12043,72},{-12042,4},{-12040,2},{-12039,2},{-12034,4},{-12032,272},{-12030,6},{-12029,4},{-12028,4},{-12025,2},{-12024,268},{-12022,54},{-12020,6},{-12018,2},{-12016,38},{-12015,2},{-12012,20},{-12010,6},{-12008,12},{-12004,6},{-12001,12},{-12000,74},{-11998,14},{-11996,12},{-11995,6},{-11994,10},{-11988,368},{-11987,12},{-11986,14},{-11985,4},{-11984,6888},{-11983,12},{-11982,4},{-11981,4},{-11980,8},{-11978,20},{-11977,72},{-11976,16},{-11973,12},{-11972,2},{-11970,8},{-11968,58},{-11960,34},{-11958,8},{-11957,36},{-11956,6},{-11952,340},{-11937,24},{-11936,16},{-11924,32},{-11922,16},{-11921,8},{-11920,8},{-11912,48},{-11910,20},{-11906,38},{-11904,36},{-11901,8},{-11900,16},{-11897,2},{-11895,28},{-11893,8},{-11888,134},{-11886,8},{-11884,48},{-11882,2},{-11880,346},{-11876,8},{-11872,10},{-11868,8},{-11864,102},{-11862,2},{-11860,4},{-11857,88},{-11856,7608},{-11848,4},{-11845,4},{-11842,8},{-11840,56},{-11832,32},{-11830,10},{-11829,40},{-11825,4},{-11824,46},{-11820,8},{-11816,96},{-11814,8},{-11810,8},{-11808,16},{-11807,12},{-11806,72},{-11805,4},{-11800,10},{-11799,12},{-11796,2},{-11795,8},{-11792,14},{-11790,36},{-11789,4},{-11788,4},{-11787,44},{-11785,4},{-11781,12},{-11780,16},{-11779,4},{-11777,12},{-11776,160},{-11775,8},{-11772,368},{-11768,14},{-11766,8},{-11764,4},{-11760,524},{-11757,4},{-11752,24},{-11744,128},{-11740,48},{-11736,108},{-11735,2},{-11732,8},{-11730,8},{-11728,96},{-11727,2},{-11724,10},{-11722,12},{-11721,8},{-11719,8},{-11718,4},{-11712,64},{-11710,8},{-11708,112},{-11704,4},{-11703,40},{-11702,46},{-11701,8},{-11700,16},{-11698,6},{-11697,24},{-11692,8},{-11691,8},{-11690,6},{-11689,8},{-11686,4},{-11682,2},{-11680,28},{-11678,2},{-11676,680},{-11674,28},{-11672,8},{-11668,76},{-11667,4},{-11666,12},{-11664,142},{-11658,178},{-11657,424},{-11656,64},{-11655,6},{-11654,12},{-11652,64},{-11648,84},{-11647,18},{-11644,96},{-11643,12},{-11641,12},{-11638,4},{-11636,48},{-11635,6},{-11634,20},{-11633,24},{-11628,24},{-11625,16},{-11624,84},{-11620,162},{-11617,28},{-11616,248},{-11610,18},{-11608,24},{-11606,12},{-11605,24},{-11604,36},{-11601,26},{-11600,52},{-11598,36},{-11596,24},{-11595,4},{-11592,8},{-11588,24},{-11584,32},{-11581,24},{-11580,32},{-11575,10},{-11574,4},{-11573,156},{-11572,8},{-11570,58},{-11568,136},{-11567,4},{-11564,92},{-11563,24},{-11562,8},{-11560,8},{-11556,12},{-11552,428},{-11551,4},{-11550,14},{-11548,18},{-11546,4},{-11544,52},{-11538,8},{-11537,4},{-11536,4},{-11529,4},{-11527,8},{-11526,28},{-11524,4},{-11520,726},{-11516,96},{-11512,66},{-11511,4},{-11508,72},{-11507,2},{-11504,232},{-11501,12},{-11500,2},{-11498,6},{-11496,4},{-11494,8},{-11492,60},{-11490,4},{-11488,54},{-11487,14},{-11486,12},{-11485,6},{-11480,104},{-11478,12},{-11475,4},{-11474,74},{-11471,6},{-11470,28},{-11464,32},{-11461,68},{-11450,12},{-11449,12},{-11448,12},{-11441,32},{-11440,72},{-11439,34},{-11436,60},{-11434,12},{-11433,4},{-11432,436},{-11430,24},{-11428,36},{-11425,4},{-11424,44},{-11423,32},{-11420,80},{-11416,72},{-11415,4},{-11414,24},{-11412,4},{-11410,8},{-11408,48},{-11404,48},{-11402,12},{-11401,64},{-11400,6},{-11396,96},{-11394,38},{-11391,8},{-11390,34},{-11388,206},{-11382,12},{-11381,12},{-11376,160},{-11370,24},{-11368,90},{-11366,4},{-11364,24},{-11363,12},{-11360,22},{-11358,128},{-11356,48},{-11353,108},{-11352,68},{-11350,6},{-11348,84},{-11347,20},{-11344,12},{-11342,6},{-11340,50},{-11339,12},{-11338,48},{-11336,4},{-11335,12},{-11334,36},{-11332,12},{-11331,12},{-11330,36},{-11328,228},{-11327,66},{-11325,12},{-11324,168},{-11323,24},{-11322,4},{-11321,24},{-11320,248},{-11318,24},{-11317,8},{-11316,20},{-11315,4},{-11314,12},{-11313,36},{-11312,94},{-11310,28},{-11307,52},{-11306,20},{-11304,18},{-11303,24},{-11302,62},{-11300,8},{-11299,4},{-11298,10},{-11297,36},{-11293,36},{-11292,36},{-11290,36},{-11289,48},{-11286,42},{-11285,4},{-11284,186},{-11280,220},{-11278,24},{-11277,6},{-11276,94},{-11273,4},{-11272,56},{-11271,4},{-11270,32},{-11268,52},{-11266,18},{-11265,10},{-11264,14},{-11263,32},{-11260,44},{-11258,8},{-11256,72},{-11254,4},{-11252,80},{-11248,526},{-11244,8},{-11240,20},{-11233,10},{-11232,304},{-11230,8},{-11227,20},{-11226,8},{-11225,8},{-11224,8},{-11222,8},{-11220,8},{-11219,2},{-11218,26},{-11216,32},{-11212,56},{-11210,2},{-11204,36},{-11200,18},{-11193,12},{-11188,58},{-11185,4},{-11184,128},{-11183,114},{-11178,38},{-11177,4},{-11176,12},{-11174,12},{-11168,350},{-11166,6},{-11165,10},{-11161,36},{-11160,30},{-11158,8},{-11156,12},{-11154,12},{-11153,12},{-11152,20},{-11149,6},{-11148,38},{-11145,2},{-11144,64},{-11143,2},{-11142,44},{-11140,64},{-11136,160},{-11130,4},{-11128,80},{-11126,40},{-11124,80},{-11122,34},{-11120,232},{-11117,22},{-11116,94},{-11115,6},{-11110,24},{-11108,16},{-11107,84},{-11106,6},{-11105,4},{-11104,84},{-11100,8},{-11096,228},{-11095,2},{-11094,104},{-11092,50},{-11091,4},{-11089,4},{-11088,136},{-11084,4},{-11082,4},{-11076,40},{-11075,24},{-11072,14},{-11070,114},{-11069,16},{-11067,8},{-11064,60},{-11059,2},{-11058,112},{-11056,230},{-11053,120},{-11052,52},{-11051,24},{-11049,8},{-11048,32},{-11046,84},{-11045,96},{-11043,28},{-11042,12},{-11040,474},{-11036,40},{-11035,38},{-11033,6},{-11032,38},{-11030,22},{-11027,4},{-11026,6},{-11024,316},{-11023,6},{-11022,60},{-11021,4},{-11020,8},{-11016,20},{-11013,4},{-11011,2},{-11010,12},{-11008,4},{-11004,4},{-11001,20},{-10998,48},{-10997,24},{-10995,2},{-10994,60},{-10993,4},{-10992,248},{-10991,24},{-10988,8},{-10985,4},{-10984,12},{-10982,240},{-10980,292},{-10976,168},{-10974,4},{-10973,24},{-10970,6},{-10968,68},{-10966,24},{-10960,200},{-10958,36},{-10956,48},{-10955,4},{-10954,12},{-10953,4},{-10952,72},{-10950,90},{-10945,22},{-10944,432},{-10942,12},{-10940,8},{-10938,4},{-10935,8},{-10933,60},{-10930,50},{-10929,2},{-10928,4292},{-10926,12},{-10925,230},{-10920,28},{-10919,52},{-10918,448},{-10917,4},{-10916,10},{-10915,2},{-10913,4},{-10912,120},{-10910,12},{-10909,4},{-10908,58},{-10905,8},{-10904,8},{-10900,4},{-10896,46},{-10893,12},{-10892,44},{-10890,8},{-10888,24},{-10886,24},{-10884,10},{-10883,208},{-10880,28},{-10879,26},{-10878,16},{-10877,28},{-10875,18},{-10874,30},{-10872,24},{-10868,44},{-10867,42},{-10864,208},{-10860,130},{-10858,4},{-10856,60},{-10855,4},{-10854,52},{-10853,6},{-10852,12},{-10851,2},{-10850,2},{-10848,626},{-10846,70},{-10844,162},{-10843,12},{-10841,36},{-10840,88},{-10837,8},{-10836,60},{-10835,6},{-10832,200},{-10830,4},{-10829,2},{-10828,4},{-10825,12},{-10824,4},{-10821,12},{-10820,60},{-10819,2},{-10817,4},{-10816,4},{-10815,4},{-10812,36},{-10808,198},{-10807,10},{-10806,22},{-10805,2},{-10804,12},{-10803,8},{-10801,12},{-10800,1062},{-10798,4},{-10796,8},{-10795,8},{-10793,12},{-10792,32},{-10790,8},{-10788,12},{-10787,4},{-10785,4},{-10784,6},{-10780,2},{-10779,12},{-10776,4},{-10772,20},{-10771,18},{-10770,4},{-10769,50},{-10768,92},{-10767,32},{-10766,6},{-10764,310},{-10763,16},{-10762,36},{-10760,38},{-10759,2},{-10758,4},{-10756,22},{-10755,12},{-10752,204},{-10751,4},{-10748,296},{-10746,60},{-10745,4},{-10744,86},{-10742,2},{-10740,28},{-10739,2},{-10738,4},{-10734,32},{-10732,58},{-10730,2},{-10728,204},{-10727,10},{-10726,4},{-10725,12},{-10724,108},{-10722,8},{-10721,8},{-10720,38},{-10719,2},{-10714,2},{-10711,12},{-10710,8},{-10709,4},{-10706,6},{-10704,12},{-10702,4},{-10701,14},{-10700,44},{-10696,30},{-10695,2},{-10694,54},{-10693,4},{-10692,102},{-10691,4},{-10688,4},{-10687,16},{-10686,4},{-10682,44},{-10680,82},{-10676,8},{-10675,12},{-10672,360},{-10671,12},{-10668,50},{-10666,8},{-10665,14},{-10664,56},{-10660,4},{-10658,14},{-10656,200},{-10655,6},{-10652,56},{-10641,16},{-10640,186},{-10638,10},{-10635,8},{-10633,2},{-10632,36},{-10630,2},{-10626,8},{-10624,36},{-10622,8},{-10620,80},{-10619,8},{-10618,4},{-10616,610},{-10615,2},{-10614,4},{-10612,48},{-10608,244},{-10607,8},{-10605,40},{-10604,8},{-10601,8},{-10598,24},{-10596,4},{-10594,8},{-10593,20},{-10592,48},{-10588,10},{-10587,10},{-10586,44},{-10585,2},{-10584,2582},{-10583,12},{-10580,8},{-10578,260},{-10576,380},{-10575,18},{-10572,8},{-10571,22},{-10570,22},{-10569,28},{-10568,200},{-10565,2},{-10564,12},{-10562,6},{-10561,4},{-10560,154},{-10557,4},{-10556,46},{-10552,16},{-10550,4},{-10548,32},{-10546,36},{-10545,8},{-10544,496},{-10542,10},{-10540,52},{-10536,8},{-10535,8},{-10534,2},{-10533,52},{-10532,344},{-10530,48},{-10529,6},{-10528,8},{-10520,18},{-10518,4},{-10516,36},{-10515,4},{-10514,24},{-10512,620},{-10511,8},{-10509,12},{-10508,2},{-10506,6},{-10504,4},{-10501,8},{-10500,46},{-10499,24},{-10498,60},{-10496,94},{-10495,42},{-10494,28},{-10492,28},{-10488,224},{-10485,2},{-10484,24},{-10482,24},{-10481,36},{-10480,1106},{-10476,4},{-10474,74},{-10472,78},{-10465,2},{-10464,374},{-10462,10},{-10461,6},{-10460,36},{-10459,6},{-10456,184},{-10453,16},{-10452,34},{-10450,4},{-10449,4},{-10448,156},{-10447,8},{-10444,8},{-10440,48},{-10439,8},{-10436,36},{-10435,2},{-10433,2},{-10432,692},{-10430,66},{-10426,4},{-10425,6},{-10424,16},{-10423,2},{-10422,16},{-10420,8},{-10419,2},{-10416,9402},{-10415,8},{-10410,4},{-10409,8},{-10408,4},{-10405,2},{-10404,56},{-10402,10},{-10401,4},{-10400,184},{-10398,8},{-10396,40},{-10395,2},{-10394,4},{-10392,56},{-10390,16},{-10389,4},{-10388,148},{-10386,140},{-10385,2},{-10384,400},{-10382,40},{-10381,4},{-10377,4},{-10375,4},{-10374,18},{-10372,48},{-10371,4},{-10370,12},{-10368,1400},{-10366,6},{-10364,54},{-10360,48},{-10357,4},{-10356,8},{-10354,36},{-10352,66},{-10346,6},{-10345,4},{-10344,28},{-10343,16},{-10341,4},{-10340,4},{-10339,4},{-10338,2},{-10337,4},{-10336,618},{-10335,4},{-10334,8},{-10332,26},{-10331,2},{-10330,16},{-10329,4},{-10328,128},{-10326,2},{-10324,10},{-10323,16},{-10321,2},{-10320,42},{-10316,44},{-10315,8},{-10314,6},{-10313,2},{-10308,42},{-10306,20},{-10305,4},{-10304,304},{-10302,20},{-10301,26},{-10300,24},{-10296,256},{-10295,56},{-10293,24},{-10292,12},{-10290,8},{-10288,152},{-10284,32},{-10283,24},{-10282,20},{-10281,48},{-10280,48},{-10278,2},{-10276,24},{-10275,40},{-10273,4},{-10272,14},{-10270,10},{-10269,4},{-10268,2},{-10267,4},{-10266,4},{-10265,20},{-10264,32},{-10260,92},{-10259,12},{-10256,134},{-10252,50},{-10251,4},{-10250,2},{-10248,12},{-10247,4},{-10246,12},{-10244,8},{-10240,240},{-10239,4},{-10236,4},{-10234,8},{-10232,86},{-10230,12},{-10224,38},{-10223,6},{-10222,2},{-10220,4},{-10216,232},{-10215,14},{-10213,10},{-10212,166},{-10207,2},{-10205,12},{-10204,16},{-10202,72},{-10201,4},{-10200,68},{-10199,6},{-10197,56},{-10196,130},{-10195,6},{-10194,108},{-10192,92},{-10190,14},{-10189,8},{-10188,6},{-10186,4},{-10185,12},{-10184,16},{-10182,4},{-10180,14},{-10178,6},{-10177,2},{-10176,126},{-10174,4},{-10172,4},{-10171,4},{-10170,16},{-10168,8},{-10166,4},{-10165,4},{-10164,64},{-10163,32},{-10160,8},{-10159,4},{-10158,20},{-10157,92},{-10156,8},{-10155,2},{-10152,146},{-10150,8},{-10147,4},{-10146,104},{-10144,4},{-10140,72},{-10136,34},{-10135,10},{-10132,62},{-10130,198},{-10128,52},{-10124,6},{-10122,10},{-10120,36},{-10117,16},{-10114,4},{-10113,2},{-10112,16},{-10111,8},{-10108,12},{-10106,12},{-10104,272},{-10103,14},{-10100,24},{-10098,44},{-10096,8},{-10094,8},{-10093,4},{-10092,18},{-10091,2},{-10088,2},{-10086,24},{-10085,2},{-10082,48},{-10080,532},{-10079,4},{-10078,4},{-10077,4},{-10076,4},{-10075,12},{-10073,56},{-10072,78},{-10068,270},{-10064,1480},{-10060,68},{-10059,6},{-10056,8},{-10054,46},{-10052,2},{-10050,8},{-10049,6},{-10048,32},{-10047,8},{-10046,4},{-10044,10},{-10040,30},{-10039,4},{-10037,24},{-10036,90},{-10035,4},{-10032,86},{-10028,10},{-10026,8},{-10024,88},{-10020,148},{-10018,12},{-10017,4},{-10016,8},{-10015,4},{-10012,18},{-10011,8},{-10010,2},{-10008,106},{-10004,4},{-10000,440},{-9999,4},{-9998,4},{-9996,4},{-9995,6},{-9993,6},{-9992,20},{-9990,22},{-9989,6},{-9986,14},{-9985,6},{-9984,128},{-9982,2},{-9981,22},{-9979,2},{-9978,28},{-9976,32},{-9974,8},{-9972,52},{-9968,130},{-9966,4},{-9965,6},{-9964,48},{-9963,62},{-9962,12},{-9961,12},{-9960,34},{-9957,12},{-9956,86},{-9955,8},{-9954,16},{-9952,288},{-9950,4},{-9948,12},{-9947,4},{-9945,6},{-9944,292},{-9942,8},{-9940,14},{-9939,10},{-9936,340},{-9935,12},{-9933,8},{-9932,58},{-9931,2},{-9928,46},{-9927,6},{-9926,8},{-9924,8},{-9923,30},{-9920,1004},{-9915,20},{-9913,16},{-9912,208},{-9911,2},{-9909,2},{-9908,28},{-9904,40},{-9903,6},{-9901,2},{-9900,4},{-9899,2},{-9898,24},{-9896,48},{-9895,4},{-9892,24},{-9891,60},{-9890,6},{-9888,30},{-9886,40},{-9883,6},{-9882,6},{-9880,368},{-9876,6},{-9873,6},{-9872,4},{-9870,6},{-9868,8},{-9867,4},{-9866,14},{-9865,20},{-9864,98},{-9862,6},{-9860,120},{-9858,24},{-9856,170},{-9853,12},{-9852,8},{-9851,10},{-9848,174},{-9847,8},{-9846,140},{-9845,22},{-9843,8},{-9840,110},{-9838,76},{-9836,42},{-9835,16},{-9834,18},{-9833,12},{-9832,2},{-9831,12},{-9830,4},{-9829,14},{-9828,364},{-9826,4},{-9824,174},{-9822,12},{-9820,30},{-9816,2674},{-9815,10},{-9814,2},{-9812,2},{-9811,8},{-9810,56},{-9808,34},{-9807,6},{-9806,14},{-9804,8},{-9802,36},{-9801,4},{-9800,24},{-9799,24},{-9797,22},{-9796,282},{-9795,34},{-9794,18},{-9793,14},{-9792,308},{-9791,12},{-9790,4},{-9787,8},{-9786,4},{-9785,4},{-9784,268},{-9780,8},{-9779,16},{-9778,8},{-9776,206},{-9775,24},{-9774,4},{-9772,18},{-9770,8},{-9768,316},{-9763,4},{-9762,24},{-9760,12},{-9759,80},{-9756,34},{-9755,2},{-9753,8},{-9752,6},{-9751,16},{-9750,26},{-9749,8},{-9748,168},{-9747,8},{-9745,4},{-9744,104},{-9741,10},{-9740,4},{-9738,16},{-9736,36},{-9733,12},{-9732,38},{-9730,6},{-9729,4},{-9728,118},{-9726,12},{-9723,8},{-9722,8},{-9720,88},{-9717,8},{-9713,12},{-9712,60},{-9710,4},{-9708,34},{-9705,2},{-9700,18},{-9696,160},{-9694,4},{-9693,34},{-9692,160},{-9690,46},{-9689,24},{-9688,94},{-9686,2},{-9684,74},{-9682,20},{-9680,136},{-9679,12},{-9678,104},{-9677,12},{-9676,12},{-9675,4},{-9672,86},{-9670,12},{-9668,40},{-9667,2},{-9666,16},{-9664,160},{-9662,12},{-9660,78},{-9658,24},{-9656,12},{-9655,6},{-9654,8},{-9653,30},{-9650,12},{-9649,16},{-9648,36},{-9647,8},{-9646,26},{-9645,18},{-9644,8},{-9643,2},{-9641,34},{-9640,56},{-9639,64},{-9638,132},{-9637,26},{-9636,104},{-9635,24},{-9633,16},{-9632,54},{-9628,32},{-9627,8},{-9625,8},{-9624,120},{-9620,60},{-9618,12},{-9616,72},{-9615,16},{-9614,22},{-9612,732},{-9610,48},{-9609,4},{-9608,24},{-9607,24},{-9606,2},{-9605,10},{-9604,52},{-9602,8},{-9600,226},{-9599,28},{-9598,8},{-9597,36},{-9596,60},{-9595,10},{-9594,8},{-9593,32},{-9592,16},{-9590,2},{-9588,36},{-9586,8},{-9585,46},{-9584,268},{-9582,12},{-9580,60},{-9579,6},{-9576,40},{-9575,2},{-9570,2},{-9569,6},{-9568,8},{-9567,4},{-9566,36},{-9562,2},{-9560,8},{-9558,56},{-9556,40},{-9555,4},{-9554,8},{-9552,684},{-9550,36},{-9548,32},{-9545,50},{-9544,38},{-9543,4},{-9540,44},{-9538,8},{-9537,6},{-9536,12},{-9533,8},{-9532,80},{-9531,44},{-9530,6},{-9528,64},{-9524,28},{-9523,36},{-9520,104},{-9519,4},{-9516,8},{-9512,26},{-9511,160},{-9510,8},{-9508,12},{-9507,8},{-9506,108},{-9504,3298},{-9500,18},{-9499,4},{-9496,30},{-9492,4},{-9490,10},{-9488,424},{-9486,8},{-9485,14},{-9484,2},{-9482,24},{-9480,58},{-9479,8},{-9478,12},{-9476,154},{-9475,14},{-9473,24},{-9472,50},{-9471,96},{-9468,148},{-9466,2},{-9464,98},{-9461,2},{-9458,6},{-9456,198},{-9452,132},{-9451,6},{-9450,20},{-9449,2},{-9448,368},{-9444,20},{-9443,4},{-9440,10},{-9439,4},{-9438,12},{-9437,2},{-9436,12},{-9435,8},{-9432,190},{-9431,4},{-9430,16},{-9429,12},{-9428,20},{-9426,28},{-9425,38},{-9424,1370},{-9423,4},{-9420,10},{-9419,32},{-9418,26},{-9416,48},{-9414,20},{-9413,16},{-9412,16},{-9410,28},{-9409,20},{-9408,248},{-9405,4},{-9404,384},{-9402,14},{-9400,4},{-9399,2},{-9398,48},{-9396,418},{-9395,2},{-9393,4},{-9392,124},{-9391,4},{-9390,176},{-9388,4},{-9385,4},{-9384,250},{-9383,16},{-9382,4},{-9381,8},{-9380,36},{-9379,4},{-9376,1938},{-9375,6},{-9372,10},{-9370,26},{-9369,4},{-9368,504},{-9366,18},{-9364,88},{-9362,104},{-9360,256},{-9358,8},{-9357,6},{-9356,92},{-9355,14},{-9353,4},{-9352,22},{-9351,8},{-9350,20},{-9348,40},{-9347,8},{-9346,12},{-9344,120},{-9343,6},{-9342,100},{-9339,16},{-9337,4},{-9336,40},{-9335,12},{-9334,44},{-9333,16},{-9332,16},{-9330,4},{-9329,56},{-9328,1102},{-9327,32},{-9326,4},{-9325,72},{-9324,100},{-9323,4},{-9320,260},{-9318,12},{-9316,40},{-9315,8},{-9314,30},{-9313,12},{-9312,414},{-9310,4},{-9308,12},{-9307,12},{-9306,104},{-9305,4},{-9304,18},{-9303,12},{-9300,20},{-9299,26},{-9298,24},{-9296,14},{-9295,16},{-9292,2},{-9291,8},{-9290,2},{-9289,4},{-9288,202},{-9286,10},{-9285,2},{-9284,8},{-9283,32},{-9282,36},{-9281,24},{-9280,118},{-9279,4},{-9278,12},{-9277,2},{-9276,36},{-9275,8},{-9273,112},{-9272,140},{-9270,8},{-9269,8},{-9268,4},{-9267,8},{-9265,38},{-9264,152},{-9261,8},{-9260,176},{-9259,2},{-9258,8},{-9256,4},{-9255,116},{-9254,4},{-9252,16},{-9251,8},{-9250,6},{-9248,62},{-9246,78},{-9244,32},{-9242,2},{-9241,4},{-9240,52},{-9239,36},{-9237,6},{-9236,18},{-9232,68},{-9231,2},{-9229,6},{-9228,30},{-9226,6},{-9225,24},{-9224,98},{-9223,6},{-9220,58},{-9216,176},{-9215,8},{-9213,8},{-9210,8},{-9209,12},{-9208,84},{-9207,28},{-9205,12},{-9204,88},{-9200,1100},{-9199,4},{-9198,12},{-9196,4},{-9193,8},{-9192,30},{-9191,4},{-9190,18},{-9188,40},{-9185,18},{-9184,192},{-9183,6},{-9182,42},{-9180,398},{-9179,42},{-9178,16},{-9176,34},{-9173,144},{-9172,50},{-9171,56},{-9170,48},{-9168,252},{-9166,4},{-9165,2},{-9164,28},{-9160,58},{-9159,8},{-9157,72},{-9156,60},{-9155,12},{-9152,18},{-9151,16},{-9150,40},{-9149,4},{-9148,10},{-9147,8},{-9146,8},{-9145,4},{-9144,140},{-9140,60},{-9139,14},{-9138,28},{-9137,8},{-9136,156},{-9135,66},{-9133,36},{-9132,64},{-9131,6},{-9126,72},{-9125,80},{-9124,78},{-9122,4},{-9121,6},{-9120,1424},{-9119,4},{-9116,24},{-9114,4},{-9112,12},{-9111,72},{-9110,20},{-9108,16},{-9104,4},{-9102,14},{-9101,4},{-9100,22},{-9099,48},{-9098,36},{-9097,4},{-9096,4},{-9095,4},{-9092,32},{-9091,4},{-9090,12},{-9089,8},{-9088,38},{-9087,4},{-9086,12},{-9084,54},{-9083,8},{-9082,28},{-9081,4},{-9080,4},{-9079,8},{-9078,20},{-9076,4},{-9075,20},{-9072,312},{-9070,4},{-9068,16},{-9066,2},{-9065,8},{-9064,220},{-9063,66},{-9061,12},{-9060,18},{-9059,10},{-9058,112},{-9057,120},{-9056,4},{-9053,6},{-9051,4},{-9050,214},{-9049,8},{-9048,34},{-9045,28},{-9044,28},{-9042,20},{-9041,4},{-9040,26},{-9037,4},{-9035,8},{-9033,4},{-9032,8},{-9030,14},{-9029,18},{-9028,16},{-9026,14},{-9025,12},{-9024,166},{-9022,8},{-9020,90},{-9019,4},{-9018,4},{-9017,8},{-9016,150},{-9015,8},{-9013,44},{-9012,4},{-9011,34},{-9010,6},{-9009,2},{-9008,664},{-9006,12},{-9005,40},{-9004,56},{-9003,4},{-9002,4},{-9000,164},{-8998,8},{-8997,26},{-8995,24},{-8992,38},{-8990,48},{-8989,14},{-8988,16},{-8985,2},{-8984,84},{-8983,24},{-8981,12},{-8980,4},{-8979,4},{-8977,6},{-8976,48},{-8974,84},{-8971,22},{-8970,22},{-8969,24},{-8968,56},{-8967,20},{-8965,6},{-8964,76},{-8963,16},{-8962,2},{-8960,104},{-8959,4},{-8958,60},{-8956,4},{-8954,6},{-8952,40},{-8951,42},{-8950,6},{-8949,6},{-8948,24},{-8946,46},{-8944,64},{-8943,2},{-8942,4},{-8941,4},{-8940,44},{-8938,4},{-8937,12},{-8936,46},{-8934,12},{-8932,4},{-8930,6},{-8929,8},{-8928,476},{-8925,2},{-8924,20},{-8920,20},{-8919,4},{-8918,8},{-8916,2},{-8915,24},{-8914,4},{-8912,16},{-8911,2},{-8910,28},{-8908,106},{-8905,8},{-8904,106},{-8902,2},{-8901,2},{-8900,50},{-8898,32},{-8896,68},{-8895,4},{-8893,2},{-8892,4},{-8890,8},{-8888,16},{-8886,44},{-8884,8},{-8883,40},{-8882,2},{-8880,78},{-8879,2},{-8878,12},{-8877,12},{-8875,16},{-8874,30},{-8872,16},{-8870,14},{-8869,6},{-8868,4},{-8867,2},{-8865,10},{-8864,30},{-8863,20},{-8861,8},{-8860,4},{-8858,20},{-8856,58},{-8855,6},{-8852,4},{-8851,2},{-8850,36},{-8848,64},{-8847,16},{-8846,10},{-8844,52},{-8841,2},{-8840,64},{-8838,20},{-8836,8},{-8835,2},{-8834,6},{-8832,1612},{-8831,2},{-8830,2},{-8829,4},{-8828,76},{-8827,16},{-8825,10},{-8824,48},{-8823,42},{-8822,12},{-8821,8},{-8820,34},{-8819,76},{-8818,24},{-8817,4},{-8816,210},{-8815,24},{-8814,16},{-8813,38},{-8812,80},{-8811,12},{-8810,124},{-8809,52},{-8808,116},{-8806,2},{-8805,12},{-8804,72},{-8802,106},{-8801,10},{-8800,38},{-8799,6},{-8798,20},{-8797,8},{-8796,72},{-8795,32},{-8793,44},{-8792,128},{-8791,4},{-8790,10},{-8789,6},{-8788,34},{-8786,36},{-8785,38},{-8784,210},{-8783,12},{-8781,22},{-8780,38},{-8779,8},{-8778,4},{-8777,4},{-8776,48},{-8775,18},{-8774,4},{-8773,24},{-8771,42},{-8770,2},{-8769,22},{-8768,6},{-8767,8},{-8766,8},{-8765,8},{-8764,38},{-8763,14},{-8760,78},{-8757,10},{-8755,10},{-8754,20},{-8752,366},{-8750,12},{-8748,250},{-8746,2},{-8745,8},{-8744,16},{-8743,4},{-8742,6},{-8740,4},{-8739,4},{-8736,22},{-8735,2},{-8733,12},{-8731,4},{-8730,172},{-8729,20},{-8728,66},{-8727,30},{-8726,42},{-8725,62},{-8724,14},{-8723,14},{-8722,4},{-8721,12},{-8720,30},{-8719,12},{-8718,4},{-8716,20},{-8715,8},{-8714,16},{-8712,224},{-8711,14},{-8708,48},{-8707,2},{-8706,16},{-8704,412},{-8702,12},{-8701,48},{-8700,88},{-8699,12},{-8698,76},{-8696,144},{-8695,14},{-8694,18},{-8693,8},{-8692,70},{-8690,36},{-8688,80},{-8687,8},{-8686,4},{-8685,6},{-8684,20},{-8683,32},{-8682,20},{-8681,24},{-8680,68},{-8678,8},{-8677,28},{-8676,56},{-8675,10},{-8674,4},{-8673,4},{-8672,94},{-8671,12},{-8670,154},{-8668,24},{-8667,2},{-8666,48},{-8665,4},{-8664,20},{-8663,4},{-8662,12},{-8661,2},{-8660,34},{-8659,8},{-8658,28},{-8656,16},{-8655,2},{-8654,2},{-8653,8},{-8652,6},{-8650,10},{-8649,4},{-8648,16},{-8646,26},{-8645,42},{-8644,16},{-8643,2},{-8642,12},{-8640,478},{-8638,26},{-8637,24},{-8636,50},{-8635,10},{-8634,4},{-8633,6},{-8632,28},{-8631,8},{-8630,16},{-8629,12},{-8628,16},{-8626,30},{-8625,18},{-8624,24},{-8623,4},{-8622,44},{-8621,4},{-8620,6},{-8617,8},{-8616,128},{-8615,2},{-8613,2},{-8612,232},{-8611,8},{-8610,14},{-8609,4},{-8608,280},{-8607,14},{-8606,2},{-8605,46},{-8604,28},{-8603,24},{-8600,34},{-8599,24},{-8598,36},{-8597,4},{-8595,16},{-8592,182},{-8590,80},{-8588,4},{-8586,254},{-8585,6},{-8584,4},{-8583,8},{-8582,32},{-8580,10},{-8576,48},{-8575,12},{-8572,288},{-8571,4},{-8570,52},{-8569,4},{-8568,70},{-8567,54},{-8565,8},{-8564,12},{-8563,56},{-8562,20},{-8561,2},{-8560,312},{-8559,16},{-8557,52},{-8556,3796},{-8555,12},{-8552,100},{-8551,4},{-8550,34},{-8549,20},{-8548,22},{-8546,20},{-8545,8},{-8544,852},{-8542,8},{-8541,24},{-8540,60},{-8539,12},{-8537,2},{-8536,108},{-8535,24},{-8533,12},{-8532,84},{-8529,12},{-8528,32},{-8527,4},{-8526,4},{-8525,18},{-8520,50},{-8519,8},{-8517,12},{-8516,24},{-8515,24},{-8514,114},{-8513,4},{-8512,242},{-8511,34},{-8510,8},{-8509,24},{-8508,6},{-8506,6},{-8505,62},{-8504,62},{-8503,28},{-8501,32},{-8500,8},{-8498,4},{-8496,1406},{-8495,24},{-8494,144},{-8493,30},{-8492,8},{-8490,24},{-8489,24},{-8488,30},{-8487,2},{-8486,2},{-8482,8},{-8480,22},{-8479,4},{-8478,242},{-8477,24},{-8476,16},{-8475,2},{-8474,8},{-8473,12},{-8472,6},{-8470,2},{-8468,6},{-8467,6},{-8465,4},{-8464,4},{-8463,12},{-8462,18},{-8460,352},{-8458,2},{-8457,60},{-8456,204},{-8455,88},{-8454,156},{-8453,6},{-8452,16},{-8450,18},{-8449,6},{-8448,1038},{-8446,18},{-8444,2},{-8443,18},{-8442,108},{-8440,94},{-8439,12},{-8438,28},{-8437,16},{-8436,40},{-8435,6},{-8434,12},{-8433,32},{-8432,172},{-8430,12},{-8428,42},{-8426,36},{-8425,16},{-8424,110},{-8421,8},{-8420,44},{-8418,8},{-8417,26},{-8416,388},{-8415,4},{-8412,20},{-8411,2},{-8410,8},{-8408,1094},{-8407,8},{-8406,40},{-8405,62},{-8402,14},{-8401,16},{-8400,434},{-8398,22},{-8397,8},{-8396,4},{-8395,10},{-8394,12},{-8393,34},{-8390,18},{-8388,158},{-8387,16},{-8386,20},{-8384,3432},{-8382,24},{-8380,288},{-8379,2},{-8378,12},{-8376,310},{-8375,4},{-8374,30},{-8373,24},{-8372,8},{-8370,82},{-8369,52},{-8368,182},{-8366,12},{-8365,4},{-8364,12},{-8363,8},{-8362,20},{-8361,4},{-8360,20},{-8358,312},{-8357,10},{-8356,4},{-8355,2},{-8353,8},{-8352,2250},{-8351,12},{-8350,2},{-8348,42},{-8347,6},{-8346,196},{-8345,12},{-8344,10},{-8343,16},{-8342,224},{-8340,16},{-8339,14},{-8338,4},{-8337,10},{-8336,536},{-8334,40},{-8333,118},{-8332,628},{-8331,126},{-8330,66},{-8329,130},{-8328,36},{-8327,8},{-8326,42},{-8325,40},{-8324,228},{-8323,4},{-8322,4},{-8320,516},{-8318,10},{-8317,8},{-8316,98},{-8315,40},{-8314,4},{-8312,170},{-8311,38},{-8310,26},{-8309,8},{-8307,4},{-8305,176},{-8304,912},{-8303,12},{-8302,62},{-8301,12},{-8300,2},{-8299,16},{-8298,10},{-8297,10},{-8296,30},{-8295,14},{-8294,20},{-8293,4},{-8292,118},{-8291,6},{-8290,14},{-8289,4},{-8288,44},{-8286,122},{-8285,16},{-8284,56},{-8282,42},{-8281,24},{-8280,610},{-8279,10},{-8278,50},{-8276,4},{-8275,20},{-8274,12},{-8273,36},{-8272,620},{-8271,8},{-8270,16},{-8268,74},{-8266,68},{-8265,4},{-8264,12},{-8263,2},{-8262,72},{-8261,4},{-8260,12},{-8258,12},{-8257,6},{-8256,198},{-8255,2},{-8254,72},{-8253,2},{-8252,50},{-8251,10},{-8250,22},{-8249,16},{-8248,80},{-8247,14},{-8245,8},{-8244,74},{-8243,8},{-8242,8},{-8241,10},{-8240,36},{-8238,18},{-8237,86},{-8236,18},{-8235,20},{-8234,28},{-8233,8},{-8232,442},{-8230,8},{-8229,12},{-8228,206},{-8227,12},{-8226,4},{-8225,14},{-8224,96},{-8222,28},{-8221,26},{-8220,58},{-8219,4},{-8217,34},{-8216,44},{-8215,28},{-8214,4},{-8213,44},{-8212,16},{-8209,12},{-8208,364},{-8207,8},{-8205,16},{-8204,118},{-8203,76},{-8202,12},{-8201,6},{-8200,124},{-8199,8},{-8198,6},{-8197,8},{-8196,12},{-8195,96},{-8193,4},{-8192,192},{-8190,80},{-8189,4},{-8188,32},{-8186,26},{-8185,8},{-8184,108},{-8183,8},{-8181,60},{-8180,28},{-8179,6},{-8178,144},{-8177,2},{-8176,68},{-8174,8},{-8173,20},{-8172,328},{-8171,12},{-8170,26},{-8168,44},{-8166,82},{-8165,34},{-8163,32},{-8162,24},{-8161,64},{-8160,380},{-8159,26},{-8157,58},{-8156,64},{-8154,126},{-8153,8},{-8150,40},{-8148,96},{-8146,32},{-8145,4},{-8144,428},{-8142,32},{-8141,4},{-8140,162},{-8139,8},{-8138,6},{-8137,4},{-8136,794},{-8135,4},{-8134,24},{-8132,6},{-8130,48},{-8129,16},{-8128,144},{-8127,20},{-8126,40},{-8125,28},{-8124,176},{-8122,2},{-8120,46},{-8119,24},{-8118,16},{-8117,10},{-8115,44},{-8114,6},{-8113,4},{-8112,70},{-8111,126},{-8110,20},{-8108,32},{-8107,12},{-8106,8},{-8105,2},{-8104,42},{-8100,86},{-8098,8},{-8097,4},{-8096,18},{-8095,6},{-8094,102},{-8093,4},{-8092,50},{-8091,32},{-8090,2},{-8089,56},{-8088,120},{-8087,28},{-8086,14},{-8085,24},{-8084,168},{-8083,32},{-8082,114},{-8081,28},{-8080,1556},{-8079,8},{-8078,16},{-8077,160},{-8076,72},{-8074,60},{-8072,72},{-8071,12},{-8070,78},{-8068,8},{-8066,114},{-8065,6},{-8064,966},{-8062,124},{-8061,40},{-8060,64},{-8059,30},{-8058,24},{-8057,96},{-8056,1260},{-8055,24},{-8053,14},{-8052,86},{-8051,56},{-8050,34},{-8048,24},{-8046,102},{-8045,202},{-8044,4},{-8042,8},{-8040,60},{-8039,2},{-8038,8},{-8037,4},{-8036,2},{-8035,92},{-8034,304},{-8033,18},{-8032,234},{-8030,26},{-8028,30},{-8026,8},{-8025,26},{-8024,52},{-8022,12},{-8021,34},{-8019,12},{-8018,66},{-8016,2044},{-8015,14},{-8014,12},{-8012,40},{-8011,4},{-8010,68},{-8009,26},{-8008,128},{-8004,26},{-8002,18},{-8000,170},{-7999,16},{-7998,20},{-7996,142},{-7995,4},{-7993,24},{-7992,356},{-7990,32},{-7989,28},{-7988,38},{-7987,8},{-7986,40},{-7985,2},{-7984,90},{-7983,8},{-7980,20},{-7979,2},{-7977,10},{-7976,248},{-7975,14},{-7974,8},{-7973,2},{-7972,112},{-7970,14},{-7969,96},{-7968,254},{-7966,10},{-7965,22},{-7964,20},{-7963,8},{-7962,18},{-7960,34},{-7959,6},{-7957,26},{-7956,356},{-7955,96},{-7954,12},{-7952,128},{-7951,8},{-7950,22},{-7948,106},{-7947,4},{-7946,64},{-7945,12},{-7944,662},{-7942,12},{-7941,12},{-7940,6},{-7939,208},{-7938,44},{-7936,2972},{-7935,6},{-7934,8},{-7932,28},{-7931,2},{-7930,32},{-7929,36},{-7928,52},{-7927,52},{-7926,4},{-7924,18},{-7923,18},{-7922,60},{-7921,6},{-7920,3890},{-7919,4},{-7917,4},{-7916,6},{-7915,130},{-7914,20},{-7913,62},{-7912,4116},{-7910,148},{-7909,12},{-7908,122},{-7906,24},{-7905,4},{-7904,78},{-7903,10},{-7902,34},{-7900,124},{-7899,4},{-7898,8},{-7896,104},{-7895,14},{-7894,2},{-7893,14},{-7892,8},{-7891,4},{-7890,20},{-7889,124},{-7888,320},{-7887,32},{-7886,74},{-7885,12},{-7884,160},{-7883,16},{-7882,52},{-7880,144},{-7879,8},{-7878,22},{-7877,24},{-7876,26},{-7875,104},{-7874,2},{-7872,488},{-7870,20},{-7868,60},{-7867,30},{-7866,52},{-7865,10},{-7864,208},{-7861,188},{-7860,82},{-7858,136},{-7856,14},{-7855,6},{-7854,144},{-7850,2},{-7848,20},{-7847,14},{-7846,16},{-7845,20},{-7844,36},{-7843,4},{-7842,10},{-7840,536},{-7839,2},{-7838,44},{-7837,64},{-7836,48},{-7835,226},{-7834,16},{-7833,84},{-7832,264},{-7831,18},{-7830,52},{-7829,30},{-7828,114},{-7827,10},{-7826,94},{-7824,86},{-7823,114},{-7822,44},{-7821,10},{-7820,54},{-7819,8},{-7818,4},{-7817,48},{-7816,24},{-7815,2},{-7814,32},{-7813,6},{-7812,1382},{-7810,52},{-7809,52},{-7808,1416},{-7807,6},{-7806,106},{-7805,16},{-7804,424},{-7803,26},{-7801,24},{-7800,74},{-7799,12},{-7798,14},{-7797,34},{-7796,20},{-7795,18},{-7794,120},{-7793,48},{-7792,2848},{-7791,144},{-7790,96},{-7789,156},{-7788,28},{-7786,12},{-7785,14},{-7784,650},{-7783,14},{-7782,100},{-7781,56},{-7780,20},{-7779,28},{-7778,84},{-7777,18},{-7776,544},{-7775,32},{-7774,466},{-7773,20},{-7772,8},{-7771,38},{-7769,26},{-7768,122},{-7767,2},{-7766,12},{-7765,36},{-7764,76},{-7763,4},{-7762,8},{-7761,10},{-7760,986},{-7758,240},{-7757,226},{-7756,524},{-7755,10},{-7753,24},{-7752,122},{-7751,10},{-7750,22},{-7749,44},{-7748,364},{-7747,12},{-7746,204},{-7745,16},{-7744,328},{-7743,56},{-7741,28},{-7740,72},{-7739,122},{-7738,2},{-7737,6},{-7736,914},{-7735,70},{-7734,24},{-7732,56},{-7730,72},{-7729,6},{-7728,202},{-7726,12},{-7725,4},{-7724,88},{-7723,14},{-7722,8},{-7721,8},{-7720,140},{-7719,24},{-7718,12},{-7717,28},{-7716,102},{-7714,84},{-7712,478},{-7710,144},{-7709,6},{-7708,180},{-7707,28},{-7706,20},{-7705,2},{-7704,446},{-7702,4},{-7700,136},{-7699,6},{-7696,266},{-7695,4},{-7694,24},{-7692,194},{-7691,36},{-7690,24},{-7688,150},{-7687,216},{-7686,52},{-7685,12},{-7684,112},{-7683,32},{-7682,204},{-7681,24},{-7680,5802},{-7678,12},{-7677,28},{-7676,96},{-7675,160},{-7674,18},{-7673,164},{-7672,460},{-7671,4},{-7670,8},{-7669,12},{-7668,48},{-7667,28},{-7666,14},{-7665,12},{-7664,108},{-7663,24},{-7662,24},{-7661,80},{-7660,18},{-7659,2},{-7658,152},{-7657,16},{-7656,20},{-7655,10},{-7654,100},{-7653,16},{-7652,70},{-7651,32},{-7650,140},{-7649,24},{-7648,120},{-7646,8},{-7645,30},{-7644,46},{-7643,22},{-7642,2},{-7641,24},{-7640,46},{-7639,6},{-7638,58},{-7637,4},{-7636,62},{-7635,32},{-7634,24},{-7633,2},{-7632,1008},{-7631,2},{-7630,2},{-7629,6},{-7628,48},{-7627,2},{-7626,138},{-7625,20},{-7624,36},{-7623,20},{-7622,76},{-7621,32},{-7620,66},{-7619,136},{-7618,6},{-7617,8},{-7616,212},{-7615,2},{-7614,112},{-7613,52},{-7612,210},{-7611,4},{-7610,4},{-7609,40},{-7608,266},{-7605,34},{-7604,36},{-7603,2},{-7602,30},{-7600,28},{-7599,6},{-7598,52},{-7596,36},{-7595,42},{-7594,28},{-7593,32},{-7592,8},{-7591,26},{-7590,56},{-7589,8},{-7588,32},{-7587,48},{-7586,28},{-7585,20},{-7584,182},{-7583,20},{-7582,2},{-7581,36},{-7580,114},{-7579,88},{-7578,8},{-7577,104},{-7576,36},{-7575,12},{-7574,82},{-7573,26},{-7572,100},{-7571,18},{-7570,30},{-7569,4},{-7568,292},{-7567,4},{-7566,142},{-7565,4},{-7564,32},{-7563,36},{-7562,2},{-7560,276},{-7559,8},{-7557,52},{-7556,68},{-7555,22},{-7554,12},{-7553,8},{-7552,356},{-7551,26},{-7550,54},{-7548,64},{-7547,8},{-7546,10},{-7545,142},{-7544,140},{-7543,4},{-7542,28},{-7540,114},{-7536,2226},{-7535,20},{-7533,4},{-7532,94},{-7531,110},{-7530,56},{-7529,56},{-7528,18},{-7527,106},{-7526,18},{-7525,20},{-7524,98},{-7523,2},{-7522,12},{-7520,682},{-7519,140},{-7518,56},{-7517,28},{-7516,52},{-7515,14},{-7514,12},{-7513,50},{-7512,118},{-7511,8},{-7510,22},{-7509,6},{-7507,188},{-7506,38},{-7504,42},{-7503,22},{-7501,24},{-7500,38},{-7499,4},{-7498,248},{-7497,4},{-7496,150},{-7495,4},{-7494,78},{-7493,24},{-7492,462},{-7491,78},{-7490,190},{-7489,62},{-7488,174},{-7487,84},{-7486,142},{-7485,102},{-7484,128},{-7483,26},{-7482,210},{-7480,34},{-7479,40},{-7478,104},{-7476,324},{-7475,268},{-7474,8},{-7473,32},{-7472,3364},{-7471,14},{-7470,284},{-7469,42},{-7468,54},{-7467,32},{-7466,4},{-7465,2},{-7464,292},{-7463,30},{-7462,32},{-7461,198},{-7460,238},{-7458,436},{-7457,28},{-7456,446},{-7455,304},{-7454,54},{-7453,444},{-7452,88},{-7451,40},{-7450,8},{-7449,6},{-7448,1472},{-7447,42},{-7446,4},{-7445,108},{-7444,18},{-7443,446},{-7442,36},{-7441,608},{-7440,618},{-7439,94},{-7438,126},{-7436,184},{-7435,154},{-7434,80},{-7432,108},{-7431,14},{-7430,4},{-7429,12},{-7428,136},{-7427,12},{-7426,70},{-7425,16},{-7424,1508},{-7423,18},{-7422,34},{-7421,34},{-7420,370},{-7419,4},{-7418,184},{-7416,116},{-7415,78},{-7414,14},{-7413,2},{-7412,90},{-7411,48},{-7410,28},{-7409,44},{-7408,160},{-7407,50},{-7406,44},{-7405,16},{-7404,342},{-7403,4},{-7401,34},{-7400,58},{-7399,28},{-7398,82},{-7397,52},{-7396,32},{-7395,210},{-7394,38},{-7393,88},{-7392,684},{-7391,26},{-7390,8},{-7389,170},{-7388,92},{-7386,26},{-7385,100},{-7384,328},{-7383,2},{-7382,26},{-7381,6},{-7380,114},{-7379,144},{-7378,28},{-7377,12},{-7376,8},{-7375,12},{-7374,30},{-7373,104},{-7372,142},{-7370,154},{-7369,44},{-7368,1010},{-7367,24},{-7366,76},{-7365,46},{-7364,248},{-7363,16},{-7362,16},{-7361,14},{-7360,526},{-7359,120},{-7358,148},{-7357,12},{-7356,80},{-7355,14},{-7354,28},{-7353,46},{-7352,156},{-7351,24},{-7350,28},{-7349,12},{-7348,178},{-7347,20},{-7346,92},{-7345,36},{-7344,480},{-7342,18},{-7340,138},{-7339,46},{-7338,58},{-7337,34},{-7336,118},{-7335,22},{-7334,24},{-7333,38},{-7332,122},{-7331,32},{-7330,36},{-7329,18},{-7328,778},{-7327,4},{-7326,98},{-7325,26},{-7324,44},{-7323,24},{-7322,44},{-7320,86},{-7319,340},{-7318,108},{-7317,28},{-7316,236},{-7315,52},{-7314,100},{-7313,42},{-7312,170},{-7310,4},{-7309,10},{-7308,176},{-7307,20},{-7306,8},{-7305,10},{-7304,56},{-7303,4},{-7302,12},{-7301,10},{-7300,74},{-7299,2},{-7298,28},{-7297,8},{-7296,468},{-7295,4},{-7293,14},{-7292,20},{-7291,26},{-7290,156},{-7289,262},{-7288,176},{-7287,14},{-7285,8},{-7284,36},{-7283,2},{-7282,6},{-7280,154},{-7279,16},{-7278,42},{-7277,4},{-7276,72},{-7275,40},{-7274,12},{-7273,14},{-7272,66},{-7271,16},{-7270,18},{-7269,10},{-7268,68},{-7267,62},{-7266,64},{-7265,142},{-7264,1342},{-7263,152},{-7262,494},{-7261,2},{-7260,96},{-7259,8},{-7258,22},{-7257,36},{-7256,396},{-7255,6},{-7254,66},{-7253,8},{-7252,158},{-7251,76},{-7250,104},{-7249,4},{-7248,576},{-7246,44},{-7245,8},{-7244,64},{-7243,16},{-7242,48},{-7241,8},{-7240,1090},{-7239,6},{-7238,308},{-7237,16},{-7236,46},{-7235,8},{-7234,12},{-7233,4},{-7232,332},{-7231,8},{-7230,138},{-7229,136},{-7228,116},{-7227,2},{-7226,4},{-7225,146},{-7224,118},{-7223,6},{-7222,38},{-7221,4},{-7220,198},{-7219,2},{-7218,140},{-7217,6},{-7216,944},{-7215,56},{-7214,162},{-7213,10},{-7212,18},{-7211,52},{-7210,268},{-7209,22},{-7208,800},{-7207,16},{-7206,136},{-7205,36},{-7204,128},{-7203,4},{-7202,48},{-7201,94},{-7200,798},{-7198,20},{-7197,12},{-7196,52},{-7195,12},{-7194,2},{-7192,114},{-7191,32},{-7190,2},{-7189,16},{-7188,96},{-7186,16},{-7184,272},{-7183,2},{-7182,48},{-7181,12},{-7180,166},{-7179,4},{-7178,36},{-7177,4},{-7176,106},{-7175,86},{-7174,36},{-7173,100},{-7172,156},{-7171,12},{-7170,30},{-7169,28},{-7168,160},{-7167,14},{-7166,92},{-7165,2},{-7164,896},{-7163,22},{-7162,4},{-7161,4},{-7160,66},{-7159,38},{-7158,20},{-7157,110},{-7156,140},{-7155,16},{-7154,22},{-7153,128},{-7152,94},{-7151,192},{-7150,12},{-7149,96},{-7148,534},{-7147,4},{-7146,32},{-7144,1804},{-7143,40},{-7142,16},{-7141,2},{-7140,132},{-7139,118},{-7138,24},{-7137,224},{-7136,376},{-7135,58},{-7134,18},{-7133,66},{-7132,162},{-7131,132},{-7130,8},{-7129,68},{-7128,1314},{-7127,120},{-7126,12},{-7125,84},{-7124,52},{-7123,2},{-7122,92},{-7121,48},{-7120,182},{-7118,36},{-7117,36},{-7116,284},{-7115,50},{-7114,40},{-7113,130},{-7112,212},{-7111,12},{-7110,60},{-7109,296},{-7108,62},{-7107,64},{-7106,18},{-7105,20},{-7104,80},{-7103,16},{-7102,36},{-7101,6},{-7100,92},{-7098,190},{-7097,4},{-7096,62},{-7095,6},{-7094,16},{-7092,164},{-7090,2},{-7089,8},{-7088,418},{-7086,30},{-7085,14},{-7084,16},{-7083,22},{-7082,32},{-7081,4},{-7080,622},{-7079,34},{-7078,2},{-7077,56},{-7076,66},{-7074,984},{-7073,8},{-7072,260},{-7071,6},{-7070,40},{-7069,6},{-7068,110},{-7067,12},{-7066,2},{-7065,26},{-7064,138},{-7063,58},{-7062,60},{-7061,36},{-7060,170},{-7059,34},{-7058,74},{-7057,16},{-7056,560},{-7055,34},{-7054,8},{-7053,58},{-7052,124},{-7050,64},{-7049,36},{-7048,58},{-7045,52},{-7044,108},{-7043,8},{-7042,46},{-7041,14},{-7040,186},{-7039,14},{-7038,16},{-7037,12},{-7036,68},{-7035,12},{-7034,6},{-7033,2},{-7032,264},{-7031,70},{-7030,28},{-7029,18},{-7028,56},{-7027,32},{-7026,88},{-7025,34},{-7024,952},{-7023,12},{-7022,22},{-7021,88},{-7020,98},{-7019,28},{-7018,8},{-7017,4},{-7016,370},{-7015,2},{-7014,22},{-7013,12},{-7012,58},{-7011,68},{-7010,24},{-7009,22},{-7008,1136},{-7007,36},{-7005,8},{-7004,186},{-7002,118},{-7000,514},{-6998,58},{-6997,34},{-6996,1258},{-6995,38},{-6994,38},{-6993,36},{-6992,360},{-6990,48},{-6989,8},{-6988,30},{-6986,26},{-6985,8},{-6984,122},{-6983,38},{-6982,44},{-6981,16},{-6980,102},{-6979,4},{-6978,124},{-6977,16},{-6976,210},{-6975,28},{-6973,32},{-6972,104},{-6970,12},{-6969,36},{-6968,92},{-6967,6},{-6966,918},{-6965,16},{-6964,98},{-6963,26},{-6962,82},{-6961,8},{-6960,582},{-6959,42},{-6958,2},{-6957,64},{-6956,98},{-6955,20},{-6954,70},{-6953,152},{-6952,4},{-6951,32},{-6950,44},{-6949,32},{-6948,76},{-6946,82},{-6945,36},{-6944,128},{-6943,42},{-6942,96},{-6941,28},{-6940,50},{-6939,24},{-6938,24},{-6936,776},{-6935,54},{-6934,8},{-6933,18},{-6932,58},{-6930,54},{-6929,54},{-6928,230},{-6927,2},{-6926,8},{-6925,12},{-6924,108},{-6923,12},{-6922,166},{-6921,58},{-6920,400},{-6919,32},{-6918,46},{-6917,6},{-6916,88},{-6915,4},{-6914,4},{-6913,34},{-6912,14636},{-6911,24},{-6910,38},{-6909,14},{-6908,54},{-6907,6},{-6906,374},{-6905,58},{-6904,358},{-6903,8},{-6902,18},{-6901,60},{-6900,56},{-6899,8},{-6898,14},{-6897,40},{-6896,356},{-6895,372},{-6894,36},{-6893,22},{-6892,4},{-6891,22},{-6890,74},{-6889,16},{-6888,700},{-6887,16},{-6886,2},{-6885,4},{-6884,68},{-6883,86},{-6882,44},{-6880,474},{-6878,52},{-6877,6},{-6876,422},{-6875,44},{-6874,24},{-6873,24},{-6872,110},{-6871,182},{-6870,16},{-6869,116},{-6868,736},{-6867,116},{-6865,28},{-6864,328},{-6863,4},{-6862,36},{-6861,28},{-6860,108},{-6859,26},{-6858,18},{-6857,20},{-6856,28},{-6855,6},{-6854,12},{-6853,26},{-6852,312},{-6851,50},{-6850,70},{-6849,28},{-6848,114},{-6847,4},{-6846,78},{-6845,14},{-6844,26},{-6842,68},{-6840,258},{-6837,14},{-6836,24},{-6835,44},{-6834,6},{-6833,20},{-6832,1450},{-6831,40},{-6830,314},{-6829,76},{-6828,60},{-6826,6},{-6824,1144},{-6823,20},{-6822,60},{-6821,188},{-6820,200},{-6819,28},{-6818,24},{-6817,88},{-6816,576},{-6815,22},{-6814,38},{-6813,162},{-6812,80},{-6811,40},{-6810,32},{-6808,326},{-6807,16},{-6805,10},{-6804,134},{-6802,14},{-6801,2},{-6800,118},{-6799,12},{-6798,34},{-6797,44},{-6796,52},{-6795,40},{-6794,28},{-6793,32},{-6792,336},{-6789,20},{-6788,72},{-6787,20},{-6786,128},{-6785,24},{-6784,282},{-6783,22},{-6782,180},{-6781,58},{-6780,48},{-6779,152},{-6778,32},{-6777,52},{-6776,92},{-6775,62},{-6774,16},{-6773,24},{-6772,446},{-6771,4},{-6770,122},{-6769,38},{-6768,716},{-6767,6},{-6766,64},{-6765,42},{-6764,576},{-6762,40},{-6761,6},{-6760,520},{-6759,32},{-6758,12},{-6757,50},{-6756,152},{-6755,106},{-6754,72},{-6753,20},{-6752,302},{-6751,16},{-6750,70},{-6749,10},{-6748,20},{-6747,46},{-6746,162},{-6745,72},{-6744,166},{-6743,180},{-6742,14},{-6741,82},{-6740,128},{-6739,14},{-6738,176},{-6736,570},{-6735,40},{-6734,18},{-6733,28},{-6732,90},{-6731,180},{-6730,26},{-6728,214},{-6727,28},{-6726,44},{-6725,4},{-6724,24},{-6723,72},{-6721,20},{-6720,700},{-6719,6},{-6718,12},{-6717,16},{-6716,14},{-6715,4},{-6714,72},{-6713,8},{-6712,106},{-6711,6},{-6710,8},{-6709,2},{-6708,244},{-6707,40},{-6706,66},{-6705,10},{-6704,472},{-6703,294},{-6702,96},{-6701,18},{-6700,376},{-6699,2},{-6698,20},{-6697,12},{-6696,206},{-6695,38},{-6694,642},{-6693,6},{-6692,90},{-6691,38},{-6690,32},{-6689,10},{-6688,244},{-6687,38},{-6686,16},{-6685,20},{-6684,126},{-6682,12},{-6681,24},{-6680,704},{-6679,10},{-6678,222},{-6677,18},{-6676,172},{-6675,50},{-6674,8},{-6673,4},{-6672,14},{-6671,20},{-6670,12},{-6669,2},{-6668,80},{-6667,12},{-6666,44},{-6665,24},{-6664,212},{-6663,36},{-6662,16},{-6661,28},{-6660,186},{-6659,34},{-6658,28},{-6657,32},{-6656,412},{-6655,60},{-6654,30},{-6653,16},{-6652,6},{-6651,56},{-6650,86},{-6649,4},{-6648,198},{-6647,60},{-6646,2},{-6645,18},{-6644,234},{-6643,40},{-6642,38},{-6641,46},{-6640,210},{-6639,40},{-6638,100},{-6637,42},{-6636,128},{-6635,24},{-6634,30},{-6633,14},{-6632,104},{-6631,2},{-6630,104},{-6629,14},{-6628,110},{-6627,40},{-6626,34},{-6625,92},{-6624,530},{-6623,612},{-6622,44},{-6621,6},{-6620,248},{-6619,4},{-6618,14},{-6617,16},{-6616,146},{-6615,76},{-6614,24},{-6613,8},{-6612,80},{-6611,6},{-6610,24},{-6609,20},{-6608,342},{-6606,92},{-6605,28},{-6604,46},{-6603,22},{-6602,70},{-6601,604},{-6600,204},{-6599,6},{-6598,12},{-6597,116},{-6596,14},{-6595,16},{-6594,472},{-6592,254},{-6591,32},{-6590,188},{-6589,50},{-6588,30},{-6587,10},{-6586,4},{-6585,26},{-6584,38},{-6583,10},{-6582,14},{-6581,4},{-6580,142},{-6579,16},{-6578,8},{-6577,54},{-6576,2998},{-6575,42},{-6574,20},{-6573,4},{-6572,22},{-6571,128},{-6570,142},{-6569,2},{-6568,130},{-6567,22},{-6566,4},{-6565,6},{-6564,254},{-6563,44},{-6562,8},{-6561,44},{-6560,142},{-6559,10},{-6558,54},{-6557,10},{-6556,110},{-6555,92},{-6554,4},{-6553,6},{-6552,244},{-6551,18},{-6550,32},{-6549,24},{-6548,52},{-6547,54},{-6546,36},{-6545,38},{-6544,76},{-6543,42},{-6542,28},{-6541,18},{-6540,142},{-6539,54},{-6538,12},{-6537,32},{-6536,160},{-6535,26},{-6534,50},{-6533,4},{-6532,50},{-6531,20},{-6530,62},{-6529,70},{-6528,486},{-6527,170},{-6526,38},{-6525,12},{-6524,142},{-6522,28},{-6521,16},{-6520,52},{-6519,52},{-6518,48},{-6516,632},{-6515,102},{-6513,4},{-6512,344},{-6511,60},{-6510,12},{-6509,2},{-6508,158},{-6507,34},{-6506,14},{-6505,4},{-6504,1498},{-6503,60},{-6502,36},{-6501,28},{-6500,174},{-6499,14},{-6498,52},{-6497,40},{-6496,5548},{-6495,26},{-6494,30},{-6493,50},{-6492,36},{-6491,22},{-6490,42},{-6489,44},{-6488,246},{-6487,18},{-6486,160},{-6485,6},{-6484,148},{-6483,44},{-6482,8},{-6481,46},{-6480,810},{-6479,14},{-6477,8},{-6476,464},{-6475,84},{-6474,58},{-6473,16},{-6472,84},{-6471,48},{-6470,16},{-6468,114},{-6467,12},{-6466,58},{-6465,44},{-6464,270},{-6463,4},{-6462,28},{-6460,96},{-6459,66},{-6457,30},{-6456,74},{-6455,84},{-6454,36},{-6453,320},{-6452,348},{-6451,24},{-6450,4},{-6449,16},{-6448,736},{-6447,40},{-6446,18},{-6445,24},{-6444,244},{-6443,118},{-6442,192},{-6441,104},{-6440,104},{-6439,2},{-6438,16},{-6436,8},{-6435,106},{-6434,38},{-6433,28},{-6432,670},{-6431,28},{-6430,54},{-6429,30},{-6428,196},{-6426,144},{-6425,4},{-6424,236},{-6423,36},{-6422,8},{-6421,8},{-6420,68},{-6419,8},{-6418,8},{-6417,8},{-6416,102},{-6415,16},{-6414,28},{-6413,122},{-6412,32},{-6411,68},{-6410,300},{-6409,12},{-6408,232},{-6407,20},{-6406,14},{-6405,264},{-6404,116},{-6403,36},{-6402,24},{-6401,12},{-6400,1606},{-6399,92},{-6398,36},{-6397,128},{-6396,16},{-6395,96},{-6394,32},{-6393,8},{-6392,200},{-6391,4},{-6390,116},{-6389,12},{-6388,148},{-6387,14},{-6386,18},{-6385,4},{-6384,242},{-6383,104},{-6382,20},{-6381,16},{-6380,306},{-6379,6},{-6378,84},{-6377,26},{-6376,238},{-6375,22},{-6374,10},{-6372,592},{-6371,28},{-6370,68},{-6369,4},{-6368,116},{-6366,54},{-6365,28},{-6364,16},{-6363,34},{-6362,24},{-6361,6},{-6360,502},{-6359,2},{-6357,12},{-6356,184},{-6355,38},{-6354,64},{-6353,6},{-6352,170},{-6351,8},{-6350,12},{-6349,8},{-6348,168},{-6347,14},{-6346,8},{-6345,60},{-6344,84},{-6343,40},{-6342,56},{-6341,6},{-6340,234},{-6339,54},{-6338,36},{-6337,10},{-6336,1440},{-6335,66},{-6334,8},{-6333,4},{-6332,76},{-6331,6},{-6330,112},{-6329,90},{-6328,2790},{-6327,50},{-6326,12},{-6325,68},{-6324,240},{-6323,62},{-6322,18},{-6321,70},{-6320,528},{-6319,42},{-6318,296},{-6317,34},{-6316,190},{-6315,54},{-6314,34},{-6313,74},{-6312,5562},{-6311,32},{-6310,42},{-6309,88},{-6308,2},{-6306,70},{-6304,124},{-6303,48},{-6301,26},{-6300,90},{-6299,20},{-6298,188},{-6297,14},{-6296,110},{-6295,26},{-6294,106},{-6293,142},{-6292,308},{-6291,32},{-6290,148},{-6289,42},{-6288,266},{-6287,62},{-6286,160},{-6285,6},{-6284,40},{-6283,14},{-6282,216},{-6281,152},{-6280,186},{-6279,24},{-6278,138},{-6277,44},{-6276,28},{-6275,10},{-6274,12},{-6273,170},{-6272,444},{-6271,92},{-6270,32},{-6269,2},{-6268,46},{-6267,2},{-6266,8},{-6265,6},{-6264,614},{-6263,32},{-6262,220},{-6261,126},{-6260,210},{-6259,156},{-6258,4},{-6257,12},{-6256,290},{-6255,44},{-6254,48},{-6253,10},{-6252,402},{-6251,10},{-6250,16},{-6249,28},{-6248,76},{-6247,64},{-6246,196},{-6245,28},{-6244,112},{-6243,34},{-6242,18},{-6241,16},{-6240,336},{-6239,24},{-6238,96},{-6237,18},{-6236,264},{-6235,26},{-6234,254},{-6233,16},{-6232,214},{-6231,6},{-6230,42},{-6229,16},{-6228,328},{-6227,28},{-6226,32},{-6225,24},{-6224,440},{-6223,56},{-6222,28},{-6221,36},{-6220,346},{-6218,96},{-6217,30},{-6216,62},{-6215,12},{-6214,44},{-6213,2},{-6212,32},{-6211,48},{-6210,58},{-6209,26},{-6208,564},{-6207,86},{-6206,10},{-6205,84},{-6204,76},{-6203,24},{-6202,686},{-6201,44},{-6200,170},{-6199,32},{-6198,108},{-6197,22},{-6196,216},{-6195,18},{-6194,2},{-6193,36},{-6192,548},{-6190,48},{-6189,194},{-6188,106},{-6187,10},{-6186,16},{-6185,46},{-6184,2460},{-6183,40},{-6182,18},{-6181,54},{-6180,376},{-6179,12},{-6178,8},{-6177,12},{-6176,1204},{-6175,224},{-6174,84},{-6173,48},{-6172,106},{-6171,14},{-6170,48},{-6169,30},{-6168,198},{-6167,20},{-6166,46},{-6165,6},{-6164,14},{-6163,34},{-6162,50},{-6161,30},{-6160,132},{-6159,8},{-6158,70},{-6157,2},{-6156,492},{-6155,38},{-6154,158},{-6153,90},{-6152,5548},{-6151,30},{-6150,22},{-6149,36},{-6148,274},{-6147,62},{-6146,90},{-6145,2},{-6144,442},{-6141,54},{-6140,216},{-6139,44},{-6138,120},{-6137,4},{-6136,222},{-6135,22},{-6134,56},{-6133,6},{-6132,114},{-6131,22},{-6130,64},{-6129,8},{-6128,138},{-6127,36},{-6126,22},{-6125,56},{-6124,24},{-6123,108},{-6122,6},{-6121,144},{-6120,530},{-6119,26},{-6118,268},{-6117,26},{-6116,66},{-6115,22},{-6114,104},{-6113,50},{-6112,388},{-6111,4},{-6109,12},{-6108,86},{-6107,40},{-6106,70},{-6105,28},{-6104,102},{-6103,40},{-6102,168},{-6101,4},{-6100,122},{-6099,20},{-6098,98},{-6097,36},{-6096,270},{-6095,18},{-6094,18},{-6093,20},{-6092,234},{-6091,42},{-6090,92},{-6089,6},{-6088,298},{-6087,12},{-6086,72},{-6085,12},{-6084,168},{-6082,16},{-6081,24},{-6080,704},{-6079,130},{-6078,46},{-6077,34},{-6076,20},{-6075,44},{-6074,54},{-6073,44},{-6072,116},{-6071,26},{-6070,86},{-6069,14},{-6068,62},{-6067,16},{-6066,144},{-6065,150},{-6064,564},{-6063,12},{-6062,2},{-6061,16},{-6060,348},{-6059,12},{-6058,14},{-6057,48},{-6056,92},{-6054,72},{-6053,4},{-6052,30},{-6051,28},{-6050,26},{-6049,6},{-6048,2586},{-6047,22},{-6046,8},{-6045,14},{-6044,138},{-6043,26},{-6042,14},{-6041,6},{-6040,86},{-6039,62},{-6038,24},{-6037,16},{-6036,198},{-6035,12},{-6034,22},{-6033,8},{-6032,288},{-6031,112},{-6030,112},{-6029,38},{-6028,68},{-6027,82},{-6026,46},{-6025,24},{-6024,722},{-6023,22},{-6022,74},{-6021,44},{-6020,38},{-6019,42},{-6018,114},{-6017,62},{-6016,536},{-6015,10},{-6014,12},{-6013,10},{-6012,160},{-6011,26},{-6010,58},{-6009,48},{-6008,132},{-6007,38},{-6006,64},{-6005,22},{-6004,86},{-6003,12},{-6002,52},{-6001,146},{-6000,100},{-5999,8},{-5998,56},{-5997,82},{-5996,260},{-5995,6},{-5994,132},{-5993,22},{-5992,584},{-5991,30},{-5990,36},{-5989,4},{-5988,28},{-5987,36},{-5986,36},{-5985,70},{-5984,642},{-5983,40},{-5982,38},{-5981,4},{-5980,120},{-5979,20},{-5978,34},{-5976,512},{-5975,20},{-5974,26},{-5973,94},{-5972,42},{-5970,20},{-5969,6},{-5968,74},{-5967,2},{-5966,72},{-5965,16},{-5964,196},{-5963,50},{-5962,266},{-5961,4},{-5960,160},{-5959,52},{-5958,300},{-5957,66},{-5956,596},{-5955,24},{-5954,26},{-5953,6},{-5952,852},{-5951,16},{-5950,122},{-5949,52},{-5948,58},{-5947,10},{-5946,106},{-5945,62},{-5944,2084},{-5943,150},{-5942,80},{-5941,190},{-5940,264},{-5939,74},{-5938,152},{-5937,782},{-5936,352},{-5935,88},{-5934,350},{-5933,34},{-5932,62},{-5931,32},{-5930,212},{-5929,106},{-5928,3860},{-5927,32},{-5926,48},{-5925,24},{-5924,188},{-5923,104},{-5922,86},{-5921,40},{-5920,578},{-5919,138},{-5918,196},{-5917,30},{-5916,102},{-5915,318},{-5914,114},{-5913,72},{-5912,104},{-5911,66},{-5910,84},{-5909,48},{-5908,546},{-5907,20},{-5906,464},{-5905,4},{-5904,2862},{-5902,52},{-5901,182},{-5900,78},{-5898,106},{-5897,644},{-5896,90},{-5895,80},{-5894,46},{-5893,146},{-5892,162},{-5891,30},{-5890,10},{-5889,488},{-5888,588},{-5887,54},{-5886,426},{-5885,40},{-5884,104},{-5883,78},{-5882,16},{-5881,74},{-5880,420},{-5879,60},{-5878,18},{-5877,292},{-5876,44},{-5875,38},{-5874,38},{-5873,70},{-5872,324},{-5871,16},{-5870,18},{-5869,46},{-5868,268},{-5867,72},{-5866,226},{-5865,14},{-5864,3454},{-5863,54},{-5862,148},{-5861,12},{-5860,42},{-5859,144},{-5858,16},{-5857,38},{-5856,614},{-5855,52},{-5854,38},{-5853,64},{-5852,192},{-5851,18},{-5850,526},{-5849,60},{-5848,334},{-5847,30},{-5846,74},{-5845,6},{-5844,228},{-5843,54},{-5842,12},{-5841,252},{-5840,382},{-5839,2},{-5838,24},{-5837,16},{-5836,40},{-5835,18},{-5834,32},{-5832,5664},{-5831,6},{-5830,104},{-5829,102},{-5828,168},{-5827,72},{-5826,224},{-5825,18},{-5824,334},{-5823,42},{-5822,76},{-5821,40},{-5820,90},{-5819,120},{-5818,28},{-5817,34},{-5816,330},{-5815,92},{-5814,24},{-5813,32},{-5812,186},{-5811,102},{-5810,12},{-5809,8},{-5808,886},{-5807,50},{-5806,78},{-5805,42},{-5804,174},{-5803,8},{-5802,34},{-5801,52},{-5800,286},{-5799,100},{-5798,26},{-5797,12},{-5796,526},{-5795,52},{-5793,116},{-5792,1034},{-5791,10},{-5790,64},{-5789,44},{-5788,66},{-5786,54},{-5785,8},{-5784,66},{-5783,82},{-5782,206},{-5781,4},{-5780,310},{-5779,32},{-5778,100},{-5777,14},{-5776,822},{-5775,16},{-5774,18},{-5773,38},{-5772,174},{-5771,34},{-5770,234},{-5769,14},{-5768,60},{-5767,132},{-5766,110},{-5765,90},{-5764,50},{-5763,68},{-5762,36},{-5761,38},{-5760,28434},{-5759,76},{-5758,214},{-5757,70},{-5756,1668},{-5755,128},{-5754,94},{-5753,70},{-5752,892},{-5751,310},{-5750,46},{-5749,522},{-5748,44},{-5747,82},{-5746,92},{-5745,658},{-5744,478},{-5743,42},{-5742,614},{-5741,1034},{-5740,354},{-5739,180},{-5738,178},{-5737,24},{-5736,440},{-5735,70},{-5734,94},{-5733,702},{-5732,1296},{-5731,18},{-5730,1020},{-5729,88},{-5728,564},{-5727,58},{-5726,454},{-5725,64},{-5724,1272},{-5723,192},{-5722,104},{-5721,130},{-5720,264},{-5719,30},{-5718,52},{-5717,2},{-5716,110},{-5715,34},{-5714,64},{-5713,12},{-5712,1010},{-5711,118},{-5710,32},{-5709,196},{-5708,126},{-5707,18},{-5706,476},{-5705,44},{-5704,1176},{-5703,78},{-5702,612},{-5701,66},{-5700,840},{-5699,510},{-5698,36},{-5697,16},{-5696,328},{-5695,98},{-5694,62},{-5693,86},{-5692,412},{-5691,606},{-5690,16},{-5689,54},{-5688,940},{-5687,624},{-5686,142},{-5685,180},{-5684,146},{-5683,444},{-5682,198},{-5681,296},{-5680,150},{-5679,328},{-5678,210},{-5677,228},{-5676,1194},{-5675,34},{-5674,42},{-5673,142},{-5672,460},{-5671,32},{-5670,520},{-5669,92},{-5668,242},{-5667,52},{-5666,260},{-5665,324},{-5664,824},{-5663,108},{-5662,198},{-5661,42},{-5660,142},{-5659,52},{-5658,110},{-5657,100},{-5656,4846},{-5655,140},{-5654,220},{-5653,130},{-5652,726},{-5651,112},{-5650,276},{-5649,36},{-5648,378},{-5647,342},{-5646,266},{-5645,116},{-5644,690},{-5643,140},{-5642,174},{-5641,60},{-5640,906},{-5639,242},{-5638,378},{-5637,148},{-5636,190},{-5635,194},{-5634,174},{-5633,44},{-5632,3312},{-5631,46},{-5630,22},{-5629,156},{-5628,376},{-5627,26},{-5626,126},{-5625,62},{-5624,510},{-5623,310},{-5622,112},{-5621,50},{-5620,64},{-5619,8},{-5618,22},{-5617,8},{-5616,5090},{-5615,48},{-5614,50},{-5613,38},{-5612,180},{-5611,290},{-5610,24},{-5609,86},{-5608,530},{-5607,52},{-5606,280},{-5605,206},{-5604,344},{-5603,40},{-5602,134},{-5601,182},{-5600,614},{-5599,78},{-5598,294},{-5597,198},{-5596,174},{-5595,102},{-5594,116},{-5593,118},{-5592,162},{-5591,270},{-5590,120},{-5589,154},{-5588,338},{-5587,32},{-5586,204},{-5585,30},{-5584,856},{-5583,56},{-5582,156},{-5581,30},{-5580,218},{-5579,46},{-5578,4},{-5577,104},{-5576,550},{-5575,62},{-5574,18},{-5573,86},{-5572,910},{-5571,54},{-5570,170},{-5569,10},{-5568,338},{-5567,12},{-5566,26},{-5565,94},{-5564,406},{-5563,98},{-5562,86},{-5561,344},{-5560,956},{-5559,2},{-5558,326},{-5557,4},{-5556,246},{-5555,44},{-5554,42},{-5553,128},{-5552,168},{-5551,30},{-5550,202},{-5549,384},{-5548,144},{-5547,78},{-5546,60},{-5545,30},{-5544,276},{-5543,202},{-5542,10},{-5541,32},{-5540,164},{-5539,154},{-5538,34},{-5537,96},{-5536,328},{-5535,84},{-5534,16},{-5533,30},{-5532,540},{-5531,32},{-5530,36},{-5529,88},{-5528,508},{-5527,68},{-5526,76},{-5525,92},{-5524,120},{-5523,10},{-5522,208},{-5521,26},{-5520,154},{-5518,94},{-5517,94},{-5516,120},{-5515,56},{-5514,120},{-5513,28},{-5512,306},{-5511,156},{-5510,168},{-5509,34},{-5508,1114},{-5507,46},{-5506,22},{-5505,116},{-5504,1446},{-5503,10},{-5502,94},{-5501,36},{-5500,138},{-5499,28},{-5498,46},{-5497,50},{-5496,1006},{-5495,108},{-5494,90},{-5493,66},{-5492,152},{-5491,30},{-5490,64},{-5489,42},{-5488,360},{-5487,32},{-5486,146},{-5485,98},{-5484,308},{-5483,70},{-5482,70},{-5481,30},{-5480,142},{-5479,60},{-5478,32},{-5477,36},{-5476,234},{-5475,26},{-5474,62},{-5473,142},{-5472,586},{-5471,70},{-5470,146},{-5469,16},{-5468,52},{-5467,34},{-5466,100},{-5465,108},{-5464,200},{-5463,156},{-5462,76},{-5461,42},{-5460,104},{-5459,66},{-5458,88},{-5457,58},{-5456,358},{-5455,926},{-5454,80},{-5453,60},{-5452,52},{-5451,50},{-5450,12},{-5449,50},{-5448,98},{-5447,40},{-5446,124},{-5445,36},{-5444,190},{-5443,44},{-5442,56},{-5441,40},{-5440,296},{-5439,154},{-5438,40},{-5437,44},{-5436,164},{-5435,20},{-5434,30},{-5433,66},{-5432,212},{-5431,44},{-5430,72},{-5429,40},{-5428,100},{-5427,42},{-5426,30},{-5425,40},{-5424,52},{-5423,12},{-5422,24},{-5421,40},{-5420,158},{-5419,132},{-5418,62},{-5417,34},{-5416,80},{-5415,60},{-5414,54},{-5413,22},{-5412,174},{-5411,38},{-5410,114},{-5409,58},{-5408,398},{-5407,80},{-5406,154},{-5405,268},{-5404,116},{-5403,10},{-5402,604},{-5401,20},{-5400,2748},{-5399,76},{-5398,40},{-5397,26},{-5396,390},{-5395,66},{-5394,28},{-5393,2},{-5392,298},{-5391,102},{-5390,68},{-5389,10},{-5388,184},{-5387,66},{-5386,212},{-5385,224},{-5384,554},{-5383,46},{-5382,100},{-5381,46},{-5380,110},{-5379,86},{-5378,14},{-5377,90},{-5376,696},{-5375,148},{-5374,116},{-5373,86},{-5372,294},{-5371,36},{-5370,138},{-5369,42},{-5368,562},{-5367,48},{-5366,46},{-5365,108},{-5364,994},{-5363,64},{-5362,94},{-5361,66},{-5360,182},{-5359,76},{-5358,254},{-5357,304},{-5356,564},{-5355,22},{-5354,52},{-5353,90},{-5352,2692},{-5351,34},{-5350,26},{-5349,88},{-5348,62},{-5347,382},{-5346,422},{-5345,94},{-5344,210},{-5343,18},{-5342,40},{-5341,12},{-5340,770},{-5339,174},{-5338,28},{-5337,48},{-5336,366},{-5335,24},{-5334,36},{-5333,78},{-5332,102},{-5331,54},{-5330,88},{-5329,36},{-5328,1916},{-5327,124},{-5326,46},{-5325,78},{-5324,174},{-5323,28},{-5322,54},{-5320,672},{-5319,74},{-5318,54},{-5317,54},{-5316,838},{-5315,70},{-5314,130},{-5313,108},{-5312,290},{-5311,22},{-5310,350},{-5309,18},{-5308,2406},{-5307,86},{-5306,84},{-5305,26},{-5304,200},{-5303,36},{-5302,184},{-5301,66},{-5300,142},{-5299,54},{-5298,30},{-5297,76},{-5296,548},{-5295,148},{-5294,82},{-5293,106},{-5292,840},{-5291,70},{-5290,122},{-5289,48},{-5288,224},{-5287,134},{-5286,8},{-5285,234},{-5284,736},{-5283,86},{-5282,192},{-5281,56},{-5280,858},{-5279,36},{-5278,42},{-5277,130},{-5276,1208},{-5275,28},{-5274,180},{-5273,68},{-5272,2594},{-5271,8},{-5270,328},{-5269,28},{-5268,2420},{-5267,66},{-5266,234},{-5265,48},{-5264,670},{-5263,28},{-5262,218},{-5261,72},{-5260,742},{-5259,58},{-5258,326},{-5257,70},{-5256,2060},{-5255,36},{-5254,98},{-5253,56},{-5252,356},{-5251,74},{-5250,166},{-5249,50},{-5248,540},{-5247,78},{-5246,150},{-5245,152},{-5244,1156},{-5243,16},{-5242,24},{-5241,78},{-5240,2912},{-5239,36},{-5238,164},{-5237,30},{-5236,534},{-5235,66},{-5234,48},{-5233,62},{-5232,1122},{-5231,376},{-5230,118},{-5229,136},{-5228,294},{-5227,42},{-5226,202},{-5225,16},{-5224,408},{-5223,56},{-5222,192},{-5221,152},{-5220,424},{-5219,70},{-5218,74},{-5217,36},{-5216,102},{-5215,22},{-5214,96},{-5213,16},{-5212,284},{-5211,122},{-5210,288},{-5209,88},{-5208,500},{-5207,10},{-5206,26},{-5205,12},{-5204,356},{-5203,50},{-5202,16},{-5201,102},{-5200,558},{-5199,146},{-5198,340},{-5197,76},{-5196,462},{-5195,54},{-5194,96},{-5193,80},{-5192,172},{-5191,38},{-5190,264},{-5189,42},{-5188,766},{-5187,20},{-5186,210},{-5185,12},{-5184,2052},{-5183,120},{-5182,748},{-5181,102},{-5180,244},{-5179,64},{-5178,106},{-5177,24},{-5176,520},{-5175,162},{-5174,104},{-5172,264},{-5171,68},{-5170,284},{-5169,44},{-5168,780},{-5167,56},{-5166,90},{-5165,114},{-5164,126},{-5163,24},{-5162,48},{-5161,214},{-5160,272},{-5159,14},{-5158,358},{-5157,40},{-5156,274},{-5155,60},{-5154,90},{-5153,454},{-5152,594},{-5151,34},{-5150,64},{-5149,64},{-5148,492},{-5147,46},{-5146,114},{-5145,152},{-5144,250},{-5143,54},{-5142,48},{-5141,38},{-5140,102},{-5139,126},{-5138,62},{-5137,20},{-5136,614},{-5135,224},{-5134,592},{-5133,42},{-5132,50},{-5131,30},{-5130,168},{-5129,62},{-5128,592},{-5127,54},{-5126,40},{-5125,8},{-5124,166},{-5123,56},{-5122,84},{-5121,118},{-5120,170},{-5119,58},{-5118,216},{-5117,68},{-5116,214},{-5115,30},{-5114,82},{-5113,88},{-5112,590},{-5111,16},{-5110,70},{-5109,426},{-5108,388},{-5107,22},{-5106,202},{-5105,204},{-5104,216},{-5103,46},{-5102,92},{-5101,20},{-5100,228},{-5099,60},{-5098,148},{-5097,48},{-5096,224},{-5095,100},{-5094,126},{-5093,110},{-5092,196},{-5091,128},{-5090,96},{-5089,40},{-5088,238},{-5087,56},{-5085,48},{-5084,176},{-5082,142},{-5081,18},{-5080,162},{-5079,58},{-5078,60},{-5077,38},{-5076,158},{-5075,50},{-5074,42},{-5073,98},{-5072,1850},{-5071,156},{-5070,96},{-5069,86},{-5068,114},{-5067,106},{-5066,74},{-5065,242},{-5064,174},{-5063,358},{-5062,166},{-5061,70},{-5060,164},{-5059,20},{-5058,140},{-5057,30},{-5056,552},{-5055,50},{-5054,30},{-5053,38},{-5052,288},{-5051,38},{-5050,106},{-5049,50},{-5048,78},{-5047,22},{-5046,168},{-5045,138},{-5044,124},{-5043,90},{-5042,48},{-5041,90},{-5040,2150},{-5039,58},{-5038,20},{-5037,64},{-5036,564},{-5035,38},{-5034,168},{-5033,28},{-5032,256},{-5031,164},{-5030,100},{-5029,58},{-5028,452},{-5027,172},{-5026,36},{-5025,90},{-5024,760},{-5023,16},{-5022,96},{-5021,68},{-5020,610},{-5019,22},{-5018,54},{-5017,82},{-5016,658},{-5015,26},{-5014,384},{-5013,38},{-5012,210},{-5011,52},{-5010,254},{-5009,130},{-5008,510},{-5007,328},{-5006,292},{-5005,28},{-5004,574},{-5003,96},{-5002,174},{-5001,88},{-5000,4520},{-4999,36},{-4998,282},{-4997,52},{-4996,122},{-4995,228},{-4994,138},{-4993,654},{-4992,820},{-4991,130},{-4990,254},{-4989,70},{-4988,694},{-4987,44},{-4986,1074},{-4985,40},{-4984,3164},{-4983,312},{-4982,384},{-4981,192},{-4980,184},{-4979,210},{-4978,294},{-4977,446},{-4976,562},{-4975,18},{-4974,66},{-4973,68},{-4972,230},{-4971,18},{-4970,298},{-4969,38},{-4968,520},{-4967,26},{-4966,106},{-4965,60},{-4964,870},{-4963,198},{-4962,86},{-4961,150},{-4960,588},{-4959,202},{-4958,64},{-4957,14},{-4956,422},{-4955,236},{-4954,182},{-4953,56},{-4952,4432},{-4951,50},{-4950,146},{-4949,348},{-4948,590},{-4947,160},{-4946,508},{-4945,68},{-4944,724},{-4943,298},{-4942,66},{-4941,582},{-4940,1858},{-4939,158},{-4938,102},{-4937,28},{-4936,414},{-4935,86},{-4934,218},{-4933,26},{-4932,1406},{-4931,198},{-4930,164},{-4929,54},{-4928,270},{-4927,50},{-4926,34},{-4925,204},{-4924,1968},{-4923,52},{-4922,190},{-4921,132},{-4920,1232},{-4919,128},{-4918,72},{-4917,36},{-4916,1454},{-4915,84},{-4914,66},{-4913,112},{-4912,5784},{-4911,172},{-4910,208},{-4909,100},{-4908,288},{-4907,150},{-4906,68},{-4905,328},{-4904,826},{-4903,170},{-4902,72},{-4901,66},{-4900,168},{-4899,86},{-4898,88},{-4897,76},{-4896,334},{-4895,68},{-4894,276},{-4893,128},{-4892,220},{-4891,30},{-4890,82},{-4889,94},{-4888,282},{-4887,188},{-4886,166},{-4885,188},{-4884,796},{-4883,62},{-4882,94},{-4881,494},{-4880,414},{-4879,56},{-4878,220},{-4877,50},{-4876,218},{-4875,66},{-4874,82},{-4873,180},{-4872,1050},{-4871,92},{-4870,86},{-4869,1648},{-4868,528},{-4867,54},{-4866,134},{-4865,116},{-4864,2670},{-4863,26},{-4862,50},{-4861,26},{-4860,438},{-4859,54},{-4858,856},{-4857,92},{-4856,778},{-4855,88},{-4854,168},{-4853,4},{-4852,156},{-4851,286},{-4850,82},{-4849,64},{-4848,622},{-4847,108},{-4846,352},{-4845,540},{-4844,216},{-4843,24},{-4842,458},{-4841,54},{-4840,576},{-4839,62},{-4838,120},{-4837,118},{-4836,724},{-4835,56},{-4834,108},{-4833,370},{-4832,1304},{-4831,44},{-4830,172},{-4829,82},{-4828,386},{-4827,16},{-4826,236},{-4825,184},{-4824,412},{-4823,30},{-4822,82},{-4821,564},{-4820,322},{-4819,56},{-4818,226},{-4817,116},{-4816,654},{-4815,64},{-4814,224},{-4813,42},{-4812,430},{-4811,60},{-4810,80},{-4809,242},{-4808,248},{-4807,186},{-4806,330},{-4805,218},{-4804,1046},{-4803,32},{-4802,40},{-4801,38},{-4800,934},{-4799,52},{-4798,16},{-4797,58},{-4796,2818},{-4795,150},{-4794,84},{-4793,76},{-4792,928},{-4791,184},{-4790,68},{-4789,320},{-4788,1268},{-4787,62},{-4786,98},{-4785,164},{-4784,1136},{-4783,48},{-4782,352},{-4781,230},{-4780,694},{-4779,154},{-4778,152},{-4777,116},{-4776,7440},{-4775,148},{-4774,60},{-4773,76},{-4772,142},{-4771,52},{-4770,2594},{-4769,80},{-4768,2804},{-4767,38},{-4766,304},{-4765,248},{-4764,676},{-4763,86},{-4762,98},{-4761,338},{-4760,1180},{-4759,136},{-4758,162},{-4757,152},{-4756,570},{-4755,54},{-4754,342},{-4753,162},{-4752,1366},{-4751,92},{-4750,92},{-4749,104},{-4748,140},{-4747,244},{-4746,84},{-4745,100},{-4744,346},{-4743,28},{-4742,232},{-4741,168},{-4740,1160},{-4739,150},{-4738,334},{-4737,46},{-4736,836},{-4735,168},{-4734,2350},{-4733,104},{-4732,216},{-4731,98},{-4730,86},{-4729,36},{-4728,594},{-4727,40},{-4726,92},{-4725,194},{-4724,188},{-4723,172},{-4722,222},{-4721,92},{-4720,276},{-4719,306},{-4718,124},{-4717,116},{-4716,1076},{-4715,76},{-4714,88},{-4713,102},{-4712,12832},{-4711,92},{-4710,66},{-4709,334},{-4708,238},{-4707,68},{-4706,316},{-4705,166},{-4704,1470},{-4703,90},{-4702,170},{-4701,208},{-4700,64},{-4699,92},{-4698,148},{-4697,130},{-4696,232},{-4695,52},{-4694,240},{-4693,264},{-4692,298},{-4691,114},{-4690,338},{-4689,56},{-4688,752},{-4687,110},{-4686,500},{-4685,222},{-4684,128},{-4683,50},{-4682,186},{-4681,162},{-4680,502},{-4679,102},{-4678,112},{-4677,48},{-4676,222},{-4675,126},{-4674,86},{-4673,176},{-4672,976},{-4671,516},{-4670,288},{-4669,58},{-4668,352},{-4667,126},{-4666,60},{-4665,428},{-4664,504},{-4663,538},{-4662,164},{-4661,100},{-4660,170},{-4659,160},{-4658,590},{-4657,110},{-4656,25750},{-4655,62},{-4654,320},{-4653,70},{-4652,822},{-4651,336},{-4650,76},{-4649,74},{-4648,378},{-4647,68},{-4646,70},{-4645,320},{-4644,1662},{-4643,26},{-4642,48},{-4641,44},{-4640,798},{-4639,116},{-4638,252},{-4637,114},{-4636,364},{-4635,92},{-4634,66},{-4633,54},{-4632,324},{-4631,38},{-4630,62},{-4629,286},{-4628,480},{-4627,100},{-4626,134},{-4625,132},{-4624,432},{-4623,24},{-4622,70},{-4621,28},{-4620,1284},{-4619,12},{-4618,44},{-4617,36},{-4616,2416},{-4615,30},{-4614,296},{-4613,60},{-4612,1154},{-4611,48},{-4610,58},{-4609,112},{-4608,5294},{-4607,426},{-4606,80},{-4605,100},{-4604,360},{-4603,80},{-4602,254},{-4601,106},{-4600,3174},{-4599,158},{-4598,96},{-4597,100},{-4596,278},{-4595,92},{-4594,24},{-4593,50},{-4592,1138},{-4591,84},{-4590,1306},{-4589,62},{-4588,366},{-4587,94},{-4586,84},{-4585,56},{-4584,566},{-4583,74},{-4582,48},{-4581,28},{-4580,334},{-4579,76},{-4578,96},{-4577,84},{-4576,346},{-4575,46},{-4574,188},{-4573,46},{-4572,6762},{-4571,140},{-4570,98},{-4569,214},{-4568,184},{-4567,120},{-4566,136},{-4565,524},{-4564,1196},{-4563,242},{-4562,114},{-4561,172},{-4560,1044},{-4559,210},{-4558,214},{-4557,300},{-4556,106},{-4555,160},{-4554,518},{-4553,116},{-4552,276},{-4551,60},{-4550,308},{-4549,104},{-4548,1888},{-4547,154},{-4546,272},{-4545,164},{-4544,462},{-4543,104},{-4542,396},{-4541,192},{-4540,930},{-4539,136},{-4538,118},{-4537,26},{-4536,1018},{-4535,298},{-4534,546},{-4533,166},{-4532,218},{-4531,104},{-4530,526},{-4529,110},{-4528,340},{-4527,100},{-4526,212},{-4525,234},{-4524,768},{-4523,500},{-4522,72},{-4521,110},{-4520,308},{-4519,244},{-4518,960},{-4517,158},{-4516,1488},{-4515,190},{-4514,316},{-4513,64},{-4512,434},{-4511,116},{-4510,126},{-4509,250},{-4508,190},{-4507,612},{-4506,532},{-4505,270},{-4504,332},{-4503,112},{-4502,86},{-4501,138},{-4500,2558},{-4499,94},{-4498,146},{-4497,80},{-4496,926},{-4495,248},{-4494,62},{-4493,438},{-4492,462},{-4491,148},{-4490,118},{-4489,72},{-4488,658},{-4487,192},{-4486,284},{-4485,152},{-4484,510},{-4483,548},{-4482,210},{-4481,134},{-4480,1476},{-4479,168},{-4478,836},{-4477,128},{-4476,748},{-4475,146},{-4474,268},{-4473,186},{-4472,516},{-4471,112},{-4470,282},{-4469,196},{-4468,380},{-4467,68},{-4466,216},{-4465,122},{-4464,5256},{-4463,194},{-4462,196},{-4461,48},{-4460,1506},{-4459,1734},{-4458,146},{-4457,104},{-4456,606},{-4455,226},{-4454,136},{-4453,40},{-4452,2276},{-4451,128},{-4450,150},{-4449,96},{-4448,2744},{-4447,1040},{-4446,216},{-4445,158},{-4444,1010},{-4443,66},{-4442,230},{-4441,292},{-4440,894},{-4439,184},{-4438,174},{-4437,20},{-4436,2012},{-4435,44},{-4434,140},{-4433,82},{-4432,356},{-4431,30},{-4430,44},{-4429,218},{-4428,2184},{-4427,458},{-4426,262},{-4425,240},{-4424,606},{-4423,382},{-4422,142},{-4421,100},{-4420,666},{-4419,100},{-4418,60},{-4417,20},{-4416,950},{-4415,388},{-4414,96},{-4413,362},{-4412,1038},{-4411,162},{-4410,296},{-4409,184},{-4408,3474},{-4407,26},{-4406,450},{-4405,78},{-4404,3248},{-4403,106},{-4402,72},{-4401,66},{-4400,734},{-4399,254},{-4398,366},{-4397,42},{-4396,290},{-4395,50},{-4394,302},{-4393,224},{-4392,1510},{-4391,182},{-4390,116},{-4389,72},{-4388,394},{-4387,96},{-4386,142},{-4385,108},{-4384,1848},{-4383,164},{-4382,54},{-4381,418},{-4380,318},{-4379,132},{-4378,210},{-4377,98},{-4376,416},{-4375,290},{-4374,334},{-4373,170},{-4372,444},{-4371,92},{-4370,386},{-4369,122},{-4368,1778},{-4367,392},{-4366,262},{-4365,286},{-4364,1104},{-4363,230},{-4362,386},{-4361,598},{-4360,882},{-4359,116},{-4358,940},{-4357,70},{-4356,4140},{-4355,260},{-4354,432},{-4353,578},{-4352,14508},{-4351,216},{-4350,162},{-4349,430},{-4348,648},{-4347,802},{-4346,102},{-4345,118},{-4344,1426},{-4343,80},{-4342,174},{-4341,56},{-4340,444},{-4339,74},{-4338,358},{-4337,54},{-4336,2482},{-4335,136},{-4334,52},{-4333,72},{-4332,826},{-4331,72},{-4330,326},{-4329,168},{-4328,2252},{-4327,244},{-4326,200},{-4325,268},{-4324,64},{-4323,528},{-4322,214},{-4321,144},{-4320,6352},{-4319,114},{-4318,78},{-4317,822},{-4316,668},{-4315,170},{-4314,202},{-4313,462},{-4312,928},{-4311,164},{-4310,214},{-4309,40},{-4308,438},{-4307,132},{-4306,194},{-4305,154},{-4304,2134},{-4303,112},{-4302,130},{-4301,198},{-4300,454},{-4299,180},{-4298,70},{-4297,240},{-4296,2738},{-4295,162},{-4294,382},{-4293,420},{-4292,232},{-4291,246},{-4290,704},{-4289,482},{-4288,1680},{-4287,270},{-4286,454},{-4285,116},{-4284,2938},{-4283,144},{-4282,256},{-4281,388},{-4280,970},{-4279,220},{-4278,338},{-4277,198},{-4276,170},{-4275,60},{-4274,288},{-4273,120},{-4272,640},{-4271,528},{-4270,160},{-4269,234},{-4268,1064},{-4267,22},{-4266,450},{-4265,152},{-4264,584},{-4263,198},{-4262,350},{-4261,1420},{-4260,360},{-4259,136},{-4258,108},{-4257,222},{-4256,1178},{-4255,112},{-4254,158},{-4253,120},{-4252,440},{-4251,270},{-4250,206},{-4249,284},{-4248,1128},{-4247,134},{-4246,176},{-4245,210},{-4244,2548},{-4243,164},{-4242,686},{-4241,366},{-4240,1018},{-4239,148},{-4238,134},{-4237,314},{-4236,700},{-4235,50},{-4234,358},{-4233,118},{-4232,3444},{-4231,68},{-4230,184},{-4229,90},{-4228,494},{-4227,218},{-4226,188},{-4225,84},{-4224,3774},{-4223,64},{-4222,304},{-4221,272},{-4220,242},{-4219,54},{-4218,214},{-4217,170},{-4216,934},{-4215,214},{-4214,450},{-4213,212},{-4212,2094},{-4211,102},{-4210,162},{-4209,242},{-4208,818},{-4207,592},{-4206,230},{-4205,126},{-4204,138},{-4203,212},{-4202,272},{-4201,98},{-4200,888},{-4199,82},{-4198,112},{-4197,150},{-4196,1252},{-4195,114},{-4194,1028},{-4193,160},{-4192,1996},{-4191,116},{-4190,260},{-4189,124},{-4188,386},{-4187,228},{-4186,402},{-4185,174},{-4184,654},{-4183,84},{-4182,188},{-4181,114},{-4180,310},{-4179,56},{-4178,220},{-4177,106},{-4176,2430},{-4175,276},{-4174,898},{-4173,428},{-4172,128},{-4171,306},{-4170,84},{-4169,358},{-4168,3938},{-4167,364},{-4166,320},{-4165,316},{-4164,1660},{-4163,402},{-4162,82},{-4161,560},{-4160,1630},{-4159,462},{-4158,738},{-4157,348},{-4156,612},{-4155,136},{-4154,288},{-4153,176},{-4152,938},{-4151,118},{-4150,228},{-4149,164},{-4148,242},{-4147,44},{-4146,68},{-4145,104},{-4144,2398},{-4143,280},{-4142,240},{-4141,90},{-4140,522},{-4139,150},{-4138,186},{-4137,32},{-4136,744},{-4135,44},{-4134,220},{-4133,114},{-4132,1270},{-4131,84},{-4130,256},{-4129,48},{-4128,3568},{-4127,148},{-4126,68},{-4125,312},{-4124,970},{-4123,22},{-4122,190},{-4121,164},{-4120,1250},{-4119,56},{-4118,124},{-4117,144},{-4116,200},{-4115,62},{-4114,166},{-4113,78},{-4112,4398},{-4111,90},{-4110,254},{-4109,202},{-4108,618},{-4107,96},{-4106,68},{-4105,92},{-4104,1352},{-4103,380},{-4102,122},{-4101,404},{-4100,386},{-4099,24},{-4098,200},{-4097,84},{-4096,1416},{-4095,62},{-4094,378},{-4093,264},{-4092,1326},{-4091,236},{-4090,230},{-4089,172},{-4088,3008},{-4087,96},{-4086,128},{-4085,120},{-4084,498},{-4083,74},{-4082,152},{-4081,186},{-4080,4084},{-4079,94},{-4078,66},{-4077,316},{-4076,1706},{-4075,208},{-4074,766},{-4073,118},{-4072,2236},{-4071,228},{-4070,210},{-4069,118},{-4068,1064},{-4067,332},{-4066,340},{-4065,454},{-4064,1908},{-4063,242},{-4062,270},{-4061,200},{-4060,596},{-4059,454},{-4058,280},{-4057,204},{-4056,464},{-4055,54},{-4054,182},{-4053,78},{-4052,1684},{-4051,104},{-4050,204},{-4049,504},{-4048,592},{-4047,174},{-4046,402},{-4045,188},{-4044,510},{-4043,310},{-4042,732},{-4041,376},{-4040,978},{-4039,320},{-4038,50},{-4037,344},{-4036,726},{-4035,1006},{-4034,650},{-4033,362},{-4032,4058},{-4031,182},{-4030,170},{-4029,88},{-4028,438},{-4027,102},{-4026,384},{-4025,168},{-4024,2016},{-4023,88},{-4022,168},{-4021,162},{-4020,460},{-4019,222},{-4018,264},{-4017,160},{-4016,2404},{-4015,270},{-4014,156},{-4013,188},{-4012,242},{-4011,118},{-4010,218},{-4009,288},{-4008,630},{-4007,134},{-4006,132},{-4005,340},{-4004,556},{-4003,932},{-4002,302},{-4001,112},{-4000,848},{-3999,202},{-3998,178},{-3997,82},{-3996,582},{-3995,80},{-3994,640},{-3993,174},{-3992,2036},{-3991,278},{-3990,170},{-3989,86},{-3988,286},{-3987,112},{-3986,220},{-3985,182},{-3984,2654},{-3983,244},{-3982,176},{-3981,82},{-3980,390},{-3979,158},{-3978,160},{-3977,224},{-3976,1622},{-3975,206},{-3974,126},{-3973,182},{-3972,564},{-3971,320},{-3970,210},{-3969,162},{-3968,1460},{-3967,226},{-3966,354},{-3965,114},{-3964,528},{-3963,174},{-3962,288},{-3961,188},{-3960,1472},{-3959,496},{-3958,248},{-3957,642},{-3956,326},{-3955,98},{-3954,352},{-3953,168},{-3952,790},{-3951,140},{-3950,792},{-3949,414},{-3948,698},{-3947,172},{-3946,494},{-3945,276},{-3944,808},{-3943,382},{-3942,376},{-3941,302},{-3940,3312},{-3939,320},{-3938,522},{-3937,138},{-3936,13512},{-3935,320},{-3934,230},{-3933,280},{-3932,1326},{-3931,134},{-3930,560},{-3929,284},{-3928,486},{-3927,204},{-3926,408},{-3925,168},{-3924,994},{-3923,114},{-3922,398},{-3921,274},{-3920,1644},{-3919,360},{-3918,218},{-3917,282},{-3916,394},{-3915,332},{-3914,260},{-3913,230},{-3912,1010},{-3911,138},{-3910,154},{-3909,218},{-3908,394},{-3907,252},{-3906,702},{-3905,318},{-3904,486},{-3903,180},{-3902,202},{-3901,246},{-3900,474},{-3899,462},{-3898,154},{-3897,506},{-3896,1162},{-3895,164},{-3894,348},{-3893,496},{-3892,392},{-3891,198},{-3890,200},{-3889,352},{-3888,4322},{-3887,266},{-3886,190},{-3885,1262},{-3884,554},{-3883,722},{-3882,536},{-3881,142},{-3880,1206},{-3879,188},{-3878,368},{-3877,204},{-3876,1108},{-3875,100},{-3874,532},{-3873,294},{-3872,1564},{-3871,164},{-3870,1240},{-3869,170},{-3868,1718},{-3867,338},{-3866,928},{-3865,164},{-3864,614},{-3863,144},{-3862,806},{-3861,488},{-3860,260},{-3859,352},{-3858,370},{-3857,284},{-3856,526},{-3855,288},{-3854,726},{-3853,246},{-3852,3122},{-3851,230},{-3850,420},{-3849,316},{-3848,3720},{-3847,420},{-3846,346},{-3845,486},{-3844,634},{-3843,604},{-3842,1274},{-3841,172},{-3840,8232},{-3839,130},{-3838,912},{-3837,342},{-3836,746},{-3835,150},{-3834,1830},{-3833,370},{-3832,1734},{-3831,138},{-3830,106},{-3829,656},{-3828,1026},{-3827,314},{-3826,900},{-3825,242},{-3824,506},{-3823,162},{-3822,620},{-3821,158},{-3820,264},{-3819,590},{-3818,212},{-3817,330},{-3816,4124},{-3815,338},{-3814,480},{-3813,792},{-3812,1790},{-3811,648},{-3810,516},{-3809,670},{-3808,2060},{-3807,390},{-3806,1352},{-3805,1018},{-3804,1586},{-3803,526},{-3802,296},{-3801,480},{-3800,1634},{-3799,208},{-3798,1522},{-3797,874},{-3796,2064},{-3795,584},{-3794,430},{-3793,522},{-3792,3724},{-3791,780},{-3790,282},{-3789,316},{-3788,662},{-3787,624},{-3786,272},{-3785,928},{-3784,1362},{-3783,308},{-3782,798},{-3781,272},{-3780,1490},{-3779,246},{-3778,86},{-3777,116},{-3776,1758},{-3775,462},{-3774,152},{-3773,276},{-3772,1150},{-3771,172},{-3770,176},{-3769,124},{-3768,3140},{-3767,184},{-3766,282},{-3765,598},{-3764,888},{-3763,286},{-3762,1034},{-3761,558},{-3760,1250},{-3759,334},{-3758,844},{-3757,212},{-3756,2928},{-3755,468},{-3754,896},{-3753,238},{-3752,2134},{-3751,304},{-3750,366},{-3749,476},{-3748,916},{-3747,226},{-3746,552},{-3745,290},{-3744,2138},{-3743,282},{-3742,870},{-3741,722},{-3740,2862},{-3739,666},{-3738,372},{-3737,476},{-3736,1514},{-3735,650},{-3734,846},{-3733,336},{-3732,1396},{-3731,224},{-3730,1266},{-3729,296},{-3728,1562},{-3727,534},{-3726,1054},{-3725,2262},{-3724,1016},{-3723,554},{-3722,780},{-3721,246},{-3720,1748},{-3719,658},{-3718,346},{-3717,360},{-3716,618},{-3715,758},{-3714,578},{-3713,370},{-3712,2178},{-3711,418},{-3710,582},{-3709,580},{-3708,1520},{-3707,348},{-3706,488},{-3705,564},{-3704,810},{-3703,844},{-3702,688},{-3701,390},{-3700,652},{-3699,334},{-3698,458},{-3697,356},{-3696,1458},{-3695,238},{-3694,1170},{-3693,342},{-3692,3628},{-3691,326},{-3690,880},{-3689,422},{-3688,2700},{-3687,662},{-3686,520},{-3685,226},{-3684,1200},{-3683,940},{-3682,358},{-3681,204},{-3680,1146},{-3679,862},{-3678,646},{-3677,306},{-3676,1142},{-3675,626},{-3674,856},{-3673,530},{-3672,7418},{-3671,342},{-3670,400},{-3669,774},{-3668,514},{-3667,1238},{-3666,1790},{-3665,1050},{-3664,1364},{-3663,286},{-3662,344},{-3661,754},{-3660,3382},{-3659,748},{-3658,560},{-3657,1186},{-3656,1934},{-3655,316},{-3654,1262},{-3653,1372},{-3652,646},{-3651,564},{-3650,1432},{-3649,164},{-3648,15016},{-3647,432},{-3646,836},{-3645,1250},{-3644,742},{-3643,286},{-3642,874},{-3641,194},{-3640,1548},{-3639,154},{-3638,1146},{-3637,220},{-3636,862},{-3635,364},{-3634,382},{-3633,1030},{-3632,3536},{-3631,350},{-3630,472},{-3629,488},{-3628,272},{-3627,896},{-3626,516},{-3625,192},{-3624,866},{-3623,294},{-3622,454},{-3621,446},{-3620,840},{-3619,664},{-3618,696},{-3617,194},{-3616,992},{-3615,526},{-3614,168},{-3613,178},{-3612,976},{-3611,252},{-3610,5552},{-3609,320},{-3608,1430},{-3607,82},{-3606,166},{-3605,166},{-3604,882},{-3603,710},{-3602,190},{-3601,504},{-3600,12190},{-3599,932},{-3598,214},{-3597,156},{-3596,636},{-3595,402},{-3594,588},{-3593,172},{-3592,8146},{-3591,380},{-3590,1428},{-3589,972},{-3588,1688},{-3587,256},{-3586,364},{-3585,120},{-3584,4734},{-3583,620},{-3582,1380},{-3581,442},{-3580,342},{-3579,340},{-3578,234},{-3577,528},{-3576,3190},{-3575,284},{-3574,676},{-3573,240},{-3572,796},{-3571,412},{-3570,904},{-3569,514},{-3568,4896},{-3567,486},{-3566,332},{-3565,192},{-3564,5514},{-3563,114},{-3562,946},{-3561,282},{-3560,1598},{-3559,348},{-3558,234},{-3557,736},{-3556,268},{-3555,304},{-3554,192},{-3553,258},{-3552,12566},{-3551,236},{-3550,400},{-3549,720},{-3548,534},{-3547,150},{-3546,518},{-3545,734},{-3544,1070},{-3543,222},{-3542,524},{-3541,520},{-3540,3742},{-3539,448},{-3538,238},{-3537,248},{-3536,2736},{-3535,268},{-3534,520},{-3533,296},{-3532,472},{-3531,316},{-3530,364},{-3529,300},{-3528,3130},{-3527,444},{-3526,208},{-3525,196},{-3524,1304},{-3523,400},{-3522,800},{-3521,198},{-3520,3596},{-3519,370},{-3518,286},{-3517,354},{-3516,1032},{-3515,98},{-3514,390},{-3513,162},{-3512,2640},{-3511,142},{-3510,868},{-3509,320},{-3508,2074},{-3507,358},{-3506,236},{-3505,566},{-3504,1998},{-3503,416},{-3502,196},{-3501,250},{-3500,898},{-3499,196},{-3498,352},{-3497,420},{-3496,2118},{-3495,284},{-3494,242},{-3493,258},{-3492,3884},{-3491,158},{-3490,274},{-3489,164},{-3488,4334},{-3487,102},{-3486,464},{-3485,130},{-3484,420},{-3483,172},{-3482,358},{-3481,244},{-3480,5928},{-3479,180},{-3478,760},{-3477,286},{-3476,936},{-3475,894},{-3474,378},{-3473,192},{-3472,1378},{-3471,298},{-3470,496},{-3469,418},{-3468,1402},{-3467,252},{-3466,732},{-3465,258},{-3464,1856},{-3463,404},{-3462,438},{-3461,614},{-3460,2194},{-3459,436},{-3458,262},{-3457,596},{-3456,5904},{-3455,354},{-3454,390},{-3453,404},{-3452,1154},{-3451,132},{-3450,444},{-3449,332},{-3448,646},{-3447,198},{-3446,216},{-3445,226},{-3444,1498},{-3443,572},{-3442,228},{-3441,254},{-3440,3222},{-3439,608},{-3438,984},{-3437,278},{-3436,2710},{-3435,1154},{-3434,728},{-3433,510},{-3432,1478},{-3431,284},{-3430,282},{-3429,596},{-3428,2496},{-3427,324},{-3426,442},{-3425,516},{-3424,1440},{-3423,218},{-3422,168},{-3421,188},{-3420,2064},{-3419,518},{-3418,1034},{-3417,612},{-3416,1626},{-3415,636},{-3414,586},{-3413,566},{-3412,1992},{-3411,622},{-3410,512},{-3409,392},{-3408,2724},{-3407,492},{-3406,472},{-3405,376},{-3404,938},{-3403,170},{-3402,374},{-3401,316},{-3400,1110},{-3399,222},{-3398,510},{-3397,148},{-3396,858},{-3395,312},{-3394,932},{-3393,420},{-3392,10986},{-3391,300},{-3390,390},{-3389,222},{-3388,450},{-3387,208},{-3386,634},{-3385,380},{-3384,1714},{-3383,806},{-3382,646},{-3381,246},{-3380,612},{-3379,262},{-3378,670},{-3377,302},{-3376,1766},{-3375,548},{-3374,622},{-3373,346},{-3372,2906},{-3371,486},{-3370,252},{-3369,116},{-3368,1146},{-3367,314},{-3366,490},{-3365,486},{-3364,374},{-3363,380},{-3362,986},{-3361,234},{-3360,13588},{-3359,186},{-3358,352},{-3357,224},{-3356,486},{-3355,272},{-3354,1018},{-3353,148},{-3352,2430},{-3351,410},{-3350,468},{-3349,182},{-3348,3452},{-3347,546},{-3346,212},{-3345,522},{-3344,2354},{-3343,178},{-3342,688},{-3341,1432},{-3340,560},{-3339,266},{-3338,220},{-3337,668},{-3336,2626},{-3335,372},{-3334,1018},{-3333,380},{-3332,1124},{-3331,702},{-3330,842},{-3329,370},{-3328,3428},{-3327,458},{-3326,206},{-3325,336},{-3324,1512},{-3323,360},{-3322,950},{-3321,338},{-3320,2546},{-3319,308},{-3318,600},{-3317,210},{-3316,1136},{-3315,366},{-3314,530},{-3313,782},{-3312,3384},{-3311,190},{-3310,988},{-3309,1048},{-3308,836},{-3307,526},{-3306,482},{-3305,428},{-3304,1424},{-3303,1424},{-3302,680},{-3301,830},{-3300,2252},{-3299,518},{-3298,1546},{-3297,348},{-3296,1796},{-3295,230},{-3294,2374},{-3293,854},{-3292,1356},{-3291,346},{-3290,544},{-3289,286},{-3288,752},{-3287,1202},{-3286,338},{-3285,396},{-3284,1750},{-3283,426},{-3282,484},{-3281,272},{-3280,1060},{-3279,334},{-3278,656},{-3277,748},{-3276,1160},{-3275,246},{-3274,1020},{-3273,588},{-3272,808},{-3271,622},{-3270,408},{-3269,430},{-3268,1194},{-3267,648},{-3266,282},{-3265,384},{-3264,1460},{-3263,452},{-3262,498},{-3261,350},{-3260,1748},{-3259,260},{-3258,1180},{-3257,256},{-3256,660},{-3255,244},{-3254,760},{-3253,1442},{-3252,1570},{-3251,230},{-3250,330},{-3249,436},{-3248,944},{-3247,364},{-3246,594},{-3245,506},{-3244,1174},{-3243,212},{-3242,320},{-3241,272},{-3240,11716},{-3239,286},{-3238,2490},{-3237,590},{-3236,1188},{-3235,274},{-3234,470},{-3233,714},{-3232,2612},{-3231,424},{-3230,338},{-3229,364},{-3228,1398},{-3227,536},{-3226,248},{-3225,410},{-3224,1258},{-3223,242},{-3222,524},{-3221,248},{-3220,2252},{-3219,306},{-3218,772},{-3217,248},{-3216,3550},{-3215,330},{-3214,784},{-3213,1358},{-3212,294},{-3211,444},{-3210,486},{-3209,248},{-3208,1240},{-3207,532},{-3206,562},{-3205,322},{-3204,854},{-3203,492},{-3202,384},{-3201,802},{-3200,2904},{-3199,196},{-3198,1052},{-3197,770},{-3196,1088},{-3195,292},{-3194,380},{-3193,252},{-3192,870},{-3191,218},{-3190,1004},{-3189,1026},{-3188,764},{-3187,394},{-3186,542},{-3185,374},{-3184,2780},{-3183,304},{-3182,1054},{-3181,430},{-3180,1568},{-3179,474},{-3178,264},{-3177,2484},{-3176,1678},{-3175,1294},{-3174,482},{-3173,356},{-3172,902},{-3171,540},{-3170,402},{-3169,566},{-3168,3780},{-3167,356},{-3166,1002},{-3165,532},{-3164,1392},{-3163,330},{-3162,1760},{-3161,396},{-3160,1714},{-3159,602},{-3158,330},{-3157,372},{-3156,592},{-3155,602},{-3154,434},{-3153,610},{-3152,1550},{-3151,386},{-3150,476},{-3149,250},{-3148,724},{-3147,130},{-3146,614},{-3145,430},{-3144,2906},{-3143,346},{-3142,552},{-3141,1214},{-3140,778},{-3139,268},{-3138,756},{-3137,466},{-3136,1842},{-3135,174},{-3134,1120},{-3133,302},{-3132,756},{-3131,508},{-3130,820},{-3129,350},{-3128,470},{-3127,512},{-3126,740},{-3125,480},{-3124,512},{-3123,204},{-3122,582},{-3121,830},{-3120,1056},{-3119,330},{-3118,342},{-3117,530},{-3116,3886},{-3115,316},{-3114,742},{-3113,234},{-3112,1370},{-3111,1356},{-3110,682},{-3109,578},{-3108,2230},{-3107,486},{-3106,712},{-3105,1078},{-3104,2810},{-3103,756},{-3102,706},{-3101,11158},{-3100,1358},{-3099,518},{-3098,1054},{-3097,714},{-3096,2240},{-3095,1712},{-3094,556},{-3093,198},{-3092,1060},{-3091,514},{-3090,654},{-3089,460},{-3088,1748},{-3087,906},{-3086,454},{-3085,366},{-3084,1190},{-3083,836},{-3082,532},{-3081,196},{-3080,1112},{-3079,496},{-3078,734},{-3077,460},{-3076,1248},{-3075,646},{-3074,386},{-3073,480},{-3072,1942},{-3071,606},{-3070,550},{-3069,1732},{-3068,1546},{-3067,278},{-3066,1048},{-3065,752},{-3064,1418},{-3063,292},{-3062,410},{-3061,302},{-3060,1778},{-3059,218},{-3058,1032},{-3057,430},{-3056,5352},{-3055,620},{-3054,470},{-3053,604},{-3052,696},{-3051,864},{-3050,466},{-3049,400},{-3048,2668},{-3047,322},{-3046,826},{-3045,764},{-3044,1128},{-3043,724},{-3042,952},{-3041,288},{-3040,6264},{-3039,674},{-3038,798},{-3037,1042},{-3036,1276},{-3035,654},{-3034,346},{-3033,436},{-3032,2962},{-3031,752},{-3030,722},{-3029,710},{-3028,1220},{-3027,558},{-3026,682},{-3025,450},{-3024,7820},{-3023,456},{-3022,524},{-3021,690},{-3020,766},{-3019,1374},{-3018,1396},{-3017,442},{-3016,1690},{-3015,1564},{-3014,722},{-3013,312},{-3012,2556},{-3011,456},{-3010,498},{-3009,410},{-3008,1822},{-3007,386},{-3006,918},{-3005,216},{-3004,1400},{-3003,964},{-3002,542},{-3001,248},{-3000,2870},{-2999,206},{-2998,594},{-2997,366},{-2996,8290},{-2995,488},{-2994,1088},{-2993,616},{-2992,3072},{-2991,566},{-2990,604},{-2989,500},{-2988,1276},{-2987,302},{-2986,1020},{-2985,414},{-2984,1150},{-2983,750},{-2982,570},{-2981,542},{-2980,706},{-2979,1100},{-2978,698},{-2977,566},{-2976,4128},{-2975,1406},{-2974,466},{-2973,1226},{-2972,4738},{-2971,678},{-2970,4956},{-2969,852},{-2968,1872},{-2967,444},{-2966,2294},{-2965,1738},{-2964,7354},{-2963,984},{-2962,968},{-2961,454},{-2960,5780},{-2959,924},{-2958,2104},{-2957,666},{-2956,1270},{-2955,544},{-2954,2000},{-2953,460},{-2952,7552},{-2951,540},{-2950,1730},{-2949,694},{-2948,498},{-2947,552},{-2946,956},{-2945,338},{-2944,2116},{-2943,692},{-2942,774},{-2941,548},{-2940,3084},{-2939,434},{-2938,560},{-2937,956},{-2936,3638},{-2935,1284},{-2934,2366},{-2933,1426},{-2932,3350},{-2931,2750},{-2930,2484},{-2929,354},{-2928,1792},{-2927,858},{-2926,1204},{-2925,736},{-2924,2552},{-2923,518},{-2922,930},{-2921,438},{-2920,1836},{-2919,942},{-2918,1778},{-2917,254},{-2916,2448},{-2915,878},{-2914,1076},{-2913,962},{-2912,1990},{-2911,1160},{-2910,2592},{-2909,1258},{-2908,1322},{-2907,1278},{-2906,1212},{-2905,714},{-2904,5804},{-2903,1038},{-2902,632},{-2901,1286},{-2900,5924},{-2899,1702},{-2898,1272},{-2897,1578},{-2896,1432},{-2895,386},{-2894,1174},{-2893,898},{-2892,1258},{-2891,252},{-2890,728},{-2889,1018},{-2888,1558},{-2887,278},{-2886,666},{-2885,410},{-2884,1600},{-2883,892},{-2882,648},{-2881,552},{-2880,4280},{-2879,486},{-2878,868},{-2877,646},{-2876,2262},{-2875,766},{-2874,1520},{-2873,506},{-2872,1326},{-2871,792},{-2870,1508},{-2869,920},{-2868,1458},{-2867,554},{-2866,754},{-2865,544},{-2864,3158},{-2863,462},{-2862,1232},{-2861,1200},{-2860,2384},{-2859,562},{-2858,1148},{-2857,512},{-2856,3286},{-2855,746},{-2854,556},{-2853,1348},{-2852,1616},{-2851,384},{-2850,3138},{-2849,850},{-2848,4160},{-2847,582},{-2846,1076},{-2845,672},{-2844,3084},{-2843,1094},{-2842,958},{-2841,724},{-2840,2506},{-2839,438},{-2838,1810},{-2837,638},{-2836,1596},{-2835,790},{-2834,694},{-2833,1230},{-2832,3316},{-2831,786},{-2830,1040},{-2829,756},{-2828,3246},{-2827,722},{-2826,1688},{-2825,506},{-2824,1398},{-2823,536},{-2822,874},{-2821,1418},{-2820,1854},{-2819,1648},{-2818,1010},{-2817,1280},{-2816,5772},{-2815,3152},{-2814,1926},{-2813,1088},{-2812,1854},{-2811,1550},{-2810,1546},{-2809,2246},{-2808,5142},{-2807,1106},{-2806,1178},{-2805,1166},{-2804,3590},{-2803,1192},{-2802,1942},{-2801,1704},{-2800,2324},{-2799,1386},{-2798,564},{-2797,1856},{-2796,1854},{-2795,910},{-2794,578},{-2793,428},{-2792,2218},{-2791,986},{-2790,3438},{-2789,566},{-2788,1960},{-2787,332},{-2786,1888},{-2785,822},{-2784,2410},{-2783,2266},{-2782,2886},{-2781,1028},{-2780,1314},{-2779,1388},{-2778,1484},{-2777,972},{-2776,5358},{-2775,1424},{-2774,946},{-2773,928},{-2772,3204},{-2771,1518},{-2770,958},{-2769,2250},{-2768,2866},{-2767,1274},{-2766,2974},{-2765,2440},{-2764,2758},{-2763,1022},{-2762,1350},{-2761,1188},{-2760,3282},{-2759,1250},{-2758,886},{-2757,704},{-2756,1952},{-2755,596},{-2754,5174},{-2753,1292},{-2752,2598},{-2751,1826},{-2750,2050},{-2749,840},{-2748,1354},{-2747,404},{-2746,896},{-2745,2012},{-2744,3982},{-2743,386},{-2742,512},{-2741,1234},{-2740,1706},{-2739,1552},{-2738,470},{-2737,1024},{-2736,4712},{-2735,714},{-2734,1420},{-2733,964},{-2732,3736},{-2731,862},{-2730,1150},{-2729,1014},{-2728,3212},{-2727,1042},{-2726,944},{-2725,1222},{-2724,2148},{-2723,992},{-2722,3126},{-2721,666},{-2720,3424},{-2719,736},{-2718,1280},{-2717,702},{-2716,1822},{-2715,708},{-2714,1970},{-2713,898},{-2712,5640},{-2711,1552},{-2710,758},{-2709,1624},{-2708,1876},{-2707,686},{-2706,1570},{-2705,1224},{-2704,4036},{-2703,662},{-2702,802},{-2701,1260},{-2700,3256},{-2699,442},{-2698,854},{-2697,610},{-2696,4088},{-2695,554},{-2694,1264},{-2693,1088},{-2692,2996},{-2691,878},{-2690,684},{-2689,1196},{-2688,2412},{-2687,1150},{-2686,1722},{-2685,506},{-2684,1110},{-2683,760},{-2682,1092},{-2681,816},{-2680,2804},{-2679,1134},{-2678,1632},{-2677,764},{-2676,3426},{-2675,1036},{-2674,1222},{-2673,556},{-2672,2336},{-2671,602},{-2670,1934},{-2669,1190},{-2668,2260},{-2667,642},{-2666,878},{-2665,1636},{-2664,12978},{-2663,1092},{-2662,818},{-2661,1166},{-2660,1424},{-2659,442},{-2658,1370},{-2657,472},{-2656,2032},{-2655,464},{-2654,724},{-2653,828},{-2652,3158},{-2651,678},{-2650,642},{-2649,1210},{-2648,1566},{-2647,366},{-2646,4126},{-2645,612},{-2644,1612},{-2643,684},{-2642,1210},{-2641,1256},{-2640,3408},{-2639,800},{-2638,758},{-2637,970},{-2636,2632},{-2635,480},{-2634,2122},{-2633,824},{-2632,1414},{-2631,750},{-2630,1342},{-2629,886},{-2628,2736},{-2627,780},{-2626,768},{-2625,1542},{-2624,4524},{-2623,1048},{-2622,2032},{-2621,1120},{-2620,3888},{-2619,2084},{-2618,1204},{-2617,1108},{-2616,2650},{-2615,2426},{-2614,2018},{-2613,950},{-2612,1374},{-2611,1118},{-2610,1554},{-2609,1368},{-2608,5130},{-2607,648},{-2606,1238},{-2605,1432},{-2604,16708},{-2603,828},{-2602,838},{-2601,608},{-2600,2210},{-2599,1034},{-2598,3094},{-2597,1060},{-2596,6166},{-2595,474},{-2594,2714},{-2593,1906},{-2592,28804},{-2591,1026},{-2590,2050},{-2589,1040},{-2588,2956},{-2587,1076},{-2586,4034},{-2585,1320},{-2584,7454},{-2583,1234},{-2582,1570},{-2581,1140},{-2580,7052},{-2579,1490},{-2578,842},{-2577,3136},{-2576,7182},{-2575,1662},{-2574,2228},{-2573,1442},{-2572,2478},{-2571,1162},{-2570,724},{-2569,1952},{-2568,7188},{-2567,2236},{-2566,1090},{-2565,1286},{-2564,5348},{-2563,1690},{-2562,804},{-2561,1222},{-2560,9000},{-2559,692},{-2558,948},{-2557,766},{-2556,3196},{-2555,728},{-2554,1394},{-2553,1150},{-2552,1438},{-2551,1114},{-2550,1886},{-2549,730},{-2548,1814},{-2547,1748},{-2546,1350},{-2545,1090},{-2544,5214},{-2543,846},{-2542,1330},{-2541,944},{-2540,2766},{-2539,870},{-2538,2298},{-2537,1438},{-2536,29246},{-2535,896},{-2534,1250},{-2533,860},{-2532,2560},{-2531,2860},{-2530,1434},{-2529,1134},{-2528,1968},{-2527,1294},{-2526,1236},{-2525,1026},{-2524,3218},{-2523,984},{-2522,1720},{-2521,1720},{-2520,28006},{-2519,988},{-2518,1522},{-2517,676},{-2516,4546},{-2515,1086},{-2514,1608},{-2513,1470},{-2512,2236},{-2511,4814},{-2510,1758},{-2509,576},{-2508,3004},{-2507,894},{-2506,1992},{-2505,1236},{-2504,3376},{-2503,2750},{-2502,1284},{-2501,988},{-2500,4272},{-2499,1090},{-2498,1526},{-2497,2112},{-2496,8318},{-2495,2034},{-2494,1328},{-2493,774},{-2492,2220},{-2491,3408},{-2490,1358},{-2489,1016},{-2488,7286},{-2487,1638},{-2486,2014},{-2485,838},{-2484,2862},{-2483,1710},{-2482,1324},{-2481,792},{-2480,4584},{-2479,772},{-2478,2708},{-2477,1364},{-2476,3726},{-2475,7250},{-2474,1730},{-2473,1152},{-2472,2686},{-2471,1130},{-2470,926},{-2469,1072},{-2468,5868},{-2467,1494},{-2466,2986},{-2465,1424},{-2464,4000},{-2463,1870},{-2462,1964},{-2461,692},{-2460,13888},{-2459,1894},{-2458,1360},{-2457,1432},{-2456,4602},{-2455,1178},{-2454,1654},{-2453,816},{-2452,13482},{-2451,1866},{-2450,1042},{-2449,538},{-2448,4580},{-2447,1226},{-2446,2128},{-2445,934},{-2444,3894},{-2443,814},{-2442,1028},{-2441,642},{-2440,4040},{-2439,1628},{-2438,1290},{-2437,1040},{-2436,4492},{-2435,978},{-2434,8404},{-2433,928},{-2432,9162},{-2431,1690},{-2430,1400},{-2429,998},{-2428,2876},{-2427,1650},{-2426,2364},{-2425,922},{-2424,6248},{-2423,2120},{-2422,1020},{-2421,1084},{-2420,8916},{-2419,1176},{-2418,4280},{-2417,1014},{-2416,3826},{-2415,1392},{-2414,2022},{-2413,1138},{-2412,4678},{-2411,1044},{-2410,1840},{-2409,608},{-2408,9504},{-2407,720},{-2406,1898},{-2405,1656},{-2404,1830},{-2403,1802},{-2402,3004},{-2401,880},{-2400,5202},{-2399,2248},{-2398,1002},{-2397,578},{-2396,2274},{-2395,888},{-2394,3262},{-2393,1068},{-2392,2814},{-2391,982},{-2390,1342},{-2389,800},{-2388,4048},{-2387,966},{-2386,1104},{-2385,1550},{-2384,3820},{-2383,990},{-2382,1892},{-2381,1030},{-2380,3260},{-2379,1412},{-2378,1454},{-2377,1402},{-2376,5216},{-2375,1256},{-2374,2630},{-2373,1592},{-2372,3330},{-2371,934},{-2370,1714},{-2369,1384},{-2368,3952},{-2367,1376},{-2366,1610},{-2365,864},{-2364,4304},{-2363,2120},{-2362,2108},{-2361,1252},{-2360,2940},{-2359,1626},{-2358,2390},{-2357,694},{-2356,3530},{-2355,1296},{-2354,2690},{-2353,1750},{-2352,4812},{-2351,1326},{-2350,1914},{-2349,1706},{-2348,2860},{-2347,1034},{-2346,1820},{-2345,910},{-2344,4884},{-2343,684},{-2342,1446},{-2341,2040},{-2340,4212},{-2339,1154},{-2338,1448},{-2337,1084},{-2336,4652},{-2335,2070},{-2334,5394},{-2333,1056},{-2332,4362},{-2331,2046},{-2330,1338},{-2329,1900},{-2328,6598},{-2327,3954},{-2326,3290},{-2325,1636},{-2324,10812},{-2323,996},{-2322,8696},{-2321,2128},{-2320,4348},{-2319,2488},{-2318,4612},{-2317,1706},{-2316,4106},{-2315,2218},{-2314,2384},{-2313,1616},{-2312,4740},{-2311,2392},{-2310,2008},{-2309,1450},{-2308,3414},{-2307,1278},{-2306,2938},{-2305,2396},{-2304,16276},{-2303,1604},{-2302,1068},{-2301,1318},{-2300,2400},{-2299,902},{-2298,3852},{-2297,1248},{-2296,7258},{-2295,1786},{-2294,8054},{-2293,1202},{-2292,4816},{-2291,912},{-2290,2312},{-2289,908},{-2288,4942},{-2287,1950},{-2286,9476},{-2285,2634},{-2284,2002},{-2283,1672},{-2282,1160},{-2281,1012},{-2280,15514},{-2279,2778},{-2278,3062},{-2277,4588},{-2276,3780},{-2275,1670},{-2274,3448},{-2273,2176},{-2272,5538},{-2271,2284},{-2270,1608},{-2269,2778},{-2268,6588},{-2267,1158},{-2266,2036},{-2265,1700},{-2264,3802},{-2263,1558},{-2262,2740},{-2261,1334},{-2260,2056},{-2259,1638},{-2258,2768},{-2257,2132},{-2256,13886},{-2255,1240},{-2254,2604},{-2253,2188},{-2252,14722},{-2251,1110},{-2250,3192},{-2249,2294},{-2248,15914},{-2247,1256},{-2246,1826},{-2245,2610},{-2244,3720},{-2243,2208},{-2242,1082},{-2241,1550},{-2240,6874},{-2239,1928},{-2238,4160},{-2237,1378},{-2236,5048},{-2235,3172},{-2234,2004},{-2233,3016},{-2232,5572},{-2231,1446},{-2230,3200},{-2229,1594},{-2228,9248},{-2227,1830},{-2226,1862},{-2225,1494},{-2224,11978},{-2223,1818},{-2222,2876},{-2221,3520},{-2220,3342},{-2219,1462},{-2218,2538},{-2217,1472},{-2216,6484},{-2215,2522},{-2214,2864},{-2213,1932},{-2212,2998},{-2211,1844},{-2210,1978},{-2209,2448},{-2208,6338},{-2207,2568},{-2206,2126},{-2205,2096},{-2204,1826},{-2203,1874},{-2202,2632},{-2201,1304},{-2200,3998},{-2199,1870},{-2198,1378},{-2197,994},{-2196,5196},{-2195,1270},{-2194,2024},{-2193,1342},{-2192,8402},{-2191,1994},{-2190,2568},{-2189,1624},{-2188,2380},{-2187,2122},{-2186,1904},{-2185,1398},{-2184,3870},{-2183,1106},{-2182,2428},{-2181,2572},{-2180,2816},{-2179,1794},{-2178,7368},{-2177,1140},{-2176,26276},{-2175,3194},{-2174,2196},{-2173,1384},{-2172,3808},{-2171,2322},{-2170,1504},{-2169,1648},{-2168,22292},{-2167,2198},{-2166,1436},{-2165,1496},{-2164,3480},{-2163,3034},{-2162,1600},{-2161,1190},{-2160,39594},{-2159,2786},{-2158,3078},{-2157,1692},{-2156,3220},{-2155,1310},{-2154,2940},{-2153,2158},{-2152,4876},{-2151,2244},{-2150,10224},{-2149,2018},{-2148,2882},{-2147,1586},{-2146,2696},{-2145,3988},{-2144,4520},{-2143,1574},{-2142,6712},{-2141,2124},{-2140,2862},{-2139,2662},{-2138,2576},{-2137,1514},{-2136,15420},{-2135,4990},{-2134,4414},{-2133,1936},{-2132,4328},{-2131,1692},{-2130,2242},{-2129,1332},{-2128,4560},{-2127,2040},{-2126,1716},{-2125,1654},{-2124,3322},{-2123,1358},{-2122,5972},{-2121,2224},{-2120,4470},{-2119,2294},{-2118,2958},{-2117,3234},{-2116,3266},{-2115,2842},{-2114,4308},{-2113,2628},{-2112,6018},{-2111,2488},{-2110,2030},{-2109,1218},{-2108,3880},{-2107,1722},{-2106,3076},{-2105,2150},{-2104,4418},{-2103,2168},{-2102,3694},{-2101,2614},{-2100,3866},{-2099,1796},{-2098,2640},{-2097,1528},{-2096,7308},{-2095,2356},{-2094,2928},{-2093,1462},{-2092,2406},{-2091,1304},{-2090,3730},{-2089,1912},{-2088,6414},{-2087,4172},{-2086,2272},{-2085,1270},{-2084,4314},{-2083,3260},{-2082,4780},{-2081,1816},{-2080,11902},{-2079,1180},{-2078,1916},{-2077,1234},{-2076,6264},{-2075,1460},{-2074,2846},{-2073,3056},{-2072,13862},{-2071,2206},{-2070,3676},{-2069,3346},{-2068,4918},{-2067,2174},{-2066,2150},{-2065,4702},{-2064,13672},{-2063,1626},{-2062,3686},{-2061,2356},{-2060,4202},{-2059,4582},{-2058,3664},{-2057,2172},{-2056,8066},{-2055,2494},{-2054,2332},{-2053,6842},{-2052,4298},{-2051,3850},{-2050,2422},{-2049,2018},{-2048,10832},{-2047,1890},{-2046,2974},{-2045,2754},{-2044,4446},{-2043,2570},{-2042,3714},{-2041,2366},{-2040,12760},{-2039,2510},{-2038,1410},{-2037,2786},{-2036,4844},{-2035,3478},{-2034,7870},{-2033,1624},{-2032,6042},{-2031,1708},{-2030,10866},{-2029,1660},{-2028,3736},{-2027,2824},{-2026,3572},{-2025,2508},{-2024,6328},{-2023,1006},{-2022,8684},{-2021,2066},{-2020,4178},{-2019,3114},{-2018,2460},{-2017,2442},{-2016,12808},{-2015,2640},{-2014,2958},{-2013,2710},{-2012,8482},{-2011,3166},{-2010,3062},{-2009,1440},{-2008,46980},{-2007,2034},{-2006,3052},{-2005,3844},{-2004,7774},{-2003,3208},{-2002,1630},{-2001,3664},{-2000,6020},{-1999,2056},{-1998,3298},{-1997,2420},{-1996,4662},{-1995,2542},{-1994,2078},{-1993,1780},{-1992,12540},{-1991,2550},{-1990,4158},{-1989,1878},{-1988,4440},{-1987,1532},{-1986,3760},{-1985,1990},{-1984,19278},{-1983,1900},{-1982,3660},{-1981,1820},{-1980,9100},{-1979,3932},{-1978,5470},{-1977,1700},{-1976,8680},{-1975,1848},{-1974,2416},{-1973,2168},{-1972,2962},{-1971,4170},{-1970,3338},{-1969,2426},{-1968,40714},{-1967,2946},{-1966,5794},{-1965,2044},{-1964,5662},{-1963,2660},{-1962,5502},{-1961,2296},{-1960,4694},{-1959,3912},{-1958,4058},{-1957,2144},{-1956,4518},{-1955,3118},{-1954,3664},{-1953,4526},{-1952,10596},{-1951,2766},{-1950,5190},{-1949,3508},{-1948,8100},{-1947,2958},{-1946,3150},{-1945,2326},{-1944,21420},{-1943,3278},{-1942,6010},{-1941,1906},{-1940,5058},{-1939,2254},{-1938,5032},{-1937,3284},{-1936,8006},{-1935,5060},{-1934,3510},{-1933,4378},{-1932,5164},{-1931,3282},{-1930,4464},{-1929,3980},{-1928,9780},{-1927,1596},{-1926,11946},{-1925,2738},{-1924,4308},{-1923,2288},{-1922,3474},{-1921,4202},{-1920,26978},{-1919,2438},{-1918,2728},{-1917,4410},{-1916,5890},{-1915,1620},{-1914,3438},{-1913,4066},{-1912,6692},{-1911,2476},{-1910,2754},{-1909,2442},{-1908,14528},{-1907,3562},{-1906,2538},{-1905,1672},{-1904,15728},{-1903,1822},{-1902,4704},{-1901,2762},{-1900,7338},{-1899,5624},{-1898,3514},{-1897,3560},{-1896,7474},{-1895,2524},{-1894,5544},{-1893,2022},{-1892,7914},{-1891,3562},{-1890,6432},{-1889,2516},{-1888,7466},{-1887,3276},{-1886,2766},{-1885,3468},{-1884,4440},{-1883,2994},{-1882,2316},{-1881,2490},{-1880,6542},{-1879,1556},{-1878,3460},{-1877,3228},{-1876,7036},{-1875,4184},{-1874,3716},{-1873,5514},{-1872,12334},{-1871,2056},{-1870,3348},{-1869,1470},{-1868,3854},{-1867,2262},{-1866,3980},{-1865,3120},{-1864,6878},{-1863,4952},{-1862,3912},{-1861,2962},{-1860,6378},{-1859,1820},{-1858,2934},{-1857,2834},{-1856,19872},{-1855,2408},{-1854,4400},{-1853,2784},{-1852,5218},{-1851,2616},{-1850,5362},{-1849,2344},{-1848,9404},{-1847,3876},{-1846,3470},{-1845,2918},{-1844,2734},{-1843,4998},{-1842,3756},{-1841,3858},{-1840,6104},{-1839,2634},{-1838,3980},{-1837,8482},{-1836,10158},{-1835,3516},{-1834,3954},{-1833,2212},{-1832,12144},{-1831,3698},{-1830,3068},{-1829,3158},{-1828,5340},{-1827,2460},{-1826,3902},{-1825,3562},{-1824,15674},{-1823,2758},{-1822,4622},{-1821,3722},{-1820,6152},{-1819,2666},{-1818,3906},{-1817,2956},{-1816,10142},{-1815,2176},{-1814,4782},{-1813,2094},{-1812,8702},{-1811,3164},{-1810,5224},{-1809,2518},{-1808,8648},{-1807,3682},{-1806,4734},{-1805,2798},{-1804,9772},{-1803,3470},{-1802,5260},{-1801,2672},{-1800,12880},{-1799,2480},{-1798,4984},{-1797,2816},{-1796,5284},{-1795,2024},{-1794,4400},{-1793,3858},{-1792,13260},{-1791,3338},{-1790,9824},{-1789,3374},{-1788,9988},{-1787,2726},{-1786,4882},{-1785,3584},{-1784,10590},{-1783,2896},{-1782,4090},{-1781,2900},{-1780,11780},{-1779,3430},{-1778,5978},{-1777,3176},{-1776,12028},{-1775,3692},{-1774,4488},{-1773,3556},{-1772,6822},{-1771,3292},{-1770,7322},{-1769,4314},{-1768,15534},{-1767,5166},{-1766,2728},{-1765,3998},{-1764,5430},{-1763,4044},{-1762,3892},{-1761,2882},{-1760,12518},{-1759,4518},{-1758,3742},{-1757,6270},{-1756,5214},{-1755,3440},{-1754,4906},{-1753,3642},{-1752,10670},{-1751,4910},{-1750,4200},{-1749,3520},{-1748,9456},{-1747,5434},{-1746,6200},{-1745,4776},{-1744,7986},{-1743,6854},{-1742,5864},{-1741,3498},{-1740,13152},{-1739,3758},{-1738,8026},{-1737,6076},{-1736,12868},{-1735,4208},{-1734,6120},{-1733,2896},{-1732,7688},{-1731,4780},{-1730,6024},{-1729,3928},{-1728,67934},{-1727,2876},{-1726,4546},{-1725,3498},{-1724,5678},{-1723,4928},{-1722,4670},{-1721,2552},{-1720,18880},{-1719,3582},{-1718,5298},{-1717,6618},{-1716,10254},{-1715,3922},{-1714,4410},{-1713,4202},{-1712,12590},{-1711,4596},{-1710,4924},{-1709,2234},{-1708,17510},{-1707,3250},{-1706,5280},{-1705,3870},{-1704,21958},{-1703,4148},{-1702,6986},{-1701,4400},{-1700,7262},{-1699,3488},{-1698,6830},{-1697,2892},{-1696,39920},{-1695,5592},{-1694,5142},{-1693,3172},{-1692,8110},{-1691,4472},{-1690,3264},{-1689,4294},{-1688,9044},{-1687,4038},{-1686,8232},{-1685,8334},{-1684,11022},{-1683,4462},{-1682,9386},{-1681,3734},{-1680,15798},{-1679,5632},{-1678,6326},{-1677,3450},{-1676,5842},{-1675,3542},{-1674,13210},{-1673,3906},{-1672,11614},{-1671,5732},{-1670,4448},{-1669,2770},{-1668,6810},{-1667,4564},{-1666,5194},{-1665,3904},{-1664,11000},{-1663,4244},{-1662,6196},{-1661,5372},{-1660,10982},{-1659,2954},{-1658,4270},{-1657,4080},{-1656,19408},{-1655,3338},{-1654,7416},{-1653,5166},{-1652,8218},{-1651,4326},{-1650,5382},{-1649,5996},{-1648,46612},{-1647,4536},{-1646,5222},{-1645,8542},{-1644,10418},{-1643,4536},{-1642,10412},{-1641,2708},{-1640,12378},{-1639,4794},{-1638,9234},{-1637,5534},{-1636,12940},{-1635,3460},{-1634,7748},{-1633,5122},{-1632,17870},{-1631,3020},{-1630,5226},{-1629,3428},{-1628,8420},{-1627,4630},{-1626,4978},{-1625,5250},{-1624,36620},{-1623,4662},{-1622,9240},{-1621,4200},{-1620,33204},{-1619,3070},{-1618,7036},{-1617,6204},{-1616,10188},{-1615,4384},{-1614,4250},{-1613,6594},{-1612,10704},{-1611,4432},{-1610,6824},{-1609,4236},{-1608,16058},{-1607,5486},{-1606,4814},{-1605,4686},{-1604,14182},{-1603,5746},{-1602,6434},{-1601,4658},{-1600,12164},{-1599,6328},{-1598,7694},{-1597,3976},{-1596,11352},{-1595,3620},{-1594,7186},{-1593,5114},{-1592,57744},{-1591,4786},{-1590,5434},{-1589,4368},{-1588,6870},{-1587,5106},{-1586,5144},{-1585,5480},{-1584,20542},{-1583,3208},{-1582,8314},{-1581,3576},{-1580,11770},{-1579,12100},{-1578,4942},{-1577,5104},{-1576,14916},{-1575,5170},{-1574,6904},{-1573,5984},{-1572,14166},{-1571,6524},{-1570,4784},{-1569,5684},{-1568,13260},{-1567,5218},{-1566,9638},{-1565,5264},{-1564,11426},{-1563,8600},{-1562,7938},{-1561,4788},{-1560,15374},{-1559,5890},{-1558,6444},{-1557,4760},{-1556,10862},{-1555,4944},{-1554,6128},{-1553,4894},{-1552,18088},{-1551,4664},{-1550,8128},{-1549,6236},{-1548,10002},{-1547,3850},{-1546,13846},{-1545,4312},{-1544,8882},{-1543,3942},{-1542,5530},{-1541,4282},{-1540,12036},{-1539,5614},{-1538,10594},{-1537,6058},{-1536,10504},{-1535,3982},{-1534,8402},{-1533,4386},{-1532,8148},{-1531,5700},{-1530,12164},{-1529,8718},{-1528,24094},{-1527,4540},{-1526,5966},{-1525,5444},{-1524,12282},{-1523,3978},{-1522,15384},{-1521,6644},{-1520,22336},{-1519,6226},{-1518,6556},{-1517,4890},{-1516,10902},{-1515,6334},{-1514,7228},{-1513,6030},{-1512,18954},{-1511,5564},{-1510,8616},{-1509,6696},{-1508,11794},{-1507,6338},{-1506,9312},{-1505,7934},{-1504,13248},{-1503,8412},{-1502,7054},{-1501,5148},{-1500,9074},{-1499,5684},{-1498,7790},{-1497,4564},{-1496,14300},{-1495,4436},{-1494,6828},{-1493,4658},{-1492,8644},{-1491,7164},{-1490,6746},{-1489,5196},{-1488,23590},{-1487,5666},{-1486,7578},{-1485,6254},{-1484,12802},{-1483,7986},{-1482,5478},{-1481,9958},{-1480,13898},{-1479,5546},{-1478,5900},{-1477,5482},{-1476,15428},{-1475,7352},{-1474,6540},{-1473,6092},{-1472,10100},{-1471,7944},{-1470,7146},{-1469,5574},{-1468,9738},{-1467,6034},{-1466,7182},{-1465,8214},{-1464,16244},{-1463,5092},{-1462,9334},{-1461,5426},{-1460,11730},{-1459,10358},{-1458,10026},{-1457,4842},{-1456,19636},{-1455,5340},{-1454,6224},{-1453,5912},{-1452,19228},{-1451,5504},{-1450,8174},{-1449,6532},{-1448,8904},{-1447,5434},{-1446,8246},{-1445,7806},{-1444,18342},{-1443,5928},{-1442,7682},{-1441,6380},{-1440,58772},{-1439,5122},{-1438,8522},{-1437,5038},{-1436,10982},{-1435,5812},{-1434,10654},{-1433,7150},{-1432,17712},{-1431,6566},{-1430,6976},{-1429,6872},{-1428,13598},{-1427,17616},{-1426,8296},{-1425,10710},{-1424,20424},{-1423,6736},{-1422,9152},{-1421,8754},{-1420,14712},{-1419,7562},{-1418,11174},{-1417,10990},{-1416,18436},{-1415,5590},{-1414,12108},{-1413,10284},{-1412,13076},{-1411,8966},{-1410,15074},{-1409,10150},{-1408,28256},{-1407,9128},{-1406,12072},{-1405,5816},{-1404,15836},{-1403,9766},{-1402,12460},{-1401,10228},{-1400,13718},{-1399,13662},{-1398,12922},{-1397,9478},{-1396,18202},{-1395,9196},{-1394,14854},{-1393,6898},{-1392,30450},{-1391,11920},{-1390,9842},{-1389,7236},{-1388,25992},{-1387,7438},{-1386,12752},{-1385,8704},{-1384,35378},{-1383,6142},{-1382,7698},{-1381,9558},{-1380,29644},{-1379,10832},{-1378,11640},{-1377,11506},{-1376,26412},{-1375,7770},{-1374,15042},{-1373,16378},{-1372,14292},{-1371,8180},{-1370,10046},{-1369,8040},{-1368,15152},{-1367,8112},{-1366,8696},{-1365,7734},{-1364,10048},{-1363,9990},{-1362,10748},{-1361,10018},{-1360,14328},{-1359,6260},{-1358,11476},{-1357,6960},{-1356,12328},{-1355,10960},{-1354,11078},{-1353,6614},{-1352,23208},{-1351,10690},{-1350,11492},{-1349,9260},{-1348,11298},{-1347,9268},{-1346,8768},{-1345,7532},{-1344,37590},{-1343,6348},{-1342,11118},{-1341,8328},{-1340,11670},{-1339,7350},{-1338,15208},{-1337,9776},{-1336,18958},{-1335,6628},{-1334,9694},{-1333,8636},{-1332,45302},{-1331,8246},{-1330,10610},{-1329,7732},{-1328,14106},{-1327,7362},{-1326,9058},{-1325,10590},{-1324,24680},{-1323,8492},{-1322,9408},{-1321,7280},{-1320,27552},{-1319,9168},{-1318,11136},{-1317,12474},{-1316,25326},{-1315,9596},{-1314,13562},{-1313,10898},{-1312,106610},{-1311,7014},{-1310,10008},{-1309,8242},{-1308,13582},{-1307,10136},{-1306,11898},{-1305,12754},{-1304,32884},{-1303,7972},{-1302,13566},{-1301,10318},{-1300,20550},{-1299,8574},{-1298,12514},{-1297,8258},{-1296,35634},{-1295,9826},{-1294,12334},{-1293,14642},{-1292,16932},{-1291,13020},{-1290,12314},{-1289,8188},{-1288,19996},{-1287,10510},{-1286,14550},{-1285,7418},{-1284,16956},{-1283,10946},{-1282,12176},{-1281,10210},{-1280,14162},{-1279,8494},{-1278,11352},{-1277,9240},{-1276,26884},{-1275,11644},{-1274,9798},{-1273,9110},{-1272,56780},{-1271,9226},{-1270,20558},{-1269,10798},{-1268,15008},{-1267,10570},{-1266,19198},{-1265,14930},{-1264,16790},{-1263,11578},{-1262,22722},{-1261,9358},{-1260,48162},{-1259,8728},{-1258,13070},{-1257,17794},{-1256,21708},{-1255,9234},{-1254,13246},{-1253,18802},{-1252,14818},{-1251,10922},{-1250,11686},{-1249,10126},{-1248,34378},{-1247,13130},{-1246,23282},{-1245,11402},{-1244,23306},{-1243,9872},{-1242,19286},{-1241,11768},{-1240,27872},{-1239,17150},{-1238,14848},{-1237,12644},{-1236,29794},{-1235,10966},{-1234,18922},{-1233,11322},{-1232,37572},{-1231,13114},{-1230,11136},{-1229,10098},{-1228,28618},{-1227,9732},{-1226,14340},{-1225,16438},{-1224,23756},{-1223,11862},{-1222,15828},{-1221,13274},{-1220,30270},{-1219,12364},{-1218,16682},{-1217,11174},{-1216,31736},{-1215,10728},{-1214,12346},{-1213,15460},{-1212,19760},{-1211,14802},{-1210,16732},{-1209,9066},{-1208,27900},{-1207,10558},{-1206,15110},{-1205,11322},{-1204,18972},{-1203,11198},{-1202,19628},{-1201,10542},{-1200,20994},{-1199,13456},{-1198,12132},{-1197,9988},{-1196,15876},{-1195,19436},{-1194,18684},{-1193,9464},{-1192,50104},{-1191,9972},{-1190,13066},{-1189,11900},{-1188,29180},{-1187,11292},{-1186,13722},{-1185,9746},{-1184,22830},{-1183,12008},{-1182,15790},{-1181,12018},{-1180,24502},{-1179,12364},{-1178,24214},{-1177,15750},{-1176,21034},{-1175,16008},{-1174,19504},{-1173,11624},{-1172,23304},{-1171,13356},{-1170,27490},{-1169,12296},{-1168,29834},{-1167,10936},{-1166,13664},{-1165,26100},{-1164,58538},{-1163,12762},{-1162,20824},{-1161,13548},{-1160,20142},{-1159,14556},{-1158,25956},{-1157,15836},{-1156,30098},{-1155,13224},{-1154,18558},{-1153,11266},{-1152,57096},{-1151,13230},{-1150,15050},{-1149,14632},{-1148,19344},{-1147,11512},{-1146,16050},{-1145,16852},{-1144,22130},{-1143,18820},{-1142,17676},{-1141,12610},{-1140,28964},{-1139,9736},{-1138,17040},{-1137,11560},{-1136,61546},{-1135,15672},{-1134,32304},{-1133,10182},{-1132,22938},{-1131,15020},{-1130,15682},{-1129,13156},{-1128,36668},{-1127,12950},{-1126,53230},{-1125,15006},{-1124,24100},{-1123,12740},{-1122,18114},{-1121,12606},{-1120,95870},{-1119,14554},{-1118,19990},{-1117,13378},{-1116,35420},{-1115,18052},{-1114,19688},{-1113,13204},{-1112,31108},{-1111,13038},{-1110,19436},{-1109,16214},{-1108,28782},{-1107,14798},{-1106,18536},{-1105,14362},{-1104,37576},{-1103,16346},{-1102,22230},{-1101,26880},{-1100,20842},{-1099,16110},{-1098,22384},{-1097,14100},{-1096,24148},{-1095,15084},{-1094,19676},{-1093,17534},{-1092,33944},{-1091,19978},{-1090,15626},{-1089,15348},{-1088,80638},{-1087,15946},{-1086,19604},{-1085,13978},{-1084,26360},{-1083,14258},{-1082,18984},{-1081,12640},{-1080,40148},{-1079,16810},{-1078,20260},{-1077,14308},{-1076,18878},{-1075,23580},{-1074,16136},{-1073,20370},{-1072,29956},{-1071,13532},{-1070,23136},{-1069,18216},{-1068,38886},{-1067,17554},{-1066,18054},{-1065,18894},{-1064,21818},{-1063,15314},{-1062,20504},{-1061,22442},{-1060,27404},{-1059,17050},{-1058,27334},{-1057,17984},{-1056,82604},{-1055,22230},{-1054,35176},{-1053,22324},{-1052,24146},{-1051,18304},{-1050,25746},{-1049,15458},{-1048,33172},{-1047,13684},{-1046,26708},{-1045,18594},{-1044,28294},{-1043,21790},{-1042,20080},{-1041,18172},{-1040,42050},{-1039,19070},{-1038,23318},{-1037,17676},{-1036,29726},{-1035,20828},{-1034,19240},{-1033,22170},{-1032,46634},{-1031,20596},{-1030,26090},{-1029,20812},{-1028,28608},{-1027,23296},{-1026,21640},{-1025,16444},{-1024,42666},{-1023,18708},{-1022,25886},{-1021,20366},{-1020,58174},{-1019,20398},{-1018,29640},{-1017,16858},{-1016,44152},{-1015,19620},{-1014,19474},{-1013,14744},{-1012,30656},{-1011,18086},{-1010,20708},{-1009,15384},{-1008,32940},{-1007,20220},{-1006,20816},{-1005,20276},{-1004,37368},{-1003,23936},{-1002,25994},{-1001,18202},{-1000,41258},{-999,24266},{-998,25746},{-997,24426},{-996,59274},{-995,20276},{-994,23732},{-993,21778},{-992,90504},{-991,22760},{-990,26084},{-989,19142},{-988,29378},{-987,22576},{-986,26822},{-985,22360},{-984,60860},{-983,19384},{-982,22018},{-981,48382},{-980,38536},{-979,19360},{-978,31356},{-977,21014},{-976,42352},{-975,22048},{-974,23538},{-973,19800},{-972,41304},{-971,20658},{-970,25348},{-969,26386},{-968,68128},{-967,23330},{-966,30498},{-965,25072},{-964,33350},{-963,21360},{-962,26136},{-961,24750},{-960,68954},{-959,23420},{-958,34014},{-957,19546},{-956,32276},{-955,28006},{-954,29792},{-953,26072},{-952,71568},{-951,23146},{-950,23012},{-949,31646},{-948,38506},{-947,29850},{-946,31060},{-945,47368},{-944,67724},{-943,21506},{-942,67470},{-941,30106},{-940,48358},{-939,26340},{-938,32244},{-937,26016},{-936,71194},{-935,23166},{-934,34882},{-933,25062},{-932,40938},{-931,22552},{-930,33234},{-929,22176},{-928,103446},{-927,30000},{-926,51000},{-925,22204},{-924,52858},{-923,27024},{-922,34584},{-921,29550},{-920,32130},{-919,29378},{-918,41542},{-917,26548},{-916,40462},{-915,33414},{-914,31462},{-913,32668},{-912,52084},{-911,27656},{-910,40448},{-909,30080},{-908,41534},{-907,25636},{-906,31194},{-905,24252},{-904,40366},{-903,28656},{-902,34368},{-901,24202},{-900,79918},{-899,34898},{-898,34962},{-897,21908},{-896,89512},{-895,30020},{-894,38358},{-893,25674},{-892,52810},{-891,33812},{-890,39134},{-889,30500},{-888,96414},{-887,28272},{-886,38140},{-885,29652},{-884,97712},{-883,41952},{-882,31434},{-881,25942},{-880,116464},{-879,28960},{-878,50122},{-877,28302},{-876,65380},{-875,32244},{-874,32506},{-873,30838},{-872,143888},{-871,40284},{-870,42152},{-869,26488},{-868,47002},{-867,28442},{-866,51902},{-865,34500},{-864,108890},{-863,26250},{-862,44782},{-861,40614},{-860,71298},{-859,33714},{-858,47398},{-857,27550},{-856,60332},{-855,31876},{-854,39564},{-853,37756},{-852,56502},{-851,34966},{-850,40338},{-849,44836},{-848,99092},{-847,38514},{-846,46302},{-845,45566},{-844,66630},{-843,33678},{-842,46686},{-841,40844},{-840,68996},{-839,35300},{-838,40832},{-837,34916},{-836,59702},{-835,37196},{-834,52112},{-833,33246},{-832,70240},{-831,46288},{-830,39544},{-829,42502},{-828,78412},{-827,43398},{-826,46390},{-825,40928},{-824,131032},{-823,40838},{-822,45656},{-821,54434},{-820,58530},{-819,39370},{-818,79710},{-817,38204},{-816,77774},{-815,47106},{-814,49990},{-813,49710},{-812,136002},{-811,48008},{-810,60918},{-809,35878},{-808,92694},{-807,41086},{-806,39248},{-805,35094},{-804,74438},{-803,43946},{-802,46198},{-801,49240},{-800,91018},{-799,45454},{-798,48542},{-797,38360},{-796,68246},{-795,40664},{-794,45720},{-793,43932},{-792,91770},{-791,42872},{-790,45424},{-789,42862},{-788,62088},{-787,51696},{-786,102828},{-785,44144},{-784,64242},{-783,50964},{-782,52588},{-781,38310},{-780,72490},{-779,43646},{-778,47960},{-777,42682},{-776,74062},{-775,44982},{-774,43216},{-773,60682},{-772,91234},{-771,42462},{-770,58924},{-769,61514},{-768,88768},{-767,46386},{-766,44690},{-765,45108},{-764,71804},{-763,53596},{-762,61788},{-761,100098},{-760,88078},{-759,43554},{-758,53940},{-757,43064},{-756,83796},{-755,41300},{-754,64380},{-753,46444},{-752,72412},{-751,43342},{-750,57026},{-749,53164},{-748,70736},{-747,48904},{-746,55106},{-745,50094},{-744,82224},{-743,50102},{-742,55956},{-741,54600},{-740,85398},{-739,48508},{-738,55994},{-737,47826},{-736,83122},{-735,54144},{-734,68660},{-733,48712},{-732,142756},{-731,50330},{-730,59880},{-729,54070},{-728,98418},{-727,50112},{-726,69906},{-725,55944},{-724,74422},{-723,48278},{-722,58062},{-721,51552},{-720,175554},{-719,54008},{-718,73508},{-717,48870},{-716,111848},{-715,73568},{-714,73948},{-713,62012},{-712,98472},{-711,61470},{-710,69318},{-709,66366},{-708,97886},{-707,53040},{-706,72068},{-705,69756},{-704,123114},{-703,61516},{-702,80002},{-701,65708},{-700,101286},{-699,58626},{-698,64108},{-697,54776},{-696,174024},{-695,67282},{-694,75134},{-693,53242},{-692,108164},{-691,64920},{-690,73904},{-689,81486},{-688,119746},{-687,72774},{-686,86800},{-685,64332},{-684,159162},{-683,74646},{-682,74154},{-681,54406},{-680,96176},{-679,65770},{-678,99966},{-677,66892},{-676,88576},{-675,58290},{-674,71120},{-673,72476},{-672,105754},{-671,58674},{-670,70732},{-669,63320},{-668,107430},{-667,67858},{-666,104606},{-665,71812},{-664,120236},{-663,83602},{-662,83266},{-661,76714},{-660,99964},{-659,87058},{-658,93250},{-657,80598},{-656,382210},{-655,81238},{-654,110330},{-653,67722},{-652,110030},{-651,82620},{-650,106760},{-649,75842},{-648,122204},{-647,68398},{-646,95280},{-645,86822},{-644,127134},{-643,69766},{-642,110482},{-641,66328},{-640,151866},{-639,79894},{-638,141096},{-637,92638},{-636,107388},{-635,89224},{-634,134548},{-633,74064},{-632,126556},{-631,76864},{-630,164182},{-629,73098},{-628,122692},{-627,81996},{-626,99526},{-625,83836},{-624,212616},{-623,95062},{-622,102232},{-621,106040},{-620,126096},{-619,79972},{-618,106438},{-617,87818},{-616,124504},{-615,86534},{-614,95454},{-613,83946},{-612,134266},{-611,80848},{-610,97038},{-609,107202},{-608,173766},{-607,92276},{-606,97864},{-605,112744},{-604,128684},{-603,109458},{-602,208654},{-601,105802},{-600,135026},{-599,81312},{-598,90888},{-597,81098},{-596,169670},{-595,93414},{-594,114386},{-593,87878},{-592,163368},{-591,116490},{-590,111208},{-589,96804},{-588,166136},{-587,105052},{-586,135066},{-585,94162},{-584,180366},{-583,113466},{-582,122754},{-581,127554},{-580,134826},{-579,106828},{-578,107276},{-577,109688},{-576,203214},{-575,110782},{-574,118276},{-573,98798},{-572,141622},{-571,121716},{-570,304118},{-569,110548},{-568,172114},{-567,122550},{-566,122276},{-565,112938},{-564,189866},{-563,115676},{-562,141622},{-561,108042},{-560,184052},{-559,120658},{-558,155922},{-557,110658},{-556,175580},{-555,117652},{-554,126992},{-553,141244},{-552,273934},{-551,129222},{-550,147292},{-549,110324},{-548,166584},{-547,120310},{-546,133892},{-545,109016},{-544,298192},{-543,117506},{-542,141854},{-541,104634},{-540,273444},{-539,115420},{-538,157178},{-537,133586},{-536,211016},{-535,117798},{-534,157250},{-533,131554},{-532,179712},{-531,137524},{-530,168372},{-529,134088},{-528,480824},{-527,158688},{-526,153612},{-525,152324},{-524,239998},{-523,138576},{-522,176146},{-521,128894},{-520,203304},{-519,154938},{-518,169066},{-517,135470},{-516,273980},{-515,154340},{-514,170698},{-513,144886},{-512,237840},{-511,134042},{-510,184942},{-509,140986},{-508,264916},{-507,153902},{-506,151776},{-505,143774},{-504,266644},{-503,168598},{-502,218768},{-501,144318},{-500,400326},{-499,159992},{-498,169576},{-497,180636},{-496,433132},{-495,145652},{-494,167322},{-493,144386},{-492,232304},{-491,170670},{-490,187860},{-489,141552},{-488,269408},{-487,209426},{-486,214872},{-485,172714},{-484,362838},{-483,151586},{-482,174882},{-481,173298},{-480,318534},{-479,179552},{-478,246522},{-477,187012},{-476,243750},{-475,159570},{-474,268778},{-473,161166},{-472,267656},{-471,192382},{-470,207060},{-469,206326},{-468,291208},{-467,178414},{-466,196426},{-465,182456},{-464,329452},{-463,182644},{-462,224628},{-461,193344},{-460,277752},{-459,210198},{-458,205738},{-457,196380},{-456,295890},{-455,184622},{-454,231796},{-453,201962},{-452,359516},{-451,202264},{-450,240698},{-449,223788},{-448,333932},{-447,199914},{-446,292142},{-445,211872},{-444,294160},{-443,212454},{-442,255652},{-441,209316},{-440,386906},{-439,235918},{-438,268754},{-437,236672},{-436,416956},{-435,259652},{-434,263580},{-433,233836},{-432,418558},{-431,212794},{-430,279946},{-429,263296},{-428,458606},{-427,241654},{-426,332858},{-425,257470},{-424,337196},{-423,251666},{-422,264350},{-421,244504},{-420,418388},{-419,276524},{-418,366116},{-417,263224},{-416,395992},{-415,284426},{-414,325996},{-413,260258},{-412,337702},{-411,249402},{-410,372104},{-409,285328},{-408,520308},{-407,274936},{-406,383920},{-405,315984},{-404,428928},{-403,268654},{-402,346980},{-401,264488},{-400,468222},{-399,288262},{-398,481322},{-397,291162},{-396,569094},{-395,279556},{-394,405394},{-393,310224},{-392,405480},{-391,315236},{-390,400082},{-389,305542},{-388,555498},{-387,334802},{-386,408512},{-385,380490},{-384,492194},{-383,309392},{-382,465282},{-381,326832},{-380,410296},{-379,359156},{-378,390870},{-377,346994},{-376,522352},{-375,348720},{-374,374060},{-373,345464},{-372,561654},{-371,401494},{-370,534698},{-369,374104},{-368,475616},{-367,369026},{-366,427332},{-365,384590},{-364,527596},{-363,388704},{-362,401558},{-361,386820},{-360,573880},{-359,369324},{-358,457270},{-357,355992},{-356,708198},{-355,386958},{-354,457954},{-353,392022},{-352,518248},{-351,450092},{-350,458972},{-349,393484},{-348,614230},{-347,414710},{-346,558002},{-345,404108},{-344,833410},{-343,436538},{-342,491122},{-341,416754},{-340,718874},{-339,442070},{-338,473000},{-337,475978},{-336,694458},{-335,507548},{-334,511140},{-333,476834},{-332,896646},{-331,523982},{-330,600918},{-329,502884},{-328,774496},{-327,510768},{-326,602530},{-325,592020},{-324,852944},{-323,542344},{-322,644058},{-321,511548},{-320,811556},{-319,538104},{-318,664916},{-317,541662},{-316,829134},{-315,656554},{-314,720060},{-313,559534},{-312,1432588},{-311,616354},{-310,636718},{-309,610210},{-308,990148},{-307,587486},{-306,736120},{-305,604862},{-304,862248},{-303,668048},{-302,957918},{-301,615368},{-300,925266},{-299,722130},{-298,792752},{-297,707764},{-296,1329014},{-295,745342},{-294,882110},{-293,765370},{-292,1024606},{-291,698074},{-290,782830},{-289,666694},{-288,1026252},{-287,795334},{-286,809646},{-285,748164},{-284,962430},{-283,743276},{-282,882986},{-281,740470},{-280,1171792},{-279,902170},{-278,917140},{-277,855356},{-276,1189320},{-275,873512},{-274,1009202},{-273,906332},{-272,1172730},{-271,853400},{-270,998656},{-269,810934},{-268,1196558},{-267,931284},{-266,929248},{-265,911236},{-264,1603834},{-263,1033210},{-262,1048304},{-261,972022},{-260,1315126},{-259,978930},{-258,1396478},{-257,1022520},{-256,1284974},{-255,1046036},{-254,1182352},{-253,1107772},{-252,1586604},{-251,1017276},{-250,1351108},{-249,1059422},{-248,2343314},{-247,1080718},{-246,1383720},{-245,1046732},{-244,1421966},{-243,1119666},{-242,1441658},{-241,1166108},{-240,1767728},{-239,1380290},{-238,1371376},{-237,1240984},{-236,1664568},{-235,1232206},{-234,1410314},{-233,1347984},{-232,2233032},{-231,1438428},{-230,1586276},{-229,1313716},{-228,1771574},{-227,1390484},{-226,1602322},{-225,1383816},{-224,1821324},{-223,1489428},{-222,1721770},{-221,1409340},{-220,1883898},{-219,1605118},{-218,1725172},{-217,1562222},{-216,2468882},{-215,1649860},{-214,1962014},{-213,1708240},{-212,2142340},{-211,1773240},{-210,2012244},{-209,1705060},{-208,2274372},{-207,1935936},{-206,1833322},{-205,1902558},{-204,2881304},{-203,1984400},{-202,2125206},{-201,1930872},{-200,2847414},{-199,2361336},{-198,2717290},{-197,2008534},{-196,2828800},{-195,2148544},{-194,2352268},{-193,2182310},{-192,3223488},{-191,2134586},{-190,2324524},{-189,2266324},{-188,2862094},{-187,2353574},{-186,2821396},{-185,2360364},{-184,3301366},{-183,2600520},{-182,2827672},{-181,2650482},{-180,3264728},{-179,2764534},{-178,3071110},{-177,2716402},{-176,3801416},{-175,2753522},{-174,3324012},{-173,2785354},{-172,3601502},{-171,3145756},{-170,3653254},{-169,3108470},{-168,4098458},{-167,3149130},{-166,3767046},{-165,3291418},{-164,4326698},{-163,3259590},{-162,4061368},{-161,3823726},{-160,4319172},{-159,3731562},{-158,3987210},{-157,3667400},{-156,5478312},{-155,3855840},{-154,4455394},{-153,3797366},{-152,5109444},{-151,4086794},{-150,4733286},{-149,4394736},{-148,5428480},{-147,4551514},{-146,4919606},{-145,4729098},{-144,5994210},{-143,4974778},{-142,5650250},{-141,5280306},{-140,6682998},{-139,5716256},{-138,6242896},{-137,5415710},{-136,6910154},{-135,5809838},{-134,6566818},{-133,5986694},{-132,7987860},{-131,6016452},{-130,6628748},{-129,6843542},{-128,8146860},{-127,6710142},{-126,7747396},{-125,6683644},{-124,9622454},{-123,7681438},{-122,8247140},{-121,7573574},{-120,9148880},{-119,7580674},{-118,8687860},{-117,8373630},{-116,10149922},{-115,8810596},{-114,10075348},{-113,9510004},{-112,10466010},{-111,9719906},{-110,10279962},{-109,10658216},{-108,13228816},{-107,10021636},{-106,11320744},{-105,11042136},{-104,13918630},{-103,11698600},{-102,13472532},{-101,11993078},{-100,14855920},{-99,13421840},{-98,14834420},{-97,13305664},{-96,16591642},{-95,14124828},{-94,16834770},{-93,15359940},{-92,18278214},{-91,16189940},{-90,17208780},{-89,17360016},{-88,18694746},{-87,17041778},{-86,20007972},{-85,18987222},{-84,22305078},{-83,19721392},{-82,22410404},{-81,20529868},{-80,24784076},{-79,21804286},{-78,26006622},{-77,24102058},{-76,28638244},{-75,25356022},{-74,28692364},{-73,26464378},{-72,31426812},{-71,28598752},{-70,33248076},{-69,31516180},{-68,36586520},{-67,32790568},{-66,38491390},{-65,34671178},{-64,41964302},{-63,39064902},{-62,43575600},{-61,40099928},{-60,48480332},{-59,44177972},{-58,51098086},{-57,47805432},{-56,56306084},{-55,51122638},{-54,59613540},{-53,54680742},{-52,61993176},{-51,62556834},{-50,70552728},{-49,66803938},{-48,81331622},{-47,76331604},{-46,80661252},{-45,80219656},{-44,90585988},{-43,87560502},{-42,101279094},{-41,96561472},{-40,113171368},{-39,110427264},{-38,126651876},{-37,119572100},{-36,140064770},{-35,135758192},{-34,152462096},{-33,152656204},{-32,169873878},{-31,165237166},{-30,192469924},{-29,193424472},{-28,207284356},{-27,213289590},{-26,226175492},{-25,232270324},{-24,269619596},{-23,262758934},{-22,299900466},{-21,301722942},{-20,344658698},{-19,336097300},{-18,400938044},{-17,401356142},{-16,449333886},{-15,470722346},{-14,517245516},{-13,536147516},{-12,621585208},{-11,610460966},{-10,719095956},{-9,789207658},{-8,888977234},{-7,929990438},{-6,1156764052},{-5,1113613012},{-4,1392157240},{-3,1620066320},{-2,2325936550},{-1,2944163950},{1,2943865830},{2,2325667048},{3,1619825272},{4,1392116922},{5,1113649714},{6,1156719068},{7,929948550},{8,889202062},{9,789262760},{10,719065430},{11,610364336},{12,621428728},{13,536165472},{14,517159374},{15,470794364},{16,449275442},{17,401205044},{18,400966362},{19,336194018},{20,344686564},{21,301810748},{22,299876582},{23,262848970},{24,269734640},{25,232257954},{26,226203528},{27,213334112},{28,207350388},{29,193366014},{30,192447386},{31,165203620},{32,169909300},{33,152659452},{34,152401768},{35,135789618},{36,140119704},{37,119520122},{38,126656476},{39,110439622},{40,113122866},{41,96592202},{42,101285624},{43,87459652},{44,90542824},{45,80208512},{46,80684272},{47,76268524},{48,81349120},{49,66764892},{50,70575204},{51,62489694},{52,61948816},{53,54688672},{54,59615620},{55,51106924},{56,56312706},{57,47798720},{58,51120384},{59,44198302},{60,48480698},{61,40113406},{62,43582724},{63,39029796},{64,41949844},{65,34661304},{66,38481350},{67,32816806},{68,36516988},{69,31540328},{70,33243540},{71,28610616},{72,31393580},{73,26453470},{74,28670940},{75,25372746},{76,28650168},{77,24120546},{78,26010618},{79,21831688},{80,24775188},{81,20539504},{82,22427826},{83,19751060},{84,22298778},{85,18991550},{86,20014946},{87,17037854},{88,18695246},{89,17349046},{90,17239018},{91,16195574},{92,18305436},{93,15364290},{94,16845378},{95,14129616},{96,16554644},{97,13296714},{98,14826420},{99,13423162},{100,14890084},{101,11989732},{102,13469278},{103,11697330},{104,13921070},{105,11043538},{106,11326618},{107,10017414},{108,13249740},{109,10668870},{110,10248368},{111,9698098},{112,10462346},{113,9502516},{114,10063566},{115,8793254},{116,10103550},{117,8369360},{118,8694922},{119,7579968},{120,9125326},{121,7563374},{122,8228480},{123,7660066},{124,9610412},{125,6683880},{126,7751006},{127,6706188},{128,8198898},{129,6834952},{130,6629890},{131,6025984},{132,8006458},{133,5982552},{134,6550450},{135,5808158},{136,6881320},{137,5421536},{138,6250786},{139,5720002},{140,6677086},{141,5278106},{142,5646168},{143,4973712},{144,5998344},{145,4726610},{146,4929734},{147,4551470},{148,5427108},{149,4397886},{150,4725858},{151,4088224},{152,5113146},{153,3795312},{154,4471816},{155,3856092},{156,5520922},{157,3673126},{158,3998516},{159,3721196},{160,4300214},{161,3815132},{162,4069696},{163,3266572},{164,4375834},{165,3295114},{166,3776370},{167,3154426},{168,4098708},{169,3111048},{170,3656912},{171,3155494},{172,3602368},{173,2790374},{174,3335968},{175,2752242},{176,3799104},{177,2707546},{178,3074402},{179,2766830},{180,3271290},{181,2643626},{182,2814350},{183,2599660},{184,3296902},{185,2370504},{186,2823010},{187,2355870},{188,2858116},{189,2270108},{190,2324922},{191,2133748},{192,3219806},{193,2192242},{194,2345978},{195,2145888},{196,2837264},{197,2011456},{198,2724550},{199,2376254},{200,2860868},{201,1934072},{202,2123584},{203,1982690},{204,2878772},{205,1907280},{206,1836326},{207,1938198},{208,2282980},{209,1709448},{210,2004740},{211,1776706},{212,2133862},{213,1711468},{214,1955274},{215,1649948},{216,2463268},{217,1564384},{218,1719090},{219,1602868},{220,1875296},{221,1411076},{222,1718282},{223,1491522},{224,1824166},{225,1383182},{226,1604210},{227,1386296},{228,1767958},{229,1315228},{230,1580270},{231,1426328},{232,2233978},{233,1346512},{234,1406846},{235,1231458},{236,1652054},{237,1236868},{238,1366172},{239,1386650},{240,1747678},{241,1172778},{242,1443258},{243,1115614},{244,1406808},{245,1048416},{246,1376738},{247,1088384},{248,2354874},{249,1061652},{250,1347996},{251,1020656},{252,1585622},{253,1104948},{254,1181998},{255,1045338},{256,1290842},{257,1027340},{258,1388312},{259,979884},{260,1307034},{261,968604},{262,1047936},{263,1036354},{264,1611096},{265,908856},{266,929250},{267,934324},{268,1183056},{269,810252},{270,996664},{271,857684},{272,1175152},{273,902706},{274,1005074},{275,877832},{276,1193278},{277,855880},{278,917130},{279,903010},{280,1160854},{281,737870},{282,883912},{283,739344},{284,967426},{285,750926},{286,808458},{287,803330},{288,1023532},{289,662576},{290,781156},{291,694610},{292,1023502},{293,757818},{294,882264},{295,746540},{296,1317018},{297,707876},{298,788604},{299,727734},{300,936364},{301,613534},{302,952264},{303,670110},{304,867438},{305,608314},{306,742818},{307,587484},{308,1012782},{309,611366},{310,632270},{311,620412},{312,1449590},{313,560308},{314,716926},{315,655200},{316,834326},{317,542302},{318,674406},{319,538624},{320,817036},{321,512956},{322,647518},{323,543350},{324,862820},{325,596624},{326,609728},{327,507212},{328,776144},{329,503714},{330,606238},{331,526674},{332,892258},{333,478604},{334,511822},{335,509966},{336,702220},{337,474152},{338,471516},{339,438402},{340,712972},{341,415298},{342,494926},{343,437852},{344,832140},{345,404158},{346,557378},{347,414992},{348,627172},{349,395308},{350,461290},{351,448604},{352,524758},{353,394026},{354,460030},{355,383940},{356,709292},{357,355732},{358,455702},{359,368620},{360,572694},{361,388264},{362,401734},{363,389212},{364,521848},{365,383904},{366,430860},{367,367104},{368,477006},{369,374244},{370,532902},{371,402046},{372,558244},{373,346114},{374,373880},{375,349530},{376,524926},{377,348206},{378,388772},{379,359654},{380,413612},{381,328954},{382,461028},{383,307010},{384,491636},{385,379570},{386,404954},{387,338246},{388,566924},{389,307114},{390,398744},{391,315382},{392,405990},{393,310360},{394,402442},{395,277428},{396,576330},{397,291396},{398,489032},{399,290078},{400,462968},{401,262546},{402,347124},{403,269290},{404,429766},{405,317878},{406,382634},{407,275858},{408,510300},{409,282594},{410,366752},{411,247450},{412,336266},{413,259412},{414,321268},{415,284572},{416,396198},{417,263064},{418,363606},{419,275412},{420,417934},{421,242238},{422,266536},{423,252666},{424,337910},{425,256156},{426,332186},{427,241988},{428,462818},{429,265466},{430,277766},{431,213218},{432,412940},{433,234190},{434,260224},{435,257766},{436,421134},{437,237222},{438,267554},{439,236818},{440,385234},{441,209956},{442,256582},{443,215706},{444,298166},{445,211664},{446,293512},{447,201568},{448,332028},{449,222814},{450,239928},{451,203096},{452,358846},{453,202332},{454,230860},{455,184076},{456,295356},{457,196910},{458,206592},{459,210522},{460,279320},{461,193996},{462,225248},{463,183876},{464,319822},{465,181496},{466,196294},{467,178660},{468,293618},{469,204736},{470,205828},{471,189714},{472,270480},{473,161412},{474,259240},{475,158332},{476,242812},{477,183924},{478,246054},{479,181350},{480,324584},{481,171482},{482,172684},{483,150974},{484,351640},{485,172756},{486,213704},{487,208034},{488,274420},{489,143784},{490,186590},{491,168168},{492,228260},{493,143856},{494,167912},{495,144648},{496,438006},{497,179974},{498,169010},{499,160498},{500,395354},{501,144260},{502,224872},{503,169334},{504,268654},{505,145272},{506,151998},{507,155188},{508,270932},{509,141792},{510,185466},{511,134862},{512,238790},{513,143494},{514,171986},{515,154962},{516,276262},{517,135314},{518,165436},{519,155658},{520,207054},{521,131244},{522,176066},{523,137136},{524,241894},{525,153542},{526,153328},{527,157396},{528,481092},{529,134496},{530,167898},{531,138286},{532,180044},{533,131232},{534,156502},{535,118210},{536,215090},{537,133896},{538,157252},{539,117562},{540,259780},{541,102774},{542,142466},{543,116414},{544,283342},{545,107596},{546,134512},{547,121368},{548,170318},{549,109910},{550,148166},{551,128498},{552,267386},{553,140502},{554,127390},{555,118010},{556,174706},{557,110730},{558,155170},{559,120684},{560,182240},{561,109030},{562,141188},{563,115346},{564,180642},{565,113298},{566,121612},{567,121606},{568,175590},{569,110882},{570,298410},{571,121258},{572,142766},{573,99938},{574,120734},{575,110262},{576,199882},{577,110134},{578,108454},{579,107514},{580,136770},{581,128908},{582,122438},{583,114862},{584,184872},{585,94690},{586,134696},{587,104038},{588,163208},{589,97398},{590,111848},{591,116258},{592,164602},{593,88224},{594,114652},{595,93360},{596,164602},{597,81120},{598,90584},{599,82016},{600,136894},{601,106408},{602,204750},{603,110234},{604,127960},{605,113618},{606,96330},{607,93546},{608,173442},{609,108966},{610,96372},{611,80800},{612,133794},{613,83754},{614,93852},{615,87250},{616,130978},{617,87550},{618,105716},{619,78604},{620,124680},{621,103266},{622,102982},{623,94816},{624,205378},{625,83014},{626,98170},{627,82534},{628,122246},{629,72938},{630,164408},{631,77492},{632,125890},{633,73780},{634,136236},{635,90360},{636,106528},{637,91588},{638,141008},{639,80526},{640,151122},{641,66198},{642,111032},{643,70094},{644,125064},{645,87220},{646,94640},{647,69484},{648,118398},{649,76790},{650,108220},{651,81274},{652,112422},{653,67380},{654,110618},{655,79990},{656,396384},{657,81396},{658,91958},{659,89558},{660,98210},{661,75618},{662,82144},{663,82606},{664,121620},{665,71450},{666,104962},{667,68716},{668,104974},{669,62886},{670,70624},{671,59844},{672,103600},{673,72140},{674,72218},{675,59050},{676,88974},{677,67724},{678,97248},{679,65786},{680,96884},{681,55340},{682,73578},{683,72852},{684,156032},{685,64110},{686,88516},{687,72740},{688,117820},{689,81652},{690,76924},{691,64606},{692,107630},{693,54052},{694,76300},{695,67352},{696,188934},{697,54380},{698,65022},{699,57450},{700,98848},{701,65310},{702,78602},{703,60224},{704,124196},{705,69156},{706,74672},{707,52534},{708,94480},{709,67276},{710,68854},{711,61118},{712,106240},{713,65866},{714,74598},{715,73724},{716,119876},{717,49674},{718,74538},{719,54698},{720,188610},{721,53996},{722,57662},{723,49874},{724,75348},{725,57046},{726,70546},{727,50256},{728,101372},{729,54848},{730,60582},{731,50332},{732,136164},{733,48526},{734,68484},{735,53164},{736,82080},{737,47172},{738,55992},{739,48116},{740,84930},{741,54480},{742,55922},{743,49894},{744,84522},{745,50076},{746,55372},{747,48854},{748,71058},{749,53614},{750,57460},{751,43928},{752,70062},{753,46498},{754,65424},{755,41694},{756,86442},{757,43704},{758,53832},{759,43304},{760,86132},{761,99592},{762,61834},{763,53328},{764,69982},{765,45034},{766,43950},{767,45938},{768,93492},{769,64652},{770,57736},{771,42136},{772,91586},{773,61052},{774,43226},{775,44960},{776,74446},{777,41742},{778,47974},{779,43078},{780,73038},{781,38596},{782,51524},{783,50488},{784,63068},{785,44432},{786,103122},{787,52040},{788,61860},{789,43664},{790,44784},{791,43374},{792,94438},{793,43338},{794,47244},{795,39318},{796,69420},{797,38596},{798,48236},{799,44910},{800,88718},{801,49544},{802,45676},{803,44290},{804,75494},{805,34494},{806,39026},{807,41920},{808,93518},{809,35824},{810,61032},{811,47168},{812,134358},{813,49796},{814,48992},{815,45798},{816,77012},{817,38334},{818,80684},{819,39068},{820,60220},{821,55824},{822,45700},{823,40882},{824,133550},{825,40458},{826,45966},{827,42804},{828,83832},{829,42232},{830,38542},{831,44838},{832,68432},{833,33438},{834,51250},{835,37728},{836,60334},{837,34506},{838,39802},{839,34986},{840,67912},{841,39432},{842,46918},{843,32892},{844,66800},{845,45268},{846,45896},{847,38596},{848,97746},{849,44018},{850,39642},{851,34024},{852,56308},{853,37528},{854,39026},{855,31924},{856,64744},{857,27730},{858,48358},{859,33298},{860,75912},{861,41864},{862,45996},{863,26322},{864,103504},{865,34596},{866,51294},{867,28238},{868,47126},{869,27334},{870,42208},{871,39978},{872,151950},{873,30818},{874,31904},{875,33116},{876,67876},{877,27886},{878,50358},{879,29662},{880,109154},{881,26206},{882,31928},{883,40758},{884,95812},{885,29458},{886,37332},{887,28538},{888,95084},{889,31474},{890,38540},{891,33304},{892,55188},{893,25894},{894,37800},{895,29572},{896,86918},{897,22244},{898,35410},{899,35212},{900,83398},{901,24466},{902,34790},{903,29020},{904,40240},{905,24396},{906,31430},{907,25682},{908,41704},{909,29400},{910,39936},{911,28634},{912,51422},{913,32242},{914,32584},{915,34046},{916,41278},{917,25864},{918,41414},{919,29794},{920,31284},{921,30078},{922,33718},{923,26464},{924,50748},{925,22066},{926,51126},{927,30574},{928,90930},{929,22926},{930,33054},{931,22168},{932,40088},{933,24630},{934,34894},{935,24140},{936,74014},{937,27522},{938,32426},{939,26382},{940,52186},{941,30278},{942,69240},{943,22366},{944,66584},{945,47748},{946,30336},{947,29758},{948,41066},{949,31912},{950,22346},{951,23328},{952,70708},{953,26752},{954,29040},{955,27812},{956,32664},{957,19146},{958,34404},{959,23832},{960,68702},{961,23652},{962,26466},{963,20590},{964,33962},{965,25208},{966,29918},{967,23268},{968,65536},{969,26404},{970,25724},{971,20482},{972,40082},{973,19986},{974,23264},{975,22050},{976,41752},{977,20632},{978,31010},{979,18816},{980,37554},{981,48388},{982,21692},{983,19276},{984,54086},{985,22744},{986,26710},{987,22830},{988,28548},{989,19348},{990,25270},{991,24066},{992,95026},{993,22108},{994,23158},{995,20072},{996,57840},{997,24514},{998,25392},{999,24230},{1000,42538},{1001,18286},{1002,25800},{1003,24084},{1004,39618},{1005,20616},{1006,20760},{1007,20186},{1008,33080},{1009,15202},{1010,21230},{1011,17580},{1012,29150},{1013,14470},{1014,20508},{1015,18676},{1016,44682},{1017,17104},{1018,29428},{1019,20306},{1020,58380},{1021,20080},{1022,26020},{1023,18546},{1024,42680},{1025,16620},{1026,21270},{1027,23708},{1028,27054},{1029,20696},{1030,24512},{1031,20344},{1032,43974},{1033,21640},{1034,19368},{1035,20784},{1036,29970},{1037,16992},{1038,23684},{1039,18606},{1040,41730},{1041,18380},{1042,20592},{1043,21698},{1044,27984},{1045,17926},{1046,25860},{1047,13234},{1048,31954},{1049,15032},{1050,25556},{1051,18174},{1052,24152},{1053,21928},{1054,33230},{1055,21296},{1056,71706},{1057,17846},{1058,27456},{1059,17412},{1060,26828},{1061,22464},{1062,20774},{1063,15736},{1064,21656},{1065,18510},{1066,18306},{1067,16738},{1068,37182},{1069,17678},{1070,22452},{1071,13516},{1072,30126},{1073,20936},{1074,15840},{1075,22738},{1076,18790},{1077,14566},{1078,20258},{1079,17484},{1080,39480},{1081,12928},{1082,18392},{1083,14926},{1084,26622},{1085,14092},{1086,19950},{1087,16056},{1088,82680},{1089,15884},{1090,15780},{1091,20110},{1092,34478},{1093,17686},{1094,20460},{1095,15156},{1096,23304},{1097,14590},{1098,22046},{1099,16010},{1100,20568},{1101,27494},{1102,22834},{1103,16478},{1104,36380},{1105,14104},{1106,19310},{1107,15190},{1108,27314},{1109,16682},{1110,19630},{1111,13214},{1112,30104},{1113,13556},{1114,20796},{1115,18562},{1116,33384},{1117,13408},{1118,19184},{1119,14656},{1120,95024},{1121,12494},{1122,17748},{1123,13248},{1124,23422},{1125,14642},{1126,54236},{1127,12922},{1128,38314},{1129,13216},{1130,15440},{1131,14790},{1132,23768},{1133,10136},{1134,33296},{1135,15634},{1136,66936},{1137,11734},{1138,17914},{1139,9868},{1140,29270},{1141,12760},{1142,16998},{1143,18718},{1144,21870},{1145,16924},{1146,15928},{1147,11782},{1148,18980},{1149,14168},{1150,15540},{1151,13022},{1152,57330},{1153,11358},{1154,18632},{1155,13388},{1156,29160},{1157,15870},{1158,26110},{1159,14808},{1160,19410},{1161,13322},{1162,21904},{1163,12234},{1164,54984},{1165,25608},{1166,13576},{1167,11030},{1168,29782},{1169,12482},{1170,27698},{1171,13170},{1172,25774},{1173,12098},{1174,19640},{1175,16294},{1176,21350},{1177,15774},{1178,24142},{1179,11718},{1180,21854},{1181,12132},{1182,17044},{1183,11878},{1184,20712},{1185,9412},{1186,14192},{1187,11298},{1188,26154},{1189,12196},{1190,13200},{1191,9998},{1192,54688},{1193,9852},{1194,17844},{1195,21580},{1196,16616},{1197,10420},{1198,12312},{1199,13442},{1200,23034},{1201,10800},{1202,20474},{1203,11326},{1204,18806},{1205,12026},{1206,16240},{1207,10642},{1208,28522},{1209,8988},{1210,18148},{1211,14662},{1212,20108},{1213,15988},{1214,12198},{1215,10740},{1216,34508},{1217,11128},{1218,16416},{1219,11816},{1220,33954},{1221,13424},{1222,15740},{1223,11534},{1224,23924},{1225,15964},{1226,13984},{1227,9984},{1228,26662},{1229,9650},{1230,10720},{1231,12968},{1232,34922},{1233,11426},{1234,18526},{1235,10534},{1236,25834},{1237,12774},{1238,15468},{1239,16520},{1240,27074},{1241,11834},{1242,20422},{1243,9620},{1244,20894},{1245,11448},{1246,24016},{1247,13586},{1248,33272},{1249,9682},{1250,12004},{1251,10506},{1252,13558},{1253,20706},{1254,13094},{1255,9194},{1256,22640},{1257,17594},{1258,12756},{1259,8508},{1260,47244},{1261,9252},{1262,22570},{1263,10742},{1264,18866},{1265,15560},{1266,19242},{1267,10534},{1268,15862},{1269,10556},{1270,19550},{1271,9274},{1272,54708},{1273,8266},{1274,9708},{1275,11554},{1276,27280},{1277,9504},{1278,11452},{1279,8692},{1280,15092},{1281,10132},{1282,12628},{1283,10946},{1284,18628},{1285,7492},{1286,14790},{1287,10108},{1288,19834},{1289,8426},{1290,12138},{1291,12518},{1292,16402},{1293,15040},{1294,12294},{1295,9994},{1296,29680},{1297,8718},{1298,13022},{1299,8832},{1300,19578},{1301,10066},{1302,13778},{1303,8148},{1304,38854},{1305,13144},{1306,12486},{1307,10178},{1308,13800},{1309,8850},{1310,10266},{1311,6880},{1312,106062},{1313,10938},{1314,13920},{1315,9798},{1316,26474},{1317,12338},{1318,11374},{1319,8900},{1320,23962},{1321,7286},{1322,9432},{1323,8374},{1324,25948},{1325,10424},{1326,9162},{1327,7266},{1328,13562},{1329,7360},{1330,10120},{1331,8140},{1332,44866},{1333,8434},{1334,9280},{1335,6644},{1336,18638},{1337,9786},{1338,14770},{1339,6686},{1340,11794},{1341,8334},{1342,11296},{1343,6584},{1344,36040},{1345,7404},{1346,8662},{1347,8784},{1348,10814},{1349,8994},{1350,11496},{1351,10452},{1352,22754},{1353,6476},{1354,11692},{1355,11120},{1356,13114},{1357,6874},{1358,12154},{1359,6032},{1360,14494},{1361,9918},{1362,11180},{1363,10280},{1364,9790},{1365,8276},{1366,8680},{1367,8016},{1368,14760},{1369,7862},{1370,9972},{1371,8018},{1372,13710},{1373,16554},{1374,15448},{1375,7980},{1376,26828},{1377,11976},{1378,11576},{1379,11050},{1380,26788},{1381,9624},{1382,7798},{1383,5802},{1384,36186},{1385,8836},{1386,13660},{1387,7344},{1388,23682},{1389,7082},{1390,9856},{1391,11860},{1392,27556},{1393,7244},{1394,14712},{1395,8674},{1396,17768},{1397,9842},{1398,12906},{1399,13414},{1400,13918},{1401,9986},{1402,12676},{1403,9778},{1404,17832},{1405,5740},{1406,12060},{1407,9518},{1408,30654},{1409,10084},{1410,14912},{1411,9146},{1412,13994},{1413,10726},{1414,11004},{1415,5906},{1416,19566},{1417,11384},{1418,11838},{1419,7814},{1420,13896},{1421,9140},{1422,9844},{1423,7024},{1424,21102},{1425,11062},{1426,8642},{1427,17632},{1428,14608},{1429,6996},{1430,7374},{1431,6828},{1432,18254},{1433,7340},{1434,10048},{1435,6282},{1436,11222},{1437,5128},{1438,8760},{1439,5302},{1440,54926},{1441,6094},{1442,8018},{1443,5782},{1444,16164},{1445,7358},{1446,8268},{1447,5850},{1448,9658},{1449,6468},{1450,8384},{1451,5216},{1452,24158},{1453,5854},{1454,6608},{1455,5798},{1456,18948},{1457,4990},{1458,10308},{1459,10448},{1460,12472},{1461,5528},{1462,9600},{1463,5232},{1464,16006},{1465,8322},{1466,6932},{1467,6208},{1468,9616},{1469,5416},{1470,7306},{1471,7920},{1472,10894},{1473,6346},{1474,6614},{1475,7988},{1476,14772},{1477,5518},{1478,6012},{1479,5456},{1480,14830},{1481,9884},{1482,5798},{1483,8244},{1484,12320},{1485,6482},{1486,7516},{1487,5836},{1488,24766},{1489,4782},{1490,6846},{1491,6712},{1492,8650},{1493,4434},{1494,6800},{1495,4430},{1496,14056},{1497,4560},{1498,8708},{1499,5728},{1500,10614},{1501,5300},{1502,7996},{1503,8212},{1504,13958},{1505,7498},{1506,9694},{1507,6058},{1508,12290},{1509,6892},{1510,8942},{1511,5408},{1512,18282},{1513,6270},{1514,7302},{1515,6596},{1516,10804},{1517,5086},{1518,6294},{1519,6664},{1520,25642},{1521,6922},{1522,15120},{1523,4240},{1524,13662},{1525,5628},{1526,6412},{1527,4576},{1528,26920},{1529,8530},{1530,12512},{1531,5766},{1532,7930},{1533,4748},{1534,8166},{1535,4188},{1536,10386},{1537,5860},{1538,10938},{1539,5660},{1540,12672},{1541,4398},{1542,5664},{1543,3988},{1544,8820},{1545,4378},{1546,13842},{1547,3856},{1548,10834},{1549,6352},{1550,8370},{1551,4626},{1552,17228},{1553,4694},{1554,6276},{1555,5034},{1556,10840},{1557,4978},{1558,6922},{1559,5878},{1560,17598},{1561,4774},{1562,7760},{1563,8446},{1564,10488},{1565,5426},{1566,9640},{1567,4918},{1568,14024},{1569,6142},{1570,4822},{1571,6600},{1572,15012},{1573,6142},{1574,6442},{1575,5460},{1576,15082},{1577,4990},{1578,4952},{1579,11838},{1580,12366},{1581,3748},{1582,8260},{1583,3438},{1584,19378},{1585,5730},{1586,5132},{1587,5164},{1588,6740},{1589,4436},{1590,6160},{1591,4388},{1592,67206},{1593,5082},{1594,7884},{1595,3930},{1596,11518},{1597,4064},{1598,7974},{1599,6344},{1600,11504},{1601,4674},{1602,6176},{1603,5424},{1604,14604},{1605,4588},{1606,5010},{1607,5634},{1608,16308},{1609,4190},{1610,7702},{1611,4430},{1612,10234},{1613,6392},{1614,4416},{1615,4590},{1616,12476},{1617,6358},{1618,7142},{1619,3212},{1620,31590},{1621,4188},{1622,10234},{1623,4622},{1624,41844},{1625,5216},{1626,5074},{1627,4624},{1628,9184},{1629,3528},{1630,5278},{1631,2934},{1632,18976},{1633,5124},{1634,7194},{1635,3406},{1636,12236},{1637,5038},{1638,8462},{1639,4692},{1640,11790},{1641,2828},{1642,10392},{1643,4340},{1644,9980},{1645,7960},{1646,5160},{1647,4376},{1648,49546},{1649,5848},{1650,5236},{1651,4422},{1652,8794},{1653,5246},{1654,7208},{1655,3404},{1656,17710},{1657,3806},{1658,4144},{1659,3024},{1660,10798},{1661,5542},{1662,6288},{1663,4276},{1664,11358},{1665,3920},{1666,5244},{1667,4410},{1668,6900},{1669,2760},{1670,4418},{1671,5664},{1672,10912},{1673,4030},{1674,12978},{1675,3666},{1676,6208},{1677,3148},{1678,6146},{1679,5820},{1680,16164},{1681,3518},{1682,9598},{1683,4704},{1684,10228},{1685,8212},{1686,7112},{1687,4312},{1688,8792},{1689,4090},{1690,3078},{1691,4512},{1692,7214},{1693,2978},{1694,5104},{1695,5586},{1696,40622},{1697,3068},{1698,7086},{1699,3468},{1700,7832},{1701,3988},{1702,6940},{1703,4126},{1704,25520},{1705,3884},{1706,5406},{1707,3196},{1708,17202},{1709,2298},{1710,5146},{1711,4292},{1712,11686},{1713,3878},{1714,4520},{1715,3862},{1716,9446},{1717,6636},{1718,5308},{1719,3470},{1720,16462},{1721,2598},{1722,4402},{1723,5028},{1724,5120},{1725,3298},{1726,4274},{1727,2860},{1728,71518},{1729,3698},{1730,5952},{1731,4440},{1732,6816},{1733,3042},{1734,6636},{1735,4312},{1736,15670},{1737,5910},{1738,7668},{1739,4092},{1740,12040},{1741,3654},{1742,6050},{1743,6762},{1744,8568},{1745,4876},{1746,5984},{1747,5370},{1748,9552},{1749,3622},{1750,4354},{1751,4906},{1752,11364},{1753,3840},{1754,4876},{1755,3506},{1756,5364},{1757,6536},{1758,4192},{1759,4420},{1760,11850},{1761,2912},{1762,3886},{1763,4306},{1764,5530},{1765,4226},{1766,2562},{1767,5090},{1768,13766},{1769,4480},{1770,7446},{1771,3100},{1772,6898},{1773,3404},{1774,4714},{1775,3856},{1776,12940},{1777,3230},{1778,5788},{1779,3510},{1780,9714},{1781,3270},{1782,4024},{1783,2688},{1784,10210},{1785,3490},{1786,4852},{1787,2734},{1788,9318},{1789,3388},{1790,9562},{1791,3240},{1792,12074},{1793,3622},{1794,3992},{1795,2028},{1796,5088},{1797,2790},{1798,5072},{1799,2350},{1800,12714},{1801,2892},{1802,5564},{1803,3452},{1804,11734},{1805,2640},{1806,4668},{1807,3666},{1808,8204},{1809,2456},{1810,5052},{1811,3084},{1812,8660},{1813,2104},{1814,5130},{1815,2290},{1816,9544},{1817,2966},{1818,3694},{1819,2538},{1820,5586},{1821,3574},{1822,4802},{1823,2576},{1824,16430},{1825,3390},{1826,4084},{1827,2472},{1828,5712},{1829,3070},{1830,3518},{1831,3636},{1832,10292},{1833,2268},{1834,4080},{1835,3654},{1836,9398},{1837,8540},{1838,4298},{1839,2570},{1840,6468},{1841,3684},{1842,3962},{1843,4368},{1844,2744},{1845,2954},{1846,3588},{1847,3812},{1848,11444},{1849,2344},{1850,4936},{1851,2612},{1852,5056},{1853,2792},{1854,4208},{1855,2542},{1856,17790},{1857,3030},{1858,2782},{1859,1828},{1860,7080},{1861,2970},{1862,4260},{1863,5114},{1864,6680},{1865,3078},{1866,3626},{1867,2086},{1868,3846},{1869,1422},{1870,3456},{1871,2178},{1872,11482},{1873,5554},{1874,3798},{1875,4218},{1876,6510},{1877,3096},{1878,3402},{1879,1626},{1880,5726},{1881,2756},{1882,2648},{1883,3006},{1884,4548},{1885,3922},{1886,2588},{1887,3412},{1888,9366},{1889,2588},{1890,6148},{1891,3710},{1892,7988},{1893,2130},{1894,5498},{1895,2304},{1896,7422},{1897,3572},{1898,3170},{1899,5524},{1900,6066},{1901,2588},{1902,4742},{1903,1686},{1904,14846},{1905,1660},{1906,2514},{1907,3362},{1908,15336},{1909,2422},{1910,2700},{1911,2148},{1912,5932},{1913,3944},{1914,3252},{1915,1850},{1916,5792},{1917,4464},{1918,2640},{1919,2394},{1920,28040},{1921,4118},{1922,3410},{1923,2272},{1924,4462},{1925,2730},{1926,11998},{1927,1554},{1928,10722},{1929,3658},{1930,4592},{1931,3392},{1932,4896},{1933,4286},{1934,3378},{1935,5708},{1936,7758},{1937,3120},{1938,5068},{1939,2368},{1940,5364},{1941,2066},{1942,6632},{1943,3118},{1944,22716},{1945,2392},{1946,3510},{1947,2872},{1948,9038},{1949,3370},{1950,5774},{1951,2864},{1952,9448},{1953,4290},{1954,3724},{1955,3238},{1956,3964},{1957,1856},{1958,3740},{1959,4086},{1960,4984},{1961,2262},{1962,5554},{1963,2190},{1964,5720},{1965,2256},{1966,6580},{1967,3212},{1968,45848},{1969,2444},{1970,3914},{1971,3948},{1972,3182},{1973,1766},{1974,2234},{1975,1736},{1976,9932},{1977,1734},{1978,5358},{1979,3950},{1980,8298},{1981,1844},{1982,3776},{1983,2082},{1984,18704},{1985,2004},{1986,3752},{1987,1552},{1988,3808},{1989,1838},{1990,4016},{1991,2650},{1992,11388},{1993,1476},{1994,2142},{1995,2536},{1996,4470},{1997,2410},{1998,3204},{1999,1850},{2000,6090},{2001,3480},{2002,1440},{2003,3196},{2004,7330},{2005,3822},{2006,2862},{2007,2214},{2008,58494},{2009,1506},{2010,3210},{2011,3038},{2012,7786},{2013,2664},{2014,2784},{2015,2616},{2016,13176},{2017,2298},{2018,2276},{2019,2980},{2020,3990},{2021,2012},{2022,9180},{2023,970},{2024,6900},{2025,2210},{2026,3444},{2027,2936},{2028,3922},{2029,1856},{2030,10414},{2031,1700},{2032,5952},{2033,1562},{2034,7976},{2035,3506},{2036,5128},{2037,3018},{2038,1376},{2039,2418},{2040,13510},{2041,2348},{2042,3652},{2043,2520},{2044,4542},{2045,2638},{2046,2918},{2047,1712},{2048,10704},{2049,1858},{2050,2280},{2051,3814},{2052,4428},{2053,6898},{2054,2614},{2055,2480},{2056,7762},{2057,2176},{2058,4244},{2059,4664},{2060,4108},{2061,2048},{2062,3868},{2063,1704},{2064,15376},{2065,4866},{2066,1948},{2067,2168},{2068,4990},{2069,3514},{2070,3644},{2071,2434},{2072,13718},{2073,2968},{2074,2998},{2075,1492},{2076,6574},{2077,1334},{2078,2194},{2079,1070},{2080,12434},{2081,2238},{2082,4868},{2083,3260},{2084,4914},{2085,1438},{2086,2438},{2087,4090},{2088,6190},{2089,1800},{2090,3842},{2091,1380},{2092,2354},{2093,1552},{2094,2922},{2095,2450},{2096,7774},{2097,1560},{2098,2810},{2099,2082},{2100,3914},{2101,2714},{2102,3706},{2103,2238},{2104,4142},{2105,2134},{2106,3196},{2107,1778},{2108,3990},{2109,1274},{2110,2074},{2111,2532},{2112,5596},{2113,2574},{2114,4264},{2115,2760},{2116,3106},{2117,3432},{2118,2976},{2119,2262},{2120,4148},{2121,2126},{2122,5950},{2123,1482},{2124,3536},{2125,1532},{2126,1652},{2127,1944},{2128,4604},{2129,1300},{2130,2176},{2131,1544},{2132,4288},{2133,2000},{2134,4452},{2135,5162},{2136,13804},{2137,1454},{2138,2746},{2139,2634},{2140,2508},{2141,2062},{2142,6658},{2143,1558},{2144,3790},{2145,3680},{2146,2702},{2147,1464},{2148,2810},{2149,2086},{2150,10070},{2151,2274},{2152,5312},{2153,1996},{2154,3112},{2155,1312},{2156,3272},{2157,1734},{2158,2834},{2159,2692},{2160,30716},{2161,1126},{2162,1584},{2163,2758},{2164,3070},{2165,1428},{2166,1274},{2167,1924},{2168,18772},{2169,1620},{2170,1448},{2171,2124},{2172,3822},{2173,1364},{2174,2140},{2175,2936},{2176,23742},{2177,1274},{2178,7200},{2179,1680},{2180,2746},{2181,2452},{2182,2476},{2183,1114},{2184,3506},{2185,1498},{2186,2248},{2187,2190},{2188,2216},{2189,1548},{2190,2748},{2191,2030},{2192,9736},{2193,1186},{2194,2034},{2195,1134},{2196,4112},{2197,1098},{2198,1554},{2199,1736},{2200,4298},{2201,1386},{2202,2430},{2203,1778},{2204,1956},{2205,2358},{2206,2136},{2207,2404},{2208,5162},{2209,2576},{2210,1744},{2211,1666},{2212,3196},{2213,1946},{2214,2890},{2215,2488},{2216,6008},{2217,1504},{2218,2306},{2219,1292},{2220,3580},{2221,3546},{2222,2718},{2223,2020},{2224,11148},{2225,1646},{2226,1832},{2227,2076},{2228,9526},{2229,1534},{2230,3350},{2231,1374},{2232,5986},{2233,3080},{2234,2162},{2235,3156},{2236,4924},{2237,1392},{2238,4194},{2239,1904},{2240,7036},{2241,1668},{2242,1350},{2243,2166},{2244,2894},{2245,2100},{2246,1722},{2247,1184},{2248,12952},{2249,2238},{2250,3034},{2251,1150},{2252,13682},{2253,2176},{2254,2418},{2255,1332},{2256,14084},{2257,1926},{2258,2528},{2259,1670},{2260,2356},{2261,1310},{2262,2128},{2263,1798},{2264,3762},{2265,1884},{2266,2040},{2267,1126},{2268,6786},{2269,2752},{2270,1818},{2271,2600},{2272,4342},{2273,2148},{2274,3434},{2275,1744},{2276,3218},{2277,4748},{2278,3148},{2279,2616},{2280,12480},{2281,930},{2282,1166},{2283,1666},{2284,2044},{2285,2332},{2286,9792},{2287,2060},{2288,5120},{2289,1098},{2290,2390},{2291,1042},{2292,4998},{2293,1258},{2294,7838},{2295,1880},{2296,7774},{2297,1416},{2298,4084},{2299,808},{2300,2752},{2301,1438},{2302,1224},{2303,1544},{2304,15148},{2305,2262},{2306,2928},{2307,1338},{2308,2978},{2309,1370},{2310,1786},{2311,2272},{2312,5316},{2313,1562},{2314,2212},{2315,1978},{2316,3468},{2317,1448},{2318,4548},{2319,2292},{2320,3690},{2321,1912},{2322,8870},{2323,1076},{2324,8414},{2325,1628},{2326,3342},{2327,4018},{2328,5880},{2329,2062},{2330,1346},{2331,2152},{2332,5422},{2333,1026},{2334,5420},{2335,1924},{2336,4152},{2337,1242},{2338,1508},{2339,1166},{2340,4466},{2341,1994},{2342,1258},{2343,748},{2344,4906},{2345,964},{2346,1784},{2347,1084},{2348,2982},{2349,1642},{2350,1828},{2351,1200},{2352,4708},{2353,1464},{2354,3002},{2355,1288},{2356,4428},{2357,688},{2358,2414},{2359,1684},{2360,3538},{2361,1252},{2362,1854},{2363,2198},{2364,4486},{2365,822},{2366,1592},{2367,1360},{2368,3624},{2369,1494},{2370,1630},{2371,980},{2372,3540},{2373,1646},{2374,2408},{2375,1166},{2376,5932},{2377,1484},{2378,1398},{2379,1402},{2380,3260},{2381,976},{2382,2068},{2383,968},{2384,3658},{2385,1528},{2386,1030},{2387,1008},{2388,3622},{2389,784},{2390,1282},{2391,946},{2392,2378},{2393,1070},{2394,3714},{2395,844},{2396,2604},{2397,570},{2398,918},{2399,2196},{2400,4630},{2401,894},{2402,3194},{2403,1662},{2404,2008},{2405,1546},{2406,1668},{2407,720},{2408,7896},{2409,616},{2410,1716},{2411,1138},{2412,4998},{2413,1066},{2414,2156},{2415,1476},{2416,4742},{2417,888},{2418,4156},{2419,1136},{2420,8446},{2421,1070},{2422,1166},{2423,1948},{2424,4840},{2425,1044},{2426,2192},{2427,1644},{2428,3178},{2429,964},{2430,1364},{2431,1540},{2432,8996},{2433,964},{2434,8350},{2435,976},{2436,3746},{2437,1066},{2438,1336},{2439,1708},{2440,4476},{2441,672},{2442,1146},{2443,750},{2444,4076},{2445,892},{2446,2142},{2447,1184},{2448,4372},{2449,538},{2450,866},{2451,1750},{2452,12026},{2453,760},{2454,1676},{2455,1092},{2456,4314},{2457,1372},{2458,1292},{2459,1806},{2460,13406},{2461,728},{2462,2068},{2463,1900},{2464,3682},{2465,1386},{2466,2998},{2467,1556},{2468,6978},{2469,1192},{2470,844},{2471,1078},{2472,2318},{2473,1082},{2474,1868},{2475,7378},{2476,3214},{2477,1362},{2478,2682},{2479,656},{2480,4034},{2481,794},{2482,1268},{2483,1718},{2484,2860},{2485,780},{2486,1936},{2487,1790},{2488,6632},{2489,1134},{2490,1510},{2491,3456},{2492,2238},{2493,820},{2494,1320},{2495,1932},{2496,8394},{2497,2264},{2498,1432},{2499,888},{2500,4312},{2501,1038},{2502,1250},{2503,2758},{2504,3102},{2505,1154},{2506,1866},{2507,710},{2508,2724},{2509,546},{2510,2086},{2511,5124},{2512,2614},{2513,1356},{2514,1678},{2515,1152},{2516,4884},{2517,670},{2518,1436},{2519,798},{2520,26538},{2521,1706},{2522,1570},{2523,1000},{2524,2882},{2525,970},{2526,1156},{2527,1234},{2528,1998},{2529,998},{2530,1334},{2531,2844},{2532,2458},{2533,1070},{2534,1282},{2535,948},{2536,36046},{2537,1520},{2538,2138},{2539,816},{2540,3002},{2541,770},{2542,1452},{2543,926},{2544,5528},{2545,1214},{2546,1332},{2547,1820},{2548,1802},{2549,724},{2550,1726},{2551,1164},{2552,1766},{2553,1174},{2554,1436},{2555,610},{2556,2728},{2557,650},{2558,966},{2559,646},{2560,6740},{2561,1126},{2562,670},{2563,1680},{2564,4842},{2565,1244},{2566,1124},{2567,2050},{2568,7388},{2569,1930},{2570,714},{2571,1108},{2572,2936},{2573,1578},{2574,2108},{2575,1276},{2576,5868},{2577,2928},{2578,1056},{2579,1624},{2580,7600},{2581,1282},{2582,1462},{2583,1166},{2584,6882},{2585,1314},{2586,3682},{2587,946},{2588,2732},{2589,1036},{2590,2132},{2591,1018},{2592,26766},{2593,1868},{2594,2700},{2595,390},{2596,5118},{2597,924},{2598,2834},{2599,1070},{2600,2468},{2601,516},{2602,766},{2603,814},{2604,14062},{2605,1384},{2606,1310},{2607,782},{2608,5470},{2609,1232},{2610,1546},{2611,1112},{2612,1608},{2613,978},{2614,1998},{2615,2648},{2616,2432},{2617,1084},{2618,1462},{2619,2076},{2620,3668},{2621,1092},{2622,1976},{2623,1010},{2624,4736},{2625,1452},{2626,812},{2627,744},{2628,2238},{2629,952},{2630,1410},{2631,784},{2632,1532},{2633,948},{2634,2264},{2635,532},{2636,2920},{2637,1052},{2638,724},{2639,656},{2640,3756},{2641,1206},{2642,1362},{2643,892},{2644,1534},{2645,600},{2646,4096},{2647,430},{2648,1576},{2649,1212},{2650,526},{2651,748},{2652,3294},{2653,734},{2654,688},{2655,492},{2656,2158},{2657,438},{2658,1504},{2659,432},{2660,1628},{2661,1188},{2662,882},{2663,1016},{2664,8958},{2665,1616},{2666,892},{2667,626},{2668,2152},{2669,1382},{2670,1946},{2671,530},{2672,2550},{2673,612},{2674,1354},{2675,1096},{2676,4678},{2677,786},{2678,1788},{2679,1128},{2680,2834},{2681,794},{2682,1030},{2683,776},{2684,1046},{2685,526},{2686,1660},{2687,990},{2688,2862},{2689,1284},{2690,660},{2691,696},{2692,2896},{2693,1112},{2694,1252},{2695,646},{2696,4324},{2697,592},{2698,894},{2699,384},{2700,3232},{2701,1008},{2702,834},{2703,640},{2704,4190},{2705,1144},{2706,1492},{2707,722},{2708,1758},{2709,1444},{2710,650},{2711,1660},{2712,5710},{2713,924},{2714,2086},{2715,672},{2716,1940},{2717,788},{2718,1178},{2719,578},{2720,3640},{2721,656},{2722,2974},{2723,952},{2724,2220},{2725,1172},{2726,972},{2727,844},{2728,2806},{2729,980},{2730,1148},{2731,830},{2732,3440},{2733,988},{2734,1290},{2735,688},{2736,4964},{2737,906},{2738,486},{2739,1512},{2740,1846},{2741,1280},{2742,498},{2743,398},{2744,3426},{2745,1762},{2746,946},{2747,422},{2748,1270},{2749,878},{2750,2004},{2751,1658},{2752,2464},{2753,1306},{2754,5558},{2755,520},{2756,2158},{2757,682},{2758,836},{2759,1250},{2760,3240},{2761,1240},{2762,1406},{2763,1084},{2764,2438},{2765,2434},{2766,3118},{2767,1128},{2768,2956},{2769,2368},{2770,1112},{2771,1610},{2772,3540},{2773,934},{2774,776},{2775,1484},{2776,5896},{2777,1212},{2778,1452},{2779,1400},{2780,1572},{2781,1064},{2782,2842},{2783,2438},{2784,2650},{2785,824},{2786,2072},{2787,448},{2788,1950},{2789,684},{2790,3430},{2791,1024},{2792,2110},{2793,492},{2794,616},{2795,684},{2796,1878},{2797,1780},{2798,576},{2799,1294},{2800,2598},{2801,1136},{2802,1586},{2803,1046},{2804,3108},{2805,1312},{2806,1338},{2807,956},{2808,5430},{2809,2072},{2810,1498},{2811,1418},{2812,1414},{2813,1112},{2814,1992},{2815,2828},{2816,7830},{2817,1258},{2818,1212},{2819,1598},{2820,1654},{2821,1370},{2822,1116},{2823,686},{2824,1474},{2825,516},{2826,1838},{2827,832},{2828,3556},{2829,754},{2830,950},{2831,758},{2832,3642},{2833,1570},{2834,584},{2835,846},{2836,1494},{2837,734},{2838,1986},{2839,372},{2840,2624},{2841,720},{2842,1034},{2843,1132},{2844,4238},{2845,702},{2846,1102},{2847,640},{2848,3808},{2849,810},{2850,3496},{2851,374},{2852,1470},{2853,1148},{2854,656},{2855,722},{2856,3038},{2857,620},{2858,1066},{2859,642},{2860,3584},{2861,1158},{2862,1316},{2863,484},{2864,3566},{2865,576},{2866,708},{2867,608},{2868,1590},{2869,882},{2870,1464},{2871,816},{2872,1244},{2873,598},{2874,1416},{2875,1032},{2876,2182},{2877,648},{2878,772},{2879,490},{2880,4572},{2881,622},{2882,680},{2883,866},{2884,2276},{2885,444},{2886,750},{2887,268},{2888,1296},{2889,910},{2890,758},{2891,306},{2892,1226},{2893,1078},{2894,1260},{2895,434},{2896,1760},{2897,1692},{2898,1510},{2899,1904},{2900,5138},{2901,1438},{2902,754},{2903,1066},{2904,5748},{2905,864},{2906,1310},{2907,1308},{2908,1386},{2909,1382},{2910,2596},{2911,1218},{2912,2268},{2913,818},{2914,1106},{2915,912},{2916,2668},{2917,222},{2918,1636},{2919,1088},{2920,1782},{2921,404},{2922,1164},{2923,530},{2924,2362},{2925,798},{2926,1226},{2927,1048},{2928,1948},{2929,500},{2930,2352},{2931,2520},{2932,3448},{2933,1364},{2934,2438},{2935,1070},{2936,5930},{2937,942},{2938,558},{2939,346},{2940,3096},{2941,688},{2942,736},{2943,944},{2944,2080},{2945,388},{2946,1112},{2947,548},{2948,444},{2949,640},{2950,1776},{2951,582},{2952,7788},{2953,376},{2954,1868},{2955,546},{2956,900},{2957,710},{2958,1970},{2959,912},{2960,5508},{2961,416},{2962,880},{2963,942},{2964,7012},{2965,1426},{2966,2166},{2967,462},{2968,1886},{2969,836},{2970,5328},{2971,616},{2972,5000},{2973,1234},{2974,500},{2975,1496},{2976,3490},{2977,580},{2978,644},{2979,1214},{2980,584},{2981,444},{2982,580},{2983,748},{2984,1132},{2985,486},{2986,922},{2987,340},{2988,910},{2989,562},{2990,692},{2991,574},{2992,2718},{2993,522},{2994,944},{2995,536},{2996,9528},{2997,308},{2998,558},{2999,156},{3000,2036},{3001,278},{3002,562},{3003,1162},{3004,1380},{3005,280},{3006,968},{3007,364},{3008,2106},{3009,398},{3010,392},{3011,606},{3012,2202},{3013,316},{3014,776},{3015,1616},{3016,1670},{3017,442},{3018,1272},{3019,1468},{3020,792},{3021,474},{3022,432},{3023,458},{3024,10278},{3025,396},{3026,708},{3027,634},{3028,1090},{3029,682},{3030,800},{3031,672},{3032,2550},{3033,508},{3034,450},{3035,620},{3036,1406},{3037,1240},{3038,970},{3039,546},{3040,6154},{3041,362},{3042,1090},{3043,814},{3044,1084},{3045,756},{3046,700},{3047,330},{3048,3664},{3049,194},{3050,498},{3051,894},{3052,802},{3053,474},{3054,452},{3055,872},{3056,4550},{3057,514},{3058,1092},{3059,176},{3060,1696},{3061,276},{3062,544},{3063,330},{3064,1348},{3065,732},{3066,1046},{3067,302},{3068,1626},{3069,1508},{3070,592},{3071,636},{3072,2096},{3073,446},{3074,364},{3075,838},{3076,1554},{3077,450},{3078,646},{3079,574},{3080,982},{3081,198},{3082,458},{3083,748},{3084,784},{3085,304},{3086,420},{3087,838},{3088,2170},{3089,568},{3090,748},{3091,506},{3092,1104},{3093,188},{3094,690},{3095,1730},{3096,2662},{3097,764},{3098,1006},{3099,518},{3100,1600},{3101,11096},{3102,814},{3103,736},{3104,3036},{3105,1004},{3106,714},{3107,420},{3108,2108},{3109,448},{3110,746},{3111,1394},{3112,1372},{3113,254},{3114,780},{3115,368},{3116,3820},{3117,576},{3118,406},{3119,308},{3120,1536},{3121,766},{3122,590},{3123,208},{3124,580},{3125,528},{3126,702},{3127,440},{3128,476},{3129,374},{3130,770},{3131,478},{3132,694},{3133,258},{3134,1116},{3135,214},{3136,1932},{3137,436},{3138,814},{3139,230},{3140,716},{3141,1114},{3142,578},{3143,528},{3144,3774},{3145,426},{3146,562},{3147,154},{3148,706},{3149,256},{3150,438},{3151,364},{3152,1960},{3153,450},{3154,400},{3155,592},{3156,618},{3157,308},{3158,362},{3159,632},{3160,1608},{3161,386},{3162,1864},{3163,214},{3164,1530},{3165,554},{3166,910},{3167,378},{3168,4412},{3169,584},{3170,424},{3171,586},{3172,764},{3173,380},{3174,624},{3175,1126},{3176,1538},{3177,2246},{3178,256},{3179,522},{3180,1548},{3181,598},{3182,548},{3183,298},{3184,2370},{3185,312},{3186,496},{3187,476},{3188,688},{3189,1146},{3190,808},{3191,204},{3192,1022},{3193,264},{3194,350},{3195,300},{3196,818},{3197,746},{3198,994},{3199,254},{3200,3972},{3201,794},{3202,372},{3203,432},{3204,920},{3205,304},{3206,574},{3207,482},{3208,1122},{3209,310},{3210,492},{3211,510},{3212,352},{3213,1326},{3214,628},{3215,328},{3216,3234},{3217,226},{3218,892},{3219,392},{3220,1936},{3221,278},{3222,648},{3223,240},{3224,1046},{3225,366},{3226,196},{3227,604},{3228,1430},{3229,366},{3230,386},{3231,444},{3232,2624},{3233,700},{3234,526},{3235,214},{3236,986},{3237,778},{3238,2542},{3239,264},{3240,9394},{3241,280},{3242,310},{3243,162},{3244,1192},{3245,498},{3246,736},{3247,392},{3248,978},{3249,396},{3250,342},{3251,264},{3252,1446},{3253,1382},{3254,712},{3255,210},{3256,840},{3257,218},{3258,772},{3259,234},{3260,1676},{3261,398},{3262,490},{3263,446},{3264,1460},{3265,400},{3266,260},{3267,666},{3268,1148},{3269,426},{3270,484},{3271,622},{3272,836},{3273,596},{3274,936},{3275,234},{3276,1398},{3277,670},{3278,798},{3279,352},{3280,1196},{3281,276},{3282,514},{3283,372},{3284,1854},{3285,376},{3286,406},{3287,1160},{3288,840},{3289,276},{3290,600},{3291,312},{3292,1230},{3293,786},{3294,2294},{3295,194},{3296,1634},{3297,410},{3298,1288},{3299,502},{3300,2364},{3301,860},{3302,618},{3303,1408},{3304,1482},{3305,410},{3306,498},{3307,480},{3308,696},{3309,1114},{3310,916},{3311,126},{3312,2906},{3313,732},{3314,530},{3315,386},{3316,1040},{3317,194},{3318,572},{3319,270},{3320,2154},{3321,284},{3322,940},{3323,362},{3324,1002},{3325,314},{3326,250},{3327,418},{3328,3040},{3329,318},{3330,700},{3331,704},{3332,854},{3333,424},{3334,1032},{3335,350},{3336,3186},{3337,586},{3338,258},{3339,302},{3340,702},{3341,1396},{3342,714},{3343,210},{3344,2396},{3345,518},{3346,268},{3347,656},{3348,3540},{3349,244},{3350,448},{3351,496},{3352,2134},{3353,138},{3354,1068},{3355,298},{3356,566},{3357,250},{3358,388},{3359,282},{3360,14184},{3361,270},{3362,1100},{3363,442},{3364,442},{3365,586},{3366,442},{3367,358},{3368,1258},{3369,136},{3370,258},{3371,426},{3372,2924},{3373,442},{3374,566},{3375,514},{3376,2114},{3377,328},{3378,784},{3379,206},{3380,468},{3381,262},{3382,738},{3383,766},{3384,1274},{3385,378},{3386,722},{3387,196},{3388,462},{3389,342},{3390,358},{3391,260},{3392,10208},{3393,440},{3394,988},{3395,342},{3396,836},{3397,160},{3398,650},{3399,248},{3400,1052},{3401,360},{3402,462},{3403,136},{3404,1016},{3405,472},{3406,584},{3407,484},{3408,2918},{3409,318},{3410,412},{3411,656},{3412,1588},{3413,560},{3414,476},{3415,566},{3416,1906},{3417,528},{3418,1056},{3419,436},{3420,1814},{3421,198},{3422,158},{3423,220},{3424,1918},{3425,392},{3426,436},{3427,318},{3428,2686},{3429,650},{3430,296},{3431,286},{3432,1214},{3433,630},{3434,636},{3435,1178},{3436,2904},{3437,218},{3438,1076},{3439,514},{3440,2684},{3441,228},{3442,242},{3443,542},{3444,1336},{3445,178},{3446,204},{3447,240},{3448,832},{3449,340},{3450,458},{3451,108},{3452,776},{3453,366},{3454,398},{3455,218},{3456,6630},{3457,558},{3458,328},{3459,368},{3460,2280},{3461,578},{3462,452},{3463,338},{3464,1840},{3465,182},{3466,648},{3467,276},{3468,1324},{3469,372},{3470,482},{3471,370},{3472,1468},{3473,174},{3474,342},{3475,822},{3476,822},{3477,246},{3478,772},{3479,152},{3480,5462},{3481,166},{3482,394},{3483,156},{3484,452},{3485,126},{3486,466},{3487,158},{3488,3814},{3489,166},{3490,410},{3491,168},{3492,3470},{3493,214},{3494,214},{3495,250},{3496,2920},{3497,386},{3498,356},{3499,176},{3500,830},{3501,182},{3502,208},{3503,456},{3504,1770},{3505,556},{3506,216},{3507,322},{3508,2044},{3509,338},{3510,724},{3511,178},{3512,3040},{3513,168},{3514,512},{3515,108},{3516,1070},{3517,408},{3518,336},{3519,360},{3520,3898},{3521,128},{3522,724},{3523,394},{3524,1222},{3525,220},{3526,192},{3527,418},{3528,2830},{3529,256},{3530,476},{3531,256},{3532,574},{3533,300},{3534,516},{3535,348},{3536,2858},{3537,222},{3538,158},{3539,372},{3540,3146},{3541,484},{3542,456},{3543,216},{3544,1126},{3545,718},{3546,558},{3547,148},{3548,576},{3549,656},{3550,408},{3551,296},{3552,13114},{3553,258},{3554,266},{3555,366},{3556,280},{3557,790},{3558,260},{3559,320},{3560,1504},{3561,262},{3562,912},{3563,178},{3564,6064},{3565,228},{3566,246},{3567,488},{3568,4412},{3569,556},{3570,842},{3571,418},{3572,866},{3573,238},{3574,640},{3575,300},{3576,3106},{3577,536},{3578,310},{3579,410},{3580,392},{3581,746},{3582,1438},{3583,698},{3584,4438},{3585,158},{3586,610},{3587,254},{3588,1610},{3589,846},{3590,2506},{3591,444},{3592,11206},{3593,158},{3594,904},{3595,404},{3596,606},{3597,204},{3598,296},{3599,936},{3600,16672},{3601,606},{3602,180},{3603,728},{3604,650},{3605,224},{3606,270},{3607,130},{3608,1946},{3609,208},{3610,5960},{3611,218},{3612,1014},{3613,194},{3614,182},{3615,400},{3616,1196},{3617,180},{3618,582},{3619,718},{3620,986},{3621,414},{3622,580},{3623,324},{3624,970},{3625,198},{3626,658},{3627,940},{3628,412},{3629,474},{3630,470},{3631,368},{3632,4260},{3633,1086},{3634,318},{3635,318},{3636,542},{3637,366},{3638,1130},{3639,140},{3640,1416},{3641,230},{3642,850},{3643,252},{3644,852},{3645,1204},{3646,874},{3647,374},{3648,10994},{3649,218},{3650,1388},{3651,390},{3652,364},{3653,1178},{3654,1306},{3655,218},{3656,2086},{3657,1174},{3658,542},{3659,610},{3660,3108},{3661,746},{3662,178},{3663,326},{3664,1388},{3665,1008},{3666,1584},{3667,1260},{3668,524},{3669,696},{3670,468},{3671,356},{3672,7096},{3673,478},{3674,928},{3675,572},{3676,1186},{3677,330},{3678,770},{3679,834},{3680,1354},{3681,288},{3682,372},{3683,918},{3684,1310},{3685,206},{3686,454},{3687,588},{3688,2634},{3689,354},{3690,810},{3691,372},{3692,4162},{3693,328},{3694,1078},{3695,180},{3696,1380},{3697,222},{3698,400},{3699,292},{3700,484},{3701,342},{3702,608},{3703,870},{3704,854},{3705,552},{3706,344},{3707,324},{3708,1188},{3709,520},{3710,234},{3711,318},{3712,2210},{3713,256},{3714,508},{3715,678},{3716,554},{3717,330},{3718,424},{3719,676},{3720,1566},{3721,260},{3722,654},{3723,540},{3724,884},{3725,1954},{3726,996},{3727,356},{3728,1534},{3729,226},{3730,960},{3731,222},{3732,1392},{3733,362},{3734,722},{3735,562},{3736,1446},{3737,478},{3738,398},{3739,636},{3740,3726},{3741,792},{3742,816},{3743,202},{3744,2260},{3745,352},{3746,608},{3747,196},{3748,890},{3749,448},{3750,416},{3751,212},{3752,2514},{3753,250},{3754,724},{3755,448},{3756,2292},{3757,102},{3758,760},{3759,306},{3760,1286},{3761,574},{3762,988},{3763,334},{3764,838},{3765,618},{3766,278},{3767,86},{3768,3960},{3769,116},{3770,150},{3771,168},{3772,1108},{3773,294},{3774,148},{3775,510},{3776,1466},{3777,58},{3778,72},{3779,198},{3780,1242},{3781,194},{3782,846},{3783,212},{3784,1034},{3785,922},{3786,298},{3787,602},{3788,596},{3789,320},{3790,308},{3791,642},{3792,3376},{3793,524},{3794,418},{3795,438},{3796,2802},{3797,818},{3798,1326},{3799,118},{3800,1532},{3801,468},{3802,374},{3803,344},{3804,1792},{3805,688},{3806,1296},{3807,246},{3808,1996},{3809,474},{3810,400},{3811,342},{3812,1172},{3813,610},{3814,428},{3815,252},{3816,3388},{3817,360},{3818,166},{3819,588},{3820,300},{3821,154},{3822,524},{3823,126},{3824,696},{3825,186},{3826,872},{3827,274},{3828,774},{3829,656},{3830,82},{3831,106},{3832,2070},{3833,296},{3834,1798},{3835,196},{3836,600},{3837,262},{3838,812},{3839,164},{3840,12140},{3841,160},{3842,1352},{3843,672},{3844,674},{3845,440},{3846,256},{3847,362},{3848,3904},{3849,236},{3850,392},{3851,230},{3852,1920},{3853,248},{3854,586},{3855,298},{3856,460},{3857,190},{3858,358},{3859,306},{3860,312},{3861,468},{3862,874},{3863,168},{3864,522},{3865,156},{3866,894},{3867,304},{3868,1608},{3869,224},{3870,1198},{3871,124},{3872,1488},{3873,342},{3874,456},{3875,118},{3876,888},{3877,174},{3878,308},{3879,142},{3880,1022},{3881,126},{3882,552},{3883,820},{3884,518},{3885,1176},{3886,190},{3887,232},{3888,4654},{3889,402},{3890,154},{3891,288},{3892,450},{3893,546},{3894,252},{3895,170},{3896,1236},{3897,514},{3898,176},{3899,446},{3900,578},{3901,186},{3902,154},{3903,214},{3904,422},{3905,274},{3906,618},{3907,286},{3908,364},{3909,240},{3910,122},{3911,136},{3912,722},{3913,212},{3914,464},{3915,342},{3916,390},{3917,302},{3918,230},{3919,372},{3920,1742},{3921,248},{3922,302},{3923,172},{3924,1130},{3925,162},{3926,544},{3927,232},{3928,552},{3929,250},{3930,638},{3931,142},{3932,1324},{3933,198},{3934,244},{3935,450},{3936,9430},{3937,152},{3938,470},{3939,210},{3940,3442},{3941,382},{3942,440},{3943,294},{3944,686},{3945,308},{3946,450},{3947,154},{3948,824},{3949,448},{3950,770},{3951,92},{3952,670},{3953,166},{3954,328},{3955,100},{3956,348},{3957,586},{3958,290},{3959,370},{3960,1920},{3961,180},{3962,436},{3963,114},{3964,556},{3965,154},{3966,298},{3967,214},{3968,2008},{3969,208},{3970,224},{3971,310},{3972,508},{3973,174},{3974,144},{3975,164},{3976,1422},{3977,208},{3978,144},{3979,140},{3980,190},{3981,92},{3982,180},{3983,232},{3984,2028},{3985,146},{3986,176},{3987,116},{3988,358},{3989,124},{3990,214},{3991,296},{3992,2292},{3993,156},{3994,714},{3995,72},{3996,440},{3997,128},{3998,200},{3999,214},{4000,1188},{4001,122},{4002,332},{4003,918},{4004,500},{4005,286},{4006,112},{4007,152},{4008,870},{4009,242},{4010,228},{4011,134},{4012,258},{4013,134},{4014,202},{4015,202},{4016,1754},{4017,140},{4018,226},{4019,218},{4020,364},{4021,154},{4022,180},{4023,100},{4024,2158},{4025,192},{4026,328},{4027,54},{4028,448},{4029,122},{4030,112},{4031,96},{4032,3352},{4033,334},{4034,678},{4035,988},{4036,748},{4037,318},{4038,60},{4039,316},{4040,808},{4041,280},{4042,574},{4043,240},{4044,404},{4045,196},{4046,418},{4047,170},{4048,572},{4049,458},{4050,238},{4051,138},{4052,1806},{4053,68},{4054,148},{4055,68},{4056,594},{4057,186},{4058,294},{4059,438},{4060,494},{4061,244},{4062,254},{4063,208},{4064,2214},{4065,278},{4066,280},{4067,344},{4068,1028},{4069,142},{4070,202},{4071,222},{4072,2314},{4073,94},{4074,806},{4075,240},{4076,1642},{4077,266},{4078,72},{4079,204},{4080,3792},{4081,198},{4082,146},{4083,84},{4084,612},{4085,124},{4086,154},{4087,90},{4088,3154},{4089,192},{4090,276},{4091,216},{4092,1152},{4093,294},{4094,314},{4095,60},{4096,1282},{4097,84},{4098,222},{4099,32},{4100,424},{4101,412},{4102,160},{4103,458},{4104,1420},{4105,50},{4106,90},{4107,104},{4108,666},{4109,212},{4110,234},{4111,114},{4112,4494},{4113,74},{4114,324},{4115,76},{4116,148},{4117,118},{4118,86},{4119,36},{4120,1206},{4121,194},{4122,218},{4123,30},{4124,906},{4125,288},{4126,62},{4127,120},{4128,3270},{4129,48},{4130,192},{4131,102},{4132,1288},{4133,66},{4134,196},{4135,38},{4136,666},{4137,16},{4138,194},{4139,114},{4140,562},{4141,76},{4142,250},{4143,278},{4144,2194},{4145,122},{4146,88},{4147,96},{4148,232},{4149,180},{4150,200},{4151,116},{4152,822},{4153,166},{4154,208},{4155,96},{4156,544},{4157,326},{4158,776},{4159,422},{4160,1784},{4161,512},{4162,136},{4163,356},{4164,1546},{4165,306},{4166,372},{4167,408},{4168,4190},{4169,348},{4170,76},{4171,274},{4172,130},{4173,414},{4174,814},{4175,270},{4176,3132},{4177,98},{4178,204},{4179,44},{4180,252},{4181,72},{4182,176},{4183,98},{4184,612},{4185,138},{4186,470},{4187,246},{4188,288},{4189,128},{4190,242},{4191,118},{4192,2284},{4193,158},{4194,800},{4195,122},{4196,788},{4197,196},{4198,134},{4199,98},{4200,780},{4201,120},{4202,322},{4203,124},{4204,140},{4205,106},{4206,274},{4207,440},{4208,1028},{4209,198},{4210,124},{4211,92},{4212,1790},{4213,238},{4214,562},{4215,150},{4216,964},{4217,116},{4218,304},{4219,94},{4220,204},{4221,330},{4222,304},{4223,88},{4224,2768},{4225,70},{4226,196},{4227,162},{4228,470},{4229,74},{4230,180},{4231,108},{4232,3236},{4233,110},{4234,296},{4235,74},{4236,672},{4237,310},{4238,124},{4239,144},{4240,1028},{4241,356},{4242,666},{4243,170},{4244,2618},{4245,192},{4246,144},{4247,162},{4248,1074},{4249,182},{4250,262},{4251,412},{4252,428},{4253,150},{4254,212},{4255,110},{4256,1062},{4257,212},{4258,162},{4259,184},{4260,250},{4261,1496},{4262,326},{4263,164},{4264,688},{4265,102},{4266,414},{4267,16},{4268,1226},{4269,206},{4270,166},{4271,460},{4272,744},{4273,100},{4274,214},{4275,74},{4276,214},{4277,218},{4278,266},{4279,196},{4280,778},{4281,358},{4282,326},{4283,110},{4284,2462},{4285,56},{4286,432},{4287,194},{4288,1652},{4289,434},{4290,726},{4291,278},{4292,276},{4293,448},{4294,196},{4295,134},{4296,2996},{4297,256},{4298,118},{4299,98},{4300,436},{4301,202},{4302,108},{4303,110},{4304,2206},{4305,166},{4306,164},{4307,110},{4308,364},{4309,24},{4310,374},{4311,124},{4312,902},{4313,418},{4314,246},{4315,150},{4316,810},{4317,836},{4318,128},{4319,122},{4320,6112},{4321,118},{4322,254},{4323,664},{4324,102},{4325,302},{4326,170},{4327,214},{4328,1924},{4329,110},{4330,400},{4331,124},{4332,1086},{4333,58},{4334,64},{4335,174},{4336,1804},{4337,88},{4338,364},{4339,116},{4340,454},{4341,66},{4342,152},{4343,90},{4344,1874},{4345,88},{4346,160},{4347,972},{4348,650},{4349,630},{4350,206},{4351,282},{4352,13034},{4353,734},{4354,482},{4355,282},{4356,4874},{4357,78},{4358,802},{4359,202},{4360,638},{4361,700},{4362,384},{4363,298},{4364,1178},{4365,294},{4366,266},{4367,402},{4368,1560},{4369,114},{4370,400},{4371,94},{4372,450},{4373,150},{4374,278},{4375,360},{4376,502},{4377,104},{4378,228},{4379,150},{4380,210},{4381,436},{4382,82},{4383,192},{4384,1904},{4385,142},{4386,72},{4387,186},{4388,400},{4389,58},{4390,150},{4391,136},{4392,1630},{4393,180},{4394,208},{4395,54},{4396,378},{4397,86},{4398,384},{4399,256},{4400,698},{4401,64},{4402,74},{4403,110},{4404,3352},{4405,60},{4406,414},{4407,20},{4408,2214},{4409,152},{4410,338},{4411,180},{4412,642},{4413,414},{4414,142},{4415,360},{4416,940},{4417,26},{4418,30},{4419,88},{4420,684},{4421,156},{4422,90},{4423,394},{4424,872},{4425,216},{4426,314},{4427,520},{4428,2018},{4429,232},{4430,72},{4431,74},{4432,478},{4433,76},{4434,156},{4435,44},{4436,2060},{4437,26},{4438,282},{4439,188},{4440,1024},{4441,378},{4442,230},{4443,106},{4444,1250},{4445,298},{4446,182},{4447,1110},{4448,3430},{4449,98},{4450,150},{4451,56},{4452,2232},{4453,42},{4454,86},{4455,190},{4456,462},{4457,62},{4458,98},{4459,1720},{4460,1520},{4461,44},{4462,158},{4463,208},{4464,4366},{4465,88},{4466,184},{4467,86},{4468,366},{4469,182},{4470,322},{4471,116},{4472,330},{4473,166},{4474,164},{4475,132},{4476,1110},{4477,142},{4478,840},{4479,140},{4480,872},{4481,180},{4482,160},{4483,614},{4484,688},{4485,148},{4486,404},{4487,182},{4488,1046},{4489,38},{4490,140},{4491,130},{4492,458},{4493,576},{4494,118},{4495,258},{4496,950},{4497,76},{4498,154},{4499,86},{4500,2354},{4501,142},{4502,74},{4503,154},{4504,410},{4505,190},{4506,496},{4507,662},{4508,182},{4509,246},{4510,114},{4511,72},{4512,342},{4513,72},{4514,298},{4515,180},{4516,1456},{4517,132},{4518,818},{4519,196},{4520,350},{4521,106},{4522,78},{4523,334},{4524,318},{4525,118},{4526,168},{4527,80},{4528,316},{4529,150},{4530,484},{4531,90},{4532,226},{4533,138},{4534,394},{4535,256},{4536,1100},{4537,26},{4538,136},{4539,130},{4540,1028},{4541,144},{4542,380},{4543,80},{4544,524},{4545,200},{4546,314},{4547,134},{4548,1700},{4549,76},{4550,302},{4551,38},{4552,238},{4553,116},{4554,422},{4555,238},{4556,128},{4557,336},{4558,184},{4559,240},{4560,894},{4561,274},{4562,110},{4563,340},{4564,1294},{4565,564},{4566,108},{4567,176},{4568,206},{4569,232},{4570,98},{4571,202},{4572,6750},{4573,80},{4574,192},{4575,28},{4576,438},{4577,176},{4578,118},{4579,78},{4580,446},{4581,36},{4582,90},{4583,96},{4584,608},{4585,62},{4586,108},{4587,70},{4588,374},{4589,104},{4590,1436},{4591,124},{4592,664},{4593,50},{4594,16},{4595,74},{4596,304},{4597,56},{4598,100},{4599,152},{4600,3588},{4601,112},{4602,228},{4603,66},{4604,374},{4605,78},{4606,72},{4607,436},{4608,5654},{4609,120},{4610,92},{4611,48},{4612,1032},{4613,78},{4614,314},{4615,36},{4616,2258},{4617,52},{4618,26},{4619,18},{4620,1442},{4621,40},{4622,74},{4623,56},{4624,630},{4625,114},{4626,172},{4627,72},{4628,512},{4629,202},{4630,112},{4631,30},{4632,282},{4633,90},{4634,102},{4635,134},{4636,306},{4637,114},{4638,240},{4639,138},{4640,804},{4641,70},{4642,30},{4643,26},{4644,1538},{4645,314},{4646,60},{4647,68},{4648,428},{4649,66},{4650,90},{4651,322},{4652,768},{4653,82},{4654,362},{4655,80},{4656,20408},{4657,116},{4658,534},{4659,192},{4660,160},{4661,72},{4662,126},{4663,508},{4664,422},{4665,438},{4666,62},{4667,110},{4668,382},{4669,90},{4670,258},{4671,556},{4672,760},{4673,188},{4674,60},{4675,108},{4676,320},{4677,78},{4678,80},{4679,86},{4680,464},{4681,134},{4682,184},{4683,86},{4684,250},{4685,244},{4686,548},{4687,144},{4688,438},{4689,66},{4690,298},{4691,78},{4692,260},{4693,274},{4694,204},{4695,48},{4696,328},{4697,102},{4698,178},{4699,106},{4700,48},{4701,190},{4702,100},{4703,98},{4704,1366},{4705,136},{4706,306},{4707,60},{4708,250},{4709,388},{4710,50},{4711,44},{4712,13642},{4713,96},{4714,142},{4715,40},{4716,1054},{4717,128},{4718,132},{4719,254},{4720,298},{4721,72},{4722,226},{4723,302},{4724,168},{4725,168},{4726,46},{4727,62},{4728,586},{4729,32},{4730,116},{4731,84},{4732,140},{4733,64},{4734,2364},{4735,150},{4736,1016},{4737,68},{4738,280},{4739,106},{4740,1122},{4741,164},{4742,266},{4743,26},{4744,238},{4745,116},{4746,116},{4747,214},{4748,156},{4749,134},{4750,154},{4751,98},{4752,1060},{4753,104},{4754,360},{4755,66},{4756,534},{4757,88},{4758,112},{4759,76},{4760,586},{4761,194},{4762,114},{4763,118},{4764,684},{4765,320},{4766,340},{4767,24},{4768,2488},{4769,60},{4770,2442},{4771,56},{4772,90},{4773,68},{4774,72},{4775,182},{4776,6016},{4777,178},{4778,140},{4779,200},{4780,534},{4781,168},{4782,388},{4783,72},{4784,902},{4785,130},{4786,132},{4787,74},{4788,1598},{4789,224},{4790,98},{4791,170},{4792,858},{4793,56},{4794,78},{4795,94},{4796,2768},{4797,40},{4798,14},{4799,52},{4800,1034},{4801,44},{4802,68},{4803,28},{4804,690},{4805,176},{4806,330},{4807,160},{4808,418},{4809,218},{4810,178},{4811,28},{4812,320},{4813,44},{4814,248},{4815,68},{4816,772},{4817,126},{4818,322},{4819,94},{4820,322},{4821,490},{4822,82},{4823,44},{4824,374},{4825,204},{4826,238},{4827,38},{4828,262},{4829,52},{4830,224},{4831,70},{4832,1180},{4833,318},{4834,96},{4835,28},{4836,692},{4837,100},{4838,108},{4839,118},{4840,722},{4841,52},{4842,384},{4843,14},{4844,178},{4845,460},{4846,414},{4847,126},{4848,518},{4849,64},{4850,54},{4851,294},{4852,236},{4853,24},{4854,190},{4855,92},{4856,654},{4857,60},{4858,712},{4859,64},{4860,334},{4861,18},{4862,62},{4863,14},{4864,2574},{4865,116},{4866,118},{4867,18},{4868,544},{4869,1642},{4870,70},{4871,124},{4872,1392},{4873,200},{4874,92},{4875,66},{4876,154},{4877,58},{4878,224},{4879,68},{4880,432},{4881,512},{4882,64},{4883,76},{4884,778},{4885,142},{4886,144},{4887,216},{4888,288},{4889,130},{4890,88},{4891,44},{4892,178},{4893,98},{4894,284},{4895,22},{4896,382},{4897,62},{4898,76},{4899,52},{4900,156},{4901,58},{4902,84},{4903,136},{4904,806},{4905,332},{4906,96},{4907,100},{4908,254},{4909,84},{4910,172},{4911,184},{4912,3764},{4913,108},{4914,76},{4915,68},{4916,1494},{4917,22},{4918,150},{4919,104},{4920,1438},{4921,126},{4922,290},{4923,34},{4924,2144},{4925,202},{4926,56},{4927,32},{4928,170},{4929,28},{4930,166},{4931,212},{4932,1366},{4933,26},{4934,212},{4935,26},{4936,306},{4937,56},{4938,222},{4939,132},{4940,1846},{4941,558},{4942,140},{4943,262},{4944,766},{4945,66},{4946,490},{4947,148},{4948,564},{4949,360},{4950,192},{4951,66},{4952,4410},{4953,36},{4954,154},{4955,236},{4956,514},{4957,68},{4958,42},{4959,148},{4960,344},{4961,92},{4962,80},{4963,210},{4964,1098},{4965,28},{4966,76},{4967,22},{4968,868},{4969,42},{4970,250},{4971,34},{4972,342},{4973,22},{4974,92},{4975,6},{4976,880},{4977,336},{4978,310},{4979,190},{4980,170},{4981,126},{4982,246},{4983,248},{4984,2728},{4985,88},{4986,1036},{4987,26},{4988,662},{4989,118},{4990,310},{4991,138},{4992,814},{4993,620},{4994,200},{4995,170},{4996,276},{4997,98},{4998,372},{4999,38},{5000,5106},{5001,122},{5002,134},{5003,122},{5004,374},{5005,30},{5006,262},{5007,352},{5008,340},{5009,128},{5010,312},{5011,54},{5012,236},{5013,48},{5014,350},{5015,48},{5016,922},{5017,74},{5018,102},{5019,34},{5020,658},{5021,76},{5022,130},{5023,14},{5024,900},{5025,78},{5026,34},{5027,136},{5028,310},{5029,72},{5030,108},{5031,166},{5032,224},{5033,30},{5034,164},{5035,44},{5036,460},{5037,46},{5038,28},{5039,44},{5040,3272},{5041,114},{5042,118},{5043,68},{5044,154},{5045,142},{5046,138},{5047,22},{5048,78},{5049,28},{5050,184},{5051,46},{5052,344},{5053,24},{5054,18},{5055,16},{5056,244},{5057,46},{5058,106},{5059,26},{5060,136},{5061,46},{5062,148},{5063,354},{5064,134},{5065,244},{5066,110},{5067,150},{5068,210},{5069,72},{5070,136},{5071,132},{5072,1596},{5073,136},{5074,58},{5075,34},{5076,152},{5077,46},{5078,56},{5079,28},{5080,102},{5081,38},{5082,148},{5083,6},{5084,144},{5085,62},{5086,16},{5087,86},{5088,224},{5089,42},{5090,116},{5091,132},{5092,118},{5093,122},{5094,126},{5095,96},{5096,166},{5097,14},{5098,156},{5099,40},{5100,216},{5101,22},{5102,98},{5103,66},{5104,144},{5105,116},{5106,172},{5107,12},{5108,404},{5109,506},{5110,70},{5111,24},{5112,830},{5113,94},{5114,34},{5115,30},{5116,238},{5117,38},{5118,242},{5119,90},{5120,248},{5121,156},{5122,64},{5123,48},{5124,198},{5125,12},{5126,20},{5127,54},{5128,592},{5129,52},{5130,196},{5131,18},{5132,156},{5133,60},{5134,580},{5135,248},{5136,656},{5137,18},{5138,88},{5139,110},{5140,114},{5141,56},{5142,62},{5143,48},{5144,262},{5145,222},{5146,128},{5147,12},{5148,408},{5149,54},{5150,54},{5151,36},{5152,642},{5153,376},{5154,160},{5155,88},{5156,280},{5157,52},{5158,398},{5159,16},{5160,332},{5161,242},{5162,36},{5163,24},{5164,130},{5165,84},{5166,98},{5167,44},{5168,660},{5169,46},{5170,332},{5171,48},{5172,258},{5173,4},{5174,156},{5175,260},{5176,460},{5177,26},{5178,94},{5179,50},{5180,200},{5181,138},{5182,666},{5183,138},{5184,2038},{5185,8},{5186,82},{5187,8},{5188,758},{5189,56},{5190,214},{5191,44},{5192,198},{5193,102},{5194,160},{5195,48},{5196,520},{5197,92},{5198,296},{5199,188},{5200,658},{5201,126},{5202,8},{5203,84},{5204,464},{5205,22},{5206,42},{5207,30},{5208,806},{5209,88},{5210,222},{5211,110},{5212,310},{5213,18},{5214,132},{5215,10},{5216,112},{5217,44},{5218,52},{5219,36},{5220,350},{5221,140},{5222,152},{5223,68},{5224,470},{5225,38},{5226,250},{5227,22},{5228,224},{5229,216},{5230,152},{5231,126},{5232,1024},{5233,82},{5234,62},{5235,36},{5236,392},{5237,20},{5238,178},{5239,86},{5240,1778},{5241,52},{5242,46},{5243,40},{5244,1160},{5245,170},{5246,198},{5247,82},{5248,436},{5249,52},{5250,118},{5251,94},{5252,324},{5253,32},{5254,68},{5255,16},{5256,1920},{5257,62},{5258,282},{5259,18},{5260,624},{5261,88},{5262,296},{5263,26},{5264,738},{5265,52},{5266,254},{5267,56},{5268,2638},{5269,24},{5270,234},{5271,22},{5272,2550},{5273,66},{5274,172},{5275,36},{5276,1172},{5277,162},{5278,102},{5279,52},{5280,824},{5281,64},{5282,158},{5283,108},{5284,754},{5285,256},{5286,20},{5287,104},{5288,386},{5289,38},{5290,114},{5291,82},{5292,884},{5293,128},{5294,60},{5295,140},{5296,594},{5297,72},{5298,42},{5299,32},{5300,162},{5301,94},{5302,100},{5303,16},{5304,218},{5305,16},{5306,44},{5307,70},{5308,2222},{5309,24},{5310,368},{5311,24},{5312,178},{5313,80},{5314,94},{5315,38},{5316,894},{5317,48},{5318,36},{5319,124},{5320,520},{5321,8},{5322,50},{5323,22},{5324,158},{5325,72},{5326,84},{5327,80},{5328,1690},{5329,40},{5330,84},{5331,32},{5332,82},{5333,30},{5334,24},{5335,2},{5336,342},{5337,26},{5338,46},{5339,174},{5340,1072},{5341,22},{5342,12},{5343,36},{5344,182},{5345,74},{5346,444},{5347,422},{5348,68},{5349,68},{5350,30},{5351,24},{5352,3716},{5353,86},{5354,16},{5355,42},{5356,708},{5357,390},{5358,310},{5359,66},{5360,150},{5361,78},{5362,156},{5363,70},{5364,1050},{5365,124},{5366,68},{5367,76},{5368,334},{5369,42},{5370,116},{5371,36},{5372,220},{5373,68},{5374,108},{5375,168},{5376,738},{5377,104},{5378,36},{5379,52},{5380,130},{5381,50},{5382,152},{5383,78},{5384,474},{5385,168},{5386,202},{5387,84},{5388,196},{5389,16},{5390,72},{5391,170},{5392,298},{5394,24},{5395,46},{5396,342},{5397,32},{5398,54},{5399,120},{5400,2964},{5401,20},{5402,572},{5403,10},{5404,68},{5405,254},{5406,166},{5407,60},{5408,338},{5409,42},{5410,54},{5411,34},{5412,216},{5413,18},{5414,54},{5415,50},{5416,70},{5417,42},{5418,48},{5419,126},{5420,166},{5421,38},{5422,26},{5423,20},{5424,74},{5425,28},{5426,14},{5427,60},{5428,56},{5429,38},{5430,118},{5431,56},{5432,178},{5433,22},{5434,12},{5435,18},{5436,156},{5437,42},{5438,34},{5439,160},{5440,260},{5441,54},{5442,66},{5443,94},{5444,88},{5445,52},{5446,84},{5447,76},{5448,114},{5449,42},{5450,20},{5451,88},{5452,68},{5453,60},{5454,96},{5455,940},{5456,430},{5457,50},{5458,116},{5459,64},{5460,148},{5461,42},{5462,72},{5463,158},{5464,206},{5465,118},{5466,124},{5467,40},{5468,26},{5469,16},{5470,124},{5471,62},{5472,540},{5473,138},{5474,74},{5475,38},{5476,152},{5477,42},{5478,60},{5479,28},{5480,230},{5481,70},{5482,46},{5483,54},{5484,300},{5485,112},{5486,158},{5487,52},{5488,484},{5489,24},{5490,112},{5491,48},{5492,214},{5493,58},{5494,142},{5495,104},{5496,714},{5497,92},{5498,46},{5499,8},{5500,166},{5501,20},{5502,122},{5503,2},{5504,2376},{5505,110},{5506,44},{5507,48},{5508,724},{5509,62},{5510,190},{5511,78},{5512,260},{5513,56},{5514,174},{5515,64},{5516,72},{5517,78},{5518,74},{5519,30},{5520,188},{5521,22},{5522,116},{5523,40},{5524,126},{5525,54},{5526,60},{5527,82},{5528,514},{5529,42},{5530,62},{5531,88},{5532,456},{5533,16},{5534,8},{5535,106},{5536,206},{5537,70},{5538,18},{5539,82},{5540,182},{5541,8},{5542,28},{5543,114},{5544,214},{5545,24},{5546,100},{5547,52},{5548,124},{5549,384},{5550,202},{5551,62},{5552,174},{5553,100},{5554,34},{5555,52},{5556,192},{5557,6},{5558,332},{5559,4},{5560,1148},{5561,312},{5562,96},{5563,68},{5564,406},{5565,82},{5566,22},{5567,18},{5568,436},{5569,42},{5570,108},{5571,80},{5572,1094},{5573,112},{5574,62},{5575,72},{5576,584},{5577,126},{5578,16},{5579,50},{5580,242},{5581,22},{5582,186},{5583,52},{5584,468},{5585,70},{5586,176},{5587,42},{5588,418},{5589,148},{5590,68},{5591,260},{5592,178},{5593,98},{5594,104},{5595,124},{5596,202},{5597,168},{5598,264},{5599,94},{5600,584},{5601,96},{5602,152},{5603,54},{5604,328},{5605,124},{5606,272},{5607,74},{5608,374},{5609,126},{5610,50},{5611,302},{5612,126},{5613,18},{5614,64},{5615,62},{5616,4698},{5617,6},{5618,40},{5619,36},{5620,50},{5621,62},{5622,102},{5623,282},{5624,376},{5625,78},{5626,144},{5627,4},{5628,428},{5629,162},{5630,4},{5631,34},{5632,3424},{5633,32},{5634,182},{5635,286},{5636,174},{5637,136},{5638,390},{5639,228},{5640,876},{5641,46},{5642,178},{5643,108},{5644,652},{5645,90},{5646,230},{5647,252},{5648,220},{5649,38},{5650,252},{5651,90},{5652,700},{5653,88},{5654,144},{5655,84},{5656,3066},{5657,106},{5658,64},{5659,44},{5660,142},{5661,36},{5662,186},{5663,148},{5664,484},{5665,388},{5666,340},{5667,58},{5668,238},{5669,78},{5670,560},{5671,38},{5672,524},{5673,186},{5674,48},{5675,26},{5676,1610},{5677,408},{5678,298},{5679,344},{5680,282},{5681,502},{5682,272},{5683,790},{5684,178},{5685,278},{5686,142},{5687,1040},{5688,1254},{5689,184},{5690,32},{5691,1204},{5692,448},{5693,134},{5694,72},{5695,116},{5696,218},{5697,60},{5698,56},{5699,974},{5700,1244},{5701,84},{5702,1040},{5703,76},{5704,864},{5705,74},{5706,772},{5707,14},{5708,176},{5709,342},{5710,28},{5711,108},{5712,1178},{5713,18},{5714,102},{5715,42},{5716,116},{5717,2},{5718,94},{5719,58},{5720,178},{5721,128},{5722,174},{5723,272},{5724,1216},{5725,26},{5726,664},{5727,40},{5728,430},{5729,44},{5730,1146},{5731,20},{5732,1368},{5733,1082},{5734,24},{5735,62},{5736,330},{5737,16},{5738,98},{5739,158},{5740,374},{5741,1408},{5742,478},{5743,148},{5744,436},{5745,1012},{5746,116},{5747,104},{5748,154},{5749,856},{5750,78},{5751,434},{5752,2260},{5753,74},{5754,110},{5755,314},{5756,2106},{5757,100},{5758,216},{5759,66},{5760,21620},{5761,30},{5762,22},{5763,120},{5764,88},{5765,118},{5766,132},{5767,302},{5768,130},{5769,2},{5770,212},{5771,28},{5772,100},{5773,20},{5774,24},{5775,24},{5776,678},{5777,14},{5778,194},{5779,24},{5780,392},{5781,6},{5782,252},{5783,72},{5784,212},{5785,12},{5786,96},{5788,58},{5789,38},{5790,82},{5791,18},{5792,1928},{5793,84},{5794,14},{5795,46},{5796,412},{5797,12},{5798,36},{5799,82},{5800,244},{5801,36},{5802,72},{5803,22},{5804,122},{5805,44},{5806,68},{5807,66},{5808,694},{5809,18},{5810,40},{5811,66},{5812,166},{5813,34},{5814,16},{5815,110},{5816,360},{5817,46},{5818,8},{5819,176},{5820,112},{5821,16},{5822,96},{5823,68},{5824,352},{5825,14},{5826,198},{5827,44},{5828,156},{5829,84},{5830,78},{5831,32},{5832,6432},{5833,4},{5834,6},{5835,28},{5836,74},{5837,20},{5838,24},{5839,18},{5840,596},{5841,180},{5842,16},{5843,68},{5844,196},{5845,8},{5846,66},{5847,26},{5848,430},{5849,28},{5850,556},{5851,26},{5852,150},{5853,88},{5854,44},{5855,50},{5856,572},{5857,22},{5858,48},{5859,192},{5860,98},{5861,6},{5862,158},{5863,74},{5864,4152},{5865,28},{5866,314},{5867,76},{5868,260},{5869,72},{5870,36},{5871,12},{5872,332},{5873,98},{5874,66},{5875,76},{5876,46},{5877,274},{5878,16},{5879,50},{5880,300},{5881,120},{5883,82},{5884,150},{5885,56},{5886,388},{5887,44},{5888,408},{5889,484},{5890,30},{5891,30},{5892,166},{5893,128},{5894,72},{5895,56},{5896,68},{5897,616},{5898,82},{5899,4},{5900,134},{5901,142},{5902,106},{5903,20},{5904,2090},{5905,4},{5906,386},{5907,16},{5908,432},{5909,64},{5910,96},{5911,86},{5912,146},{5913,76},{5914,88},{5915,298},{5916,122},{5917,36},{5918,228},{5919,130},{5920,662},{5921,34},{5922,98},{5923,74},{5924,294},{5925,34},{5926,36},{5927,46},{5928,3220},{5929,78},{5930,174},{5931,30},{5932,64},{5933,38},{5934,254},{5935,104},{5936,508},{5937,714},{5938,138},{5939,78},{5940,344},{5941,148},{5942,120},{5943,112},{5944,1344},{5945,66},{5946,142},{5947,4},{5948,64},{5949,32},{5950,116},{5951,20},{5952,936},{5953,12},{5954,18},{5955,34},{5956,488},{5957,62},{5958,162},{5959,32},{5960,118},{5961,6},{5962,244},{5963,40},{5964,212},{5965,26},{5966,96},{5967,10},{5968,104},{5970,30},{5972,34},{5973,154},{5974,20},{5975,6},{5976,836},{5977,8},{5978,60},{5979,24},{5980,132},{5982,36},{5983,52},{5984,744},{5985,74},{5986,44},{5987,48},{5988,70},{5989,16},{5990,46},{5991,24},{5992,1128},{5993,22},{5994,238},{5995,6},{5996,268},{5997,84},{5998,72},{5999,20},{6000,116},{6001,230},{6002,84},{6003,18},{6004,146},{6005,28},{6006,66},{6007,16},{6008,132},{6009,48},{6010,68},{6011,26},{6012,258},{6013,4},{6014,30},{6015,6},{6016,304},{6017,68},{6018,88},{6019,48},{6020,50},{6021,52},{6022,84},{6023,2},{6024,482},{6025,22},{6026,64},{6027,64},{6028,62},{6029,42},{6030,92},{6031,96},{6032,272},{6033,12},{6034,26},{6035,24},{6036,214},{6037,14},{6038,50},{6039,58},{6040,72},{6041,20},{6042,40},{6043,16},{6044,116},{6045,28},{6046,20},{6047,2},{6048,2752},{6049,8},{6050,38},{6051,30},{6052,40},{6053,6},{6054,78},{6055,10},{6056,136},{6057,34},{6058,4},{6059,10},{6060,322},{6061,14},{6062,16},{6063,26},{6064,574},{6065,76},{6066,214},{6067,24},{6068,64},{6069,4},{6070,80},{6071,28},{6072,168},{6073,50},{6074,36},{6075,48},{6076,40},{6077,54},{6078,40},{6079,120},{6080,542},{6082,16},{6083,8},{6084,168},{6085,6},{6086,38},{6088,224},{6089,6},{6090,82},{6091,14},{6092,128},{6093,12},{6096,410},{6097,44},{6098,40},{6099,18},{6100,126},{6101,6},{6102,124},{6103,24},{6104,70},{6105,24},{6106,80},{6107,26},{6108,166},{6109,12},{6111,32},{6112,262},{6113,106},{6114,138},{6115,16},{6116,56},{6117,4},{6118,248},{6119,38},{6120,874},{6121,152},{6123,118},{6124,62},{6125,86},{6126,40},{6127,20},{6128,94},{6129,2},{6130,44},{6131,58},{6132,126},{6133,4},{6134,40},{6135,12},{6136,416},{6137,6},{6138,150},{6139,54},{6140,206},{6141,52},{6142,22},{6143,4},{6144,578},{6145,4},{6146,90},{6147,34},{6148,168},{6150,48},{6151,22},{6152,6464},{6153,74},{6154,132},{6155,36},{6156,486},{6157,8},{6158,86},{6160,126},{6161,6},{6162,32},{6163,48},{6164,22},{6165,10},{6166,30},{6167,10},{6168,150},{6169,24},{6170,34},{6171,16},{6172,84},{6173,40},{6174,48},{6175,154},{6176,1146},{6177,14},{6178,8},{6179,16},{6180,460},{6181,70},{6182,8},{6183,6},{6184,1656},{6185,24},{6186,42},{6187,2},{6188,136},{6189,178},{6190,34},{6191,8},{6192,344},{6193,32},{6194,18},{6196,194},{6197,26},{6198,64},{6199,20},{6200,290},{6201,34},{6202,672},{6203,16},{6204,52},{6205,58},{6206,6},{6207,86},{6208,550},{6209,32},{6210,44},{6211,36},{6212,46},{6213,2},{6214,26},{6215,16},{6216,72},{6217,10},{6218,94},{6219,4},{6220,326},{6221,26},{6222,26},{6223,68},{6224,478},{6225,20},{6226,24},{6227,30},{6228,332},{6229,20},{6230,28},{6231,32},{6232,232},{6233,22},{6234,266},{6235,26},{6236,240},{6237,22},{6238,74},{6239,28},{6240,376},{6241,36},{6242,16},{6243,32},{6244,130},{6245,26},{6246,236},{6247,88},{6248,78},{6249,4},{6250,18},{6251,112},{6252,516},{6253,22},{6254,30},{6255,24},{6256,316},{6257,20},{6259,190},{6260,176},{6261,118},{6262,192},{6263,42},{6264,664},{6265,10},{6266,12},{6267,18},{6268,112},{6269,6},{6270,50},{6271,84},{6272,784},{6273,208},{6274,36},{6275,28},{6276,50},{6277,50},{6278,166},{6279,10},{6280,216},{6281,158},{6282,120},{6283,18},{6284,98},{6285,6},{6286,178},{6287,34},{6288,370},{6289,36},{6290,104},{6291,24},{6292,294},{6293,160},{6294,110},{6295,22},{6296,158},{6297,28},{6298,200},{6299,16},{6300,98},{6301,20},{6302,50},{6303,36},{6304,188},{6305,6},{6306,60},{6307,8},{6308,16},{6309,82},{6310,46},{6311,44},{6312,4542},{6313,44},{6314,4},{6315,48},{6316,222},{6317,16},{6318,226},{6319,40},{6320,612},{6321,70},{6322,6},{6323,84},{6324,168},{6325,66},{6326,14},{6327,16},{6328,2090},{6329,84},{6330,84},{6331,18},{6332,72},{6335,102},{6336,1230},{6337,4},{6338,46},{6339,64},{6340,148},{6341,4},{6342,8},{6343,28},{6344,54},{6345,34},{6347,4},{6348,122},{6349,26},{6350,14},{6351,12},{6352,206},{6353,2},{6354,64},{6355,24},{6356,194},{6357,40},{6358,4},{6360,742},{6361,6},{6363,34},{6364,8},{6365,22},{6366,48},{6368,104},{6369,4},{6370,38},{6371,30},{6372,586},{6373,2},{6374,6},{6375,26},{6376,222},{6377,24},{6378,60},{6379,10},{6380,186},{6381,24},{6382,10},{6383,100},{6384,294},{6385,4},{6386,26},{6387,8},{6388,114},{6390,124},{6391,26},{6392,268},{6393,14},{6394,48},{6395,108},{6396,30},{6397,90},{6398,28},{6399,88},{6400,1984},{6401,2},{6402,8},{6403,24},{6404,54},{6405,212},{6406,28},{6407,14},{6408,128},{6409,4},{6410,326},{6411,132},{6412,16},{6413,74},{6414,16},{6415,12},{6416,74},{6417,12},{6418,16},{6419,12},{6420,76},{6421,12},{6422,4},{6423,12},{6424,204},{6425,18},{6426,286},{6427,4},{6428,188},{6429,38},{6430,22},{6431,62},{6432,612},{6433,24},{6434,60},{6435,100},{6436,12},{6437,24},{6438,4},{6439,8},{6440,214},{6441,74},{6442,240},{6443,94},{6444,278},{6445,26},{6446,28},{6447,50},{6448,430},{6449,4},{6450,12},{6452,230},{6453,344},{6454,68},{6455,138},{6456,100},{6457,18},{6458,24},{6459,52},{6460,88},{6462,30},{6463,2},{6464,280},{6465,26},{6466,28},{6467,16},{6468,150},{6469,10},{6470,30},{6471,46},{6472,82},{6473,8},{6474,40},{6475,142},{6476,500},{6477,4},{6478,16},{6479,18},{6480,860},{6481,64},{6482,22},{6483,44},{6484,104},{6485,16},{6486,80},{6487,24},{6488,174},{6489,40},{6490,20},{6491,12},{6492,46},{6493,82},{6494,34},{6495,16},{6496,5534},{6497,60},{6498,70},{6499,26},{6500,172},{6501,16},{6502,2},{6503,6},{6504,1078},{6505,6},{6506,8},{6507,34},{6508,150},{6509,2},{6510,36},{6511,66},{6512,164},{6513,6},{6514,4},{6515,72},{6516,712},{6518,8},{6519,40},{6520,18},{6521,12},{6522,12},{6524,168},{6525,26},{6526,16},{6527,174},{6528,482},{6529,54},{6530,54},{6531,36},{6532,48},{6533,8},{6534,48},{6535,18},{6536,214},{6537,36},{6538,12},{6539,46},{6540,176},{6541,2},{6542,26},{6543,56},{6544,108},{6545,44},{6546,4},{6547,62},{6548,56},{6549,22},{6550,14},{6551,30},{6552,324},{6553,4},{6555,96},{6556,60},{6558,92},{6559,8},{6560,94},{6561,38},{6563,52},{6564,308},{6566,12},{6567,34},{6568,100},{6569,8},{6570,146},{6571,166},{6572,16},{6573,12},{6574,6},{6575,32},{6576,4276},{6577,52},{6579,20},{6580,78},{6581,6},{6582,16},{6583,4},{6584,50},{6585,14},{6586,14},{6587,12},{6588,26},{6589,20},{6590,172},{6591,40},{6592,66},{6594,494},{6595,16},{6596,34},{6597,92},{6598,12},{6599,12},{6600,302},{6601,534},{6602,24},{6603,14},{6604,70},{6605,34},{6606,82},{6607,4},{6608,384},{6609,24},{6610,58},{6611,4},{6612,52},{6613,4},{6614,20},{6615,58},{6616,62},{6617,18},{6618,22},{6619,16},{6620,228},{6622,46},{6623,634},{6624,676},{6625,132},{6626,38},{6627,32},{6628,138},{6629,28},{6630,112},{6631,28},{6632,102},{6633,16},{6634,70},{6635,2},{6636,136},{6637,40},{6638,144},{6639,12},{6640,178},{6641,16},{6642,26},{6643,24},{6644,220},{6645,14},{6647,64},{6648,80},{6649,12},{6650,66},{6651,28},{6653,4},{6654,18},{6655,32},{6656,312},{6657,18},{6658,6},{6659,24},{6660,122},{6661,38},{6662,4},{6663,40},{6664,240},{6665,8},{6666,30},{6667,10},{6668,116},{6669,16},{6670,20},{6671,18},{6672,40},{6673,8},{6674,6},{6675,32},{6676,88},{6677,20},{6678,212},{6679,12},{6680,524},{6681,20},{6684,92},{6685,28},{6686,26},{6687,46},{6688,200},{6689,16},{6690,24},{6691,32},{6692,58},{6693,2},{6694,636},{6695,4},{6696,176},{6697,8},{6698,12},{6699,4},{6700,474},{6701,20},{6702,62},{6703,272},{6704,360},{6705,16},{6706,80},{6707,24},{6708,152},{6710,16},{6711,16},{6712,220},{6714,114},{6715,2},{6716,8},{6717,12},{6718,12},{6719,8},{6720,960},{6721,18},{6722,2},{6723,36},{6724,26},{6725,14},{6726,44},{6727,18},{6728,334},{6729,2},{6730,18},{6731,184},{6732,112},{6733,32},{6734,2},{6735,96},{6736,664},{6737,28},{6738,176},{6739,36},{6740,106},{6741,96},{6742,28},{6743,176},{6744,238},{6745,80},{6746,182},{6747,46},{6748,14},{6750,68},{6751,16},{6752,158},{6754,32},{6755,66},{6756,192},{6757,62},{6758,2},{6759,32},{6760,618},{6762,48},{6763,8},{6764,460},{6765,28},{6766,56},{6767,6},{6768,532},{6769,44},{6770,136},{6771,20},{6772,370},{6773,36},{6774,24},{6775,74},{6776,202},{6777,16},{6778,16},{6779,202},{6780,22},{6781,30},{6782,196},{6783,26},{6784,314},{6785,20},{6786,80},{6787,16},{6788,116},{6789,10},{6791,10},{6792,328},{6793,32},{6794,16},{6795,16},{6796,56},{6797,32},{6798,60},{6799,18},{6800,214},{6802,20},{6804,138},{6805,12},{6806,12},{6807,8},{6808,226},{6810,42},{6811,52},{6812,78},{6813,98},{6814,32},{6815,16},{6816,746},{6817,84},{6818,30},{6819,24},{6820,112},{6821,190},{6822,22},{6823,4},{6824,830},{6826,4},{6828,50},{6829,72},{6830,294},{6831,20},{6832,2216},{6833,12},{6834,6},{6835,24},{6836,20},{6837,18},{6838,4},{6839,12},{6840,246},{6841,2},{6842,174},{6844,38},{6845,6},{6846,74},{6847,6},{6848,166},{6849,28},{6850,66},{6851,66},{6852,270},{6853,12},{6854,12},{6855,18},{6856,26},{6857,12},{6858,14},{6859,18},{6860,112},{6861,6},{6862,18},{6863,6},{6864,324},{6865,12},{6866,22},{6867,102},{6868,542},{6869,84},{6870,18},{6871,122},{6872,116},{6873,38},{6874,30},{6875,44},{6876,418},{6877,2},{6878,70},{6879,4},{6880,372},{6882,82},{6883,60},{6884,70},{6885,10},{6886,2},{6887,10},{6888,692},{6889,4},{6890,40},{6891,16},{6892,22},{6893,8},{6894,42},{6895,380},{6896,566},{6897,44},{6898,20},{6899,6},{6900,74},{6901,46},{6902,24},{6903,40},{6904,366},{6905,110},{6906,344},{6907,6},{6908,82},{6909,4},{6910,28},{6911,22},{6912,15146},{6913,34},{6915,10},{6916,78},{6917,10},{6918,44},{6919,46},{6920,416},{6921,44},{6922,152},{6924,158},{6926,4},{6927,4},{6928,110},{6929,48},{6930,118},{6931,2},{6932,40},{6933,18},{6934,14},{6935,60},{6936,858},{6937,6},{6938,46},{6939,36},{6940,30},{6941,38},{6942,104},{6943,24},{6944,114},{6945,12},{6946,76},{6947,12},{6948,164},{6949,32},{6950,70},{6951,56},{6952,30},{6953,154},{6954,56},{6955,26},{6956,74},{6957,60},{6959,58},{6960,502},{6961,24},{6962,102},{6963,12},{6964,88},{6965,36},{6966,862},{6968,102},{6969,36},{6970,10},{6971,22},{6972,146},{6973,58},{6974,8},{6975,48},{6976,136},{6977,6},{6978,128},{6980,92},{6981,14},{6982,54},{6983,52},{6984,142},{6985,42},{6986,26},{6987,4},{6988,6},{6989,4},{6990,36},{6992,470},{6993,36},{6994,36},{6995,48},{6996,1250},{6997,22},{6998,28},{6999,6},{7000,506},{7001,14},{7002,72},{7003,16},{7004,202},{7005,24},{7007,56},{7008,1558},{7009,10},{7010,16},{7011,80},{7012,40},{7013,6},{7014,48},{7015,10},{7016,202},{7018,8},{7019,38},{7020,104},{7021,60},{7023,32},{7024,736},{7025,40},{7026,108},{7027,28},{7028,40},{7029,14},{7030,38},{7031,46},{7032,206},{7033,6},{7035,8},{7036,100},{7037,32},{7038,30},{7039,4},{7040,202},{7041,4},{7042,60},{7043,6},{7044,132},{7045,52},{7046,8},{7047,4},{7048,98},{7049,28},{7050,28},{7051,2},{7052,120},{7053,4},{7054,16},{7055,22},{7056,718},{7057,6},{7058,80},{7059,10},{7060,96},{7061,14},{7062,58},{7063,48},{7064,124},{7065,36},{7066,20},{7068,94},{7069,8},{7070,46},{7072,218},{7073,24},{7074,892},{7075,6},{7076,156},{7077,46},{7078,12},{7079,36},{7080,802},{7082,32},{7083,14},{7084,34},{7085,26},{7086,34},{7087,18},{7088,288},{7090,6},{7092,138},{7093,2},{7094,18},{7095,2},{7096,28},{7097,6},{7098,212},{7099,24},{7100,80},{7102,20},{7103,58},{7104,92},{7105,22},{7106,24},{7107,36},{7108,70},{7109,304},{7110,92},{7111,4},{7112,116},{7113,78},{7114,12},{7115,70},{7116,294},{7117,68},{7118,40},{7119,8},{7120,302},{7121,22},{7122,56},{7123,2},{7124,32},{7125,38},{7126,20},{7127,90},{7128,1190},{7129,40},{7130,4},{7131,102},{7132,166},{7133,48},{7134,6},{7135,22},{7136,332},{7137,192},{7138,6},{7139,108},{7140,110},{7141,2},{7142,32},{7143,20},{7144,2024},{7146,16},{7148,500},{7149,88},{7150,6},{7151,168},{7152,136},{7153,102},{7154,40},{7155,56},{7156,198},{7157,120},{7158,8},{7159,22},{7160,70},{7161,2},{7162,6},{7163,22},{7164,786},{7166,76},{7168,154},{7169,44},{7170,56},{7171,4},{7172,152},{7173,64},{7174,76},{7175,88},{7176,42},{7178,48},{7179,4},{7180,118},{7181,10},{7182,56},{7184,168},{7185,6},{7186,40},{7188,80},{7189,32},{7190,14},{7191,24},{7192,220},{7193,12},{7194,4},{7195,22},{7196,44},{7198,26},{7200,586},{7201,50},{7202,64},{7203,10},{7204,154},{7205,28},{7206,100},{7207,12},{7208,612},{7209,16},{7210,264},{7211,62},{7212,76},{7213,12},{7214,136},{7215,32},{7216,1800},{7217,24},{7218,132},{7220,190},{7221,10},{7222,10},{7223,2},{7224,44},{7225,34},{7227,4},{7228,112},{7229,92},{7230,138},{7232,72},{7233,12},{7234,6},{7236,52},{7237,12},{7238,76},{7240,482},{7241,10},{7242,4},{7244,92},{7246,48},{7248,838},{7249,12},{7250,110},{7251,32},{7252,98},{7253,4},{7254,66},{7255,16},{7256,276},{7257,58},{7258,10},{7259,20},{7260,88},{7261,6},{7262,496},{7263,132},{7264,1344},{7265,106},{7266,38},{7267,18},{7268,24},{7269,16},{7270,24},{7271,24},{7272,136},{7273,10},{7274,4},{7275,24},{7276,74},{7277,12},{7278,24},{7279,28},{7280,178},{7283,8},{7284,40},{7285,2},{7286,4},{7287,8},{7288,234},{7289,228},{7290,116},{7291,4},{7292,52},{7293,6},{7294,4},{7296,556},{7297,4},{7298,18},{7300,134},{7301,24},{7302,22},{7303,4},{7304,80},{7305,30},{7306,28},{7307,18},{7308,364},{7309,12},{7310,12},{7312,214},{7313,38},{7314,148},{7315,56},{7316,226},{7317,16},{7318,84},{7319,276},{7320,104},{7322,28},{7323,16},{7324,124},{7325,8},{7326,60},{7327,2},{7328,792},{7329,18},{7330,2},{7331,60},{7332,150},{7333,26},{7334,32},{7335,38},{7336,48},{7337,36},{7338,64},{7339,30},{7340,196},{7342,12},{7343,2},{7344,728},{7345,26},{7346,74},{7347,48},{7348,224},{7349,14},{7350,86},{7351,26},{7352,162},{7353,62},{7354,18},{7355,24},{7356,76},{7357,20},{7358,238},{7359,128},{7360,722},{7361,6},{7362,20},{7363,12},{7364,200},{7365,20},{7366,50},{7367,36},{7368,806},{7369,68},{7370,100},{7371,6},{7372,78},{7373,120},{7374,42},{7375,4},{7376,16},{7377,18},{7378,46},{7379,232},{7380,100},{7381,2},{7382,10},{7384,382},{7385,156},{7386,16},{7387,2},{7388,86},{7389,234},{7390,8},{7391,30},{7392,150},{7393,80},{7394,58},{7395,236},{7396,38},{7397,68},{7398,118},{7399,28},{7400,60},{7401,24},{7402,2},{7403,10},{7404,532},{7405,4},{7406,64},{7407,20},{7408,122},{7409,64},{7410,28},{7411,52},{7412,86},{7413,2},{7414,20},{7415,58},{7416,112},{7417,6},{7418,140},{7419,8},{7420,384},{7421,32},{7422,34},{7423,2},{7424,1076},{7425,40},{7426,24},{7427,56},{7428,192},{7429,20},{7430,4},{7431,4},{7432,230},{7433,4},{7434,40},{7435,192},{7436,234},{7437,12},{7438,80},{7439,38},{7440,1612},{7441,656},{7442,20},{7443,584},{7444,22},{7445,96},{7446,30},{7448,1628},{7449,36},{7451,72},{7452,100},{7453,578},{7454,104},{7455,396},{7456,316},{7457,56},{7458,424},{7459,56},{7460,428},{7461,314},{7462,40},{7463,72},{7464,302},{7465,2},{7466,12},{7467,36},{7468,52},{7469,50},{7470,268},{7471,18},{7472,2526},{7473,48},{7475,242},{7476,314},{7477,6},{7478,100},{7479,50},{7480,136},{7481,8},{7482,172},{7483,14},{7484,136},{7485,86},{7486,132},{7487,24},{7488,90},{7489,26},{7490,122},{7491,48},{7492,566},{7493,18},{7494,28},{7495,14},{7496,190},{7497,20},{7498,266},{7499,4},{7500,54},{7501,8},{7502,8},{7503,28},{7504,22},{7505,4},{7506,32},{7507,130},{7508,12},{7509,14},{7510,14},{7512,88},{7513,66},{7514,2},{7515,28},{7516,88},{7517,102},{7518,64},{7519,170},{7520,598},{7522,40},{7523,4},{7524,130},{7525,2},{7526,14},{7527,274},{7528,16},{7529,42},{7530,28},{7531,206},{7532,176},{7533,4},{7534,4},{7535,18},{7536,3842},{7538,32},{7540,90},{7542,20},{7543,8},{7544,110},{7545,92},{7546,14},{7547,4},{7548,10},{7549,28},{7550,48},{7551,42},{7552,340},{7553,22},{7554,12},{7555,12},{7556,62},{7557,64},{7558,8},{7559,4},{7560,460},{7562,4},{7563,42},{7564,12},{7565,4},{7566,98},{7567,2},{7568,338},{7569,6},{7570,58},{7571,8},{7572,100},{7573,28},{7574,92},{7575,6},{7576,124},{7577,86},{7578,10},{7579,72},{7580,84},{7581,44},{7582,8},{7583,24},{7584,214},{7585,38},{7586,24},{7587,56},{7588,60},{7589,16},{7590,58},{7591,42},{7592,24},{7593,36},{7594,32},{7595,26},{7596,34},{7598,44},{7599,10},{7600,42},{7602,34},{7603,4},{7604,32},{7605,36},{7607,2},{7608,86},{7609,50},{7610,2},{7611,26},{7612,202},{7613,70},{7614,112},{7616,278},{7617,4},{7618,4},{7619,52},{7620,44},{7621,18},{7622,102},{7623,16},{7624,18},{7625,48},{7626,174},{7627,6},{7628,68},{7629,14},{7630,2},{7631,2},{7632,664},{7634,10},{7635,28},{7636,78},{7637,4},{7638,54},{7639,4},{7640,28},{7641,16},{7643,8},{7644,40},{7645,22},{7646,12},{7647,2},{7648,48},{7649,28},{7650,162},{7651,38},{7652,40},{7653,20},{7654,90},{7655,8},{7656,28},{7657,18},{7658,166},{7659,4},{7660,50},{7661,56},{7662,36},{7663,24},{7664,126},{7665,14},{7667,34},{7668,28},{7669,4},{7670,4},{7671,8},{7672,304},{7673,56},{7674,32},{7675,48},{7676,108},{7677,24},{7680,3652},{7681,30},{7682,60},{7683,36},{7684,112},{7685,4},{7686,30},{7687,200},{7688,46},{7690,14},{7691,36},{7692,206},{7695,10},{7696,168},{7700,62},{7701,4},{7702,10},{7703,6},{7704,308},{7705,10},{7706,18},{7707,8},{7708,236},{7709,4},{7710,126},{7712,378},{7714,52},{7716,104},{7718,6},{7719,16},{7720,146},{7721,12},{7722,16},{7723,28},{7724,56},{7728,230},{7729,8},{7730,74},{7732,60},{7734,6},{7735,32},{7736,996},{7738,2},{7739,178},{7740,144},{7741,18},{7742,2},{7743,64},{7744,322},{7745,60},{7746,158},{7748,348},{7749,24},{7750,18},{7751,4},{7752,124},{7755,6},{7756,572},{7757,226},{7758,276},{7759,14},{7760,1132},{7761,10},{7763,24},{7764,76},{7765,28},{7766,6},{7767,32},{7768,138},{7770,10},{7771,8},{7772,16},{7773,36},{7774,384},{7775,36},{7776,738},{7777,8},{7778,72},{7779,10},{7780,4},{7781,36},{7782,104},{7783,12},{7784,666},{7785,12},{7786,12},{7787,6},{7788,6},{7789,124},{7790,82},{7791,158},{7792,2176},{7794,62},{7795,22},{7796,2},{7797,14},{7800,60},{7802,12},{7803,8},{7804,348},{7805,6},{7806,76},{7808,664},{7809,82},{7810,22},{7811,6},{7812,1082},{7813,2},{7814,74},{7815,12},{7816,44},{7817,36},{7818,14},{7820,42},{7821,4},{7822,28},{7823,62},{7824,48},{7825,8},{7826,38},{7827,4},{7828,150},{7829,20},{7830,50},{7831,12},{7832,202},{7833,112},{7834,4},{7835,194},{7836,64},{7837,96},{7838,52},{7840,676},{7842,12},{7843,2},{7844,6},{7845,24},{7846,10},{7847,6},{7848,28},{7850,8},{7852,2},{7853,2},{7854,140},{7855,12},{7856,36},{7857,6},{7858,188},{7860,90},{7861,210},{7862,2},{7864,270},{7865,4},{7866,42},{7867,10},{7868,162},{7870,4},{7871,4},{7872,802},{7874,8},{7875,130},{7876,44},{7877,20},{7879,4},{7880,116},{7881,8},{7882,52},{7883,16},{7884,202},{7885,60},{7886,122},{7887,50},{7888,440},{7889,136},{7890,24},{7891,14},{7892,14},{7893,10},{7894,2},{7895,14},{7896,154},{7897,8},{7898,12},{7900,126},{7901,16},{7902,10},{7903,6},{7904,58},{7905,8},{7906,18},{7907,48},{7908,200},{7909,14},{7910,144},{7912,3804},{7913,62},{7914,44},{7915,162},{7918,6},{7920,4916},{7921,4},{7922,72},{7923,24},{7924,6},{7925,18},{7926,8},{7927,20},{7928,48},{7929,12},{7930,42},{7931,6},{7932,26},{7933,2},{7935,18},{7936,4804},{7937,26},{7938,50},{7939,198},{7940,4},{7941,38},{7942,10},{7944,876},{7945,8},{7946,74},{7947,10},{7948,120},{7950,22},{7951,8},{7952,164},{7953,4},{7954,12},{7955,84},{7956,368},{7958,2},{7959,4},{7960,30},{7961,12},{7962,34},{7964,48},{7965,10},{7966,20},{7968,346},{7969,88},{7970,14},{7972,106},{7973,4},{7974,4},{7975,18},{7976,178},{7977,8},{7978,42},{7979,4},{7980,14},{7982,6},{7983,8},{7984,264},{7985,44},{7986,42},{7988,28},{7989,40},{7990,48},{7991,8},{7992,430},{7993,38},{7996,108},{7998,12},{7999,2},{8000,184},{8002,14},{8004,36},{8005,2},{8006,6},{8007,4},{8008,76},{8009,46},{8010,64},{8011,8},{8012,42},{8013,2},{8014,4},{8015,16},{8016,2322},{8017,4},{8018,70},{8019,8},{8020,2},{8021,36},{8022,10},{8023,6},{8024,44},{8025,50},{8026,12},{8027,2},{8028,26},{8029,2},{8030,38},{8031,4},{8032,178},{8033,14},{8034,356},{8035,114},{8036,8},{8037,4},{8038,12},{8040,134},{8042,34},{8044,2},{8045,150},{8046,94},{8048,4},{8049,6},{8050,8},{8051,66},{8052,38},{8053,16},{8054,2},{8055,2},{8056,870},{8058,32},{8059,12},{8060,90},{8061,36},{8062,74},{8064,374},{8065,4},{8066,122},{8067,10},{8068,24},{8070,94},{8071,12},{8072,78},{8073,4},{8074,12},{8076,80},{8077,132},{8078,4},{8079,28},{8080,996},{8082,96},{8083,12},{8084,180},{8085,6},{8086,20},{8087,14},{8088,80},{8089,28},{8091,14},{8092,28},{8093,2},{8094,68},{8095,6},{8096,2},{8097,6},{8098,2},{8100,70},{8101,2},{8102,4},{8103,4},{8104,74},{8106,10},{8107,16},{8108,32},{8109,2},{8110,12},{8111,68},{8112,130},{8113,4},{8114,4},{8115,36},{8117,8},{8118,18},{8119,2},{8120,68},{8122,2},{8123,2},{8124,168},{8127,4},{8128,40},{8129,4},{8130,36},{8132,4},{8136,554},{8137,2},{8138,12},{8139,2},{8140,92},{8142,10},{8143,2},{8144,800},{8145,12},{8148,96},{8150,10},{8151,4},{8153,6},{8154,134},{8156,46},{8157,50},{8159,26},{8160,268},{8161,48},{8162,4},{8163,12},{8164,8},{8165,24},{8166,76},{8168,32},{8169,24},{8170,46},{8171,14},{8172,584},{8173,26},{8175,2},{8176,52},{8177,2},{8178,110},{8180,14},{8181,60},{8182,10},{8183,8},{8184,124},{8185,4},{8186,40},{8188,8},{8189,4},{8190,112},{8192,298},{8193,8},{8194,6},{8195,112},{8196,26},{8197,24},{8198,20},{8199,8},{8200,236},{8201,4},{8202,8},{8203,90},{8204,210},{8205,16},{8207,4},{8208,466},{8209,6},{8210,6},{8212,10},{8213,44},{8215,34},{8216,66},{8217,52},{8220,110},{8221,22},{8222,22},{8224,38},{8225,8},{8226,8},{8227,4},{8228,192},{8229,4},{8230,8},{8232,414},{8234,16},{8235,12},{8236,26},{8237,70},{8238,44},{8239,4},{8240,60},{8244,34},{8245,20},{8246,2},{8247,20},{8248,372},{8249,16},{8250,20},{8251,16},{8252,52},{8253,6},{8254,32},{8256,320},{8258,8},{8259,4},{8260,18},{8261,12},{8262,76},{8265,10},{8266,32},{8267,10},{8268,90},{8270,16},{8271,4},{8272,1106},{8273,10},{8274,12},{8275,10},{8276,6},{8278,50},{8279,4},{8280,406},{8281,10},{8282,48},{8284,70},{8285,24},{8286,106},{8287,2},{8288,108},{8289,4},{8290,8},{8291,4},{8292,120},{8294,8},{8295,4},{8296,38},{8297,8},{8298,20},{8299,34},{8300,28},{8301,12},{8302,72},{8304,1152},{8305,192},{8306,2},{8308,4},{8309,12},{8310,34},{8311,22},{8312,92},{8313,12},{8314,2},{8315,34},{8316,88},{8317,12},{8318,4},{8319,26},{8320,186},{8322,16},{8323,2},{8324,164},{8325,22},{8326,64},{8328,24},{8329,72},{8330,68},{8331,90},{8332,446},{8333,102},{8334,22},{8336,528},{8337,20},{8338,16},{8339,4},{8340,20},{8341,8},{8342,212},{8343,20},{8344,16},{8345,4},{8346,202},{8347,2},{8348,70},{8349,16},{8350,12},{8351,26},{8352,2096},{8353,12},{8354,12},{8355,4},{8356,4},{8357,10},{8358,406},{8360,16},{8362,20},{8363,6},{8364,28},{8366,18},{8368,120},{8369,100},{8370,76},{8372,4},{8373,40},{8374,24},{8375,4},{8376,302},{8378,8},{8380,394},{8381,8},{8382,4},{8384,4706},{8386,24},{8387,24},{8388,152},{8390,6},{8392,12},{8393,26},{8394,14},{8395,12},{8396,6},{8397,4},{8398,6},{8400,384},{8401,6},{8402,16},{8405,66},{8406,16},{8407,30},{8408,804},{8410,8},{8411,18},{8412,32},{8413,2},{8415,6},{8416,206},{8417,36},{8418,4},{8420,56},{8424,250},{8425,22},{8426,36},{8428,40},{8430,14},{8432,222},{8433,48},{8434,4},{8436,24},{8437,26},{8438,2},{8439,16},{8440,160},{8442,106},{8443,12},{8446,4},{8447,8},{8448,728},{8449,8},{8450,18},{8451,20},{8452,32},{8453,2},{8454,182},{8455,94},{8456,190},{8457,16},{8458,2},{8460,184},{8462,18},{8463,8},{8464,12},{8465,4},{8466,14},{8470,4},{8472,8},{8473,18},{8476,56},{8477,26},{8478,260},{8480,10},{8482,12},{8484,4},{8487,4},{8488,26},{8489,10},{8490,20},{8492,52},{8494,160},{8496,1440},{8498,4},{8499,6},{8500,14},{8503,32},{8504,46},{8505,22},{8506,2},{8509,42},{8510,20},{8511,34},{8512,186},{8514,120},{8516,24},{8517,10},{8519,8},{8520,68},{8521,2},{8522,12},{8525,22},{8526,6},{8528,12},{8530,4},{8531,4},{8532,88},{8533,12},{8534,4},{8535,18},{8536,108},{8537,2},{8539,2},{8540,12},{8541,36},{8544,706},{8546,8},{8547,10},{8548,10},{8549,12},{8550,20},{8551,18},{8552,72},{8554,4},{8555,28},{8556,3884},{8557,52},{8559,22},{8560,154},{8562,20},{8563,72},{8564,8},{8565,26},{8567,60},{8568,100},{8569,8},{8570,30},{8571,4},{8572,312},{8575,8},{8576,22},{8577,20},{8582,28},{8583,12},{8584,16},{8585,4},{8586,272},{8587,2},{8589,4},{8590,56},{8592,140},{8595,22},{8596,4},{8597,2},{8598,46},{8599,4},{8600,42},{8602,28},{8603,32},{8604,16},{8605,36},{8606,8},{8608,276},{8610,10},{8611,4},{8612,76},{8615,6},{8616,188},{8619,6},{8620,8},{8622,82},{8623,2},{8624,40},{8625,14},{8626,38},{8628,14},{8629,24},{8630,24},{8631,16},{8632,44},{8633,2},{8634,4},{8635,4},{8636,48},{8637,30},{8638,28},{8640,568},{8641,12},{8644,22},{8645,22},{8646,40},{8648,16},{8650,2},{8652,20},{8653,6},{8656,12},{8658,36},{8660,20},{8661,8},{8663,4},{8664,10},{8665,12},{8666,34},{8667,6},{8668,34},{8670,188},{8671,24},{8672,60},{8674,4},{8675,14},{8676,58},{8677,44},{8678,12},{8679,2},{8680,88},{8682,38},{8683,24},{8684,20},{8685,6},{8687,12},{8688,76},{8690,40},{8692,66},{8693,4},{8694,48},{8695,4},{8696,168},{8698,54},{8699,14},{8700,76},{8701,76},{8702,18},{8703,16},{8704,448},{8706,18},{8708,62},{8710,2},{8712,258},{8714,8},{8715,12},{8716,16},{8718,2},{8719,2},{8720,24},{8721,16},{8723,16},{8724,14},{8725,46},{8726,46},{8727,34},{8728,48},{8729,8},{8730,202},{8732,6},{8733,8},{8735,4},{8736,18},{8739,6},{8740,10},{8742,8},{8743,8},{8744,2},{8745,16},{8746,4},{8747,2},{8748,250},{8750,2},{8751,12},{8752,84},{8754,24},{8755,10},{8759,6},{8760,60},{8761,2},{8763,2},{8764,32},{8767,10},{8768,36},{8769,8},{8770,4},{8771,54},{8773,36},{8775,16},{8776,92},{8777,8},{8778,4},{8779,16},{8780,60},{8781,18},{8784,390},{8785,50},{8786,30},{8788,14},{8789,2},{8790,18},{8791,10},{8792,136},{8793,74},{8794,12},{8795,22},{8796,86},{8797,6},{8798,28},{8799,2},{8800,48},{8801,14},{8802,112},{8804,62},{8805,8},{8807,16},{8808,64},{8809,34},{8810,128},{8811,2},{8812,70},{8813,26},{8814,30},{8815,30},{8816,202},{8818,2},{8819,62},{8820,44},{8821,8},{8822,16},{8823,48},{8824,48},{8825,2},{8826,8},{8827,8},{8828,74},{8831,6},{8832,1600},{8834,12},{8835,2},{8837,2},{8838,8},{8840,50},{8843,2},{8844,18},{8846,2},{8847,16},{8848,52},{8850,12},{8851,4},{8852,4},{8854,4},{8855,4},{8856,42},{8857,8},{8858,8},{8860,16},{8861,20},{8863,16},{8864,30},{8865,12},{8867,12},{8868,2},{8869,12},{8870,24},{8872,10},{8874,32},{8875,18},{8876,12},{8877,12},{8878,12},{8880,54},{8881,16},{8882,6},{8883,30},{8886,32},{8887,4},{8888,16},{8890,6},{8892,12},{8893,2},{8896,54},{8898,48},{8900,44},{8901,2},{8903,8},{8904,122},{8905,4},{8906,24},{8908,164},{8910,34},{8911,6},{8912,112},{8915,30},{8916,14},{8918,8},{8920,34},{8922,24},{8924,16},{8928,582},{8929,8},{8930,10},{8931,6},{8932,2},{8934,24},{8936,70},{8937,12},{8938,4},{8940,44},{8941,2},{8944,72},{8945,2},{8946,8},{8948,26},{8949,4},{8950,12},{8951,48},{8952,36},{8955,8},{8956,8},{8958,50},{8960,94},{8962,10},{8963,24},{8964,64},{8965,14},{8967,8},{8968,56},{8969,36},{8970,32},{8971,30},{8972,12},{8974,144},{8976,34},{8977,2},{8978,4},{8979,6},{8980,14},{8981,18},{8982,4},{8983,36},{8984,12},{8986,4},{8988,38},{8989,22},{8990,72},{8992,72},{8993,4},{8995,20},{8997,4},{8998,12},{9000,170},{9001,4},{9002,2},{9004,62},{9005,56},{9006,44},{9007,4},{9008,592},{9009,4},{9010,4},{9011,20},{9013,16},{9016,140},{9017,4},{9018,16},{9019,8},{9020,56},{9022,10},{9023,4},{9024,152},{9025,8},{9026,18},{9027,6},{9028,44},{9030,12},{9032,26},{9033,8},{9034,2},{9035,10},{9037,2},{9039,12},{9040,36},{9041,4},{9042,20},{9044,32},{9045,20},{9048,30},{9049,14},{9050,210},{9051,8},{9052,2},{9053,22},{9056,8},{9057,114},{9058,146},{9059,8},{9060,4},{9061,8},{9063,72},{9064,430},{9068,6},{9070,4},{9072,338},{9074,4},{9076,16},{9078,12},{9079,18},{9081,2},{9082,64},{9083,12},{9084,66},{9087,8},{9088,104},{9089,8},{9090,24},{9091,10},{9092,20},{9094,24},{9095,10},{9096,8},{9098,74},{9099,48},{9100,32},{9101,4},{9102,16},{9104,16},{9105,4},{9108,6},{9109,6},{9110,16},{9111,52},{9112,64},{9114,12},{9115,4},{9116,24},{9118,4},{9119,2},{9120,506},{9122,4},{9124,78},{9125,82},{9126,72},{9128,10},{9129,2},{9131,12},{9132,44},{9133,30},{9134,18},{9135,86},{9136,124},{9137,24},{9138,12},{9140,58},{9142,6},{9143,10},{9144,192},{9145,22},{9146,6},{9147,12},{9148,8},{9149,6},{9150,24},{9151,24},{9152,12},{9155,16},{9156,80},{9157,158},{9160,32},{9161,6},{9164,24},{9165,2},{9166,4},{9168,176},{9169,2},{9170,72},{9171,44},{9172,80},{9173,160},{9174,2},{9175,16},{9176,8},{9179,24},{9180,328},{9182,36},{9183,2},{9184,288},{9185,12},{9186,8},{9188,28},{9190,26},{9191,4},{9192,54},{9193,12},{9194,8},{9198,20},{9200,1048},{9202,2},{9204,72},{9207,24},{9208,34},{9210,36},{9212,6},{9213,8},{9214,2},{9216,136},{9218,8},{9220,58},{9224,98},{9225,24},{9226,6},{9227,6},{9228,4},{9232,76},{9234,4},{9236,24},{9239,44},{9240,32},{9241,4},{9242,12},{9244,44},{9245,12},{9246,88},{9248,68},{9250,2},{9252,20},{9253,2},{9254,8},{9255,112},{9256,6},{9258,4},{9260,208},{9261,12},{9262,2},{9263,4},{9264,114},{9265,26},{9266,8},{9267,20},{9268,34},{9269,14},{9270,4},{9272,222},{9273,108},{9275,4},{9276,20},{9278,12},{9279,4},{9280,66},{9281,40},{9282,24},{9283,44},{9284,4},{9285,2},{9286,8},{9288,216},{9289,8},{9290,2},{9291,18},{9292,2},{9294,4},{9295,36},{9296,8},{9297,16},{9298,4},{9299,16},{9300,60},{9302,12},{9303,10},{9304,26},{9305,4},{9306,64},{9307,8},{9309,6},{9310,4},{9311,4},{9312,460},{9314,12},{9315,36},{9316,44},{9318,2},{9320,144},{9321,24},{9323,6},{9324,52},{9325,48},{9327,12},{9328,1088},{9329,16},{9330,6},{9332,12},{9333,22},{9334,30},{9335,8},{9336,36},{9339,22},{9342,50},{9344,100},{9346,18},{9347,4},{9348,70},{9349,4},{9350,12},{9352,16},{9353,4},{9355,32},{9356,176},{9357,12},{9358,24},{9359,32},{9360,318},{9362,96},{9363,16},{9364,186},{9366,12},{9368,512},{9370,36},{9372,4},{9376,1876},{9378,12},{9380,34},{9381,6},{9382,4},{9383,34},{9384,232},{9386,12},{9390,144},{9392,116},{9393,4},{9395,6},{9396,400},{9397,16},{9398,80},{9399,14},{9400,26},{9401,6},{9402,16},{9404,366},{9406,36},{9408,196},{9409,38},{9410,12},{9412,24},{9413,50},{9414,42},{9416,68},{9418,20},{9419,28},{9421,28},{9422,2},{9423,4},{9424,3094},{9425,20},{9426,28},{9427,44},{9428,4},{9429,8},{9430,22},{9432,534},{9434,6},{9435,6},{9436,8},{9438,14},{9439,16},{9440,38},{9441,6},{9442,12},{9443,6},{9444,12},{9448,324},{9450,12},{9452,176},{9453,2},{9454,4},{9456,300},{9462,4},{9463,14},{9464,94},{9465,6},{9467,4},{9468,140},{9471,240},{9472,20},{9473,38},{9474,6},{9475,16},{9476,154},{9478,24},{9479,4},{9480,46},{9481,6},{9482,24},{9485,6},{9486,12},{9488,396},{9492,42},{9494,32},{9495,4},{9496,30},{9498,12},{9500,6},{9501,4},{9504,3196},{9506,240},{9507,12},{9508,32},{9510,8},{9511,200},{9512,56},{9514,4},{9516,4},{9519,4},{9520,14},{9523,20},{9524,4},{9528,318},{9529,4},{9530,6},{9531,8},{9532,62},{9534,2},{9536,60},{9537,16},{9538,12},{9539,12},{9540,54},{9543,6},{9544,98},{9545,72},{9546,12},{9548,46},{9550,60},{9551,6},{9552,296},{9554,4},{9555,2},{9556,52},{9558,62},{9560,16},{9562,4},{9564,4},{9565,6},{9566,24},{9567,4},{9568,6},{9569,4},{9573,24},{9576,4},{9578,12},{9579,4},{9580,28},{9582,4},{9584,334},{9585,20},{9586,4},{9588,28},{9589,18},{9592,4},{9593,48},{9594,8},{9595,12},{9596,52},{9597,58},{9599,48},{9600,272},{9603,24},{9604,58},{9605,8},{9606,2},{9607,56},{9608,36},{9609,8},{9610,98},{9611,6},{9612,794},{9614,24},{9616,62},{9618,12},{9620,122},{9623,12},{9624,104},{9625,4},{9626,12},{9627,32},{9628,108},{9630,10},{9632,112},{9633,14},{9634,24},{9635,26},{9636,96},{9637,24},{9638,132},{9639,66},{9640,42},{9641,32},{9642,4},{9644,4},{9645,18},{9646,18},{9648,42},{9649,20},{9650,14},{9653,26},{9654,4},{9655,8},{9656,8},{9657,28},{9658,36},{9660,106},{9664,106},{9666,26},{9667,2},{9668,42},{9669,6},{9670,20},{9672,64},{9675,2},{9676,2},{9678,66},{9680,64},{9682,26},{9684,16},{9685,6},{9688,32},{9689,46},{9690,50},{9692,234},{9693,12},{9694,4},{9696,138},{9698,2},{9700,4},{9703,6},{9704,12},{9705,2},{9706,10},{9708,38},{9710,8},{9711,2},{9712,76},{9713,22},{9717,36},{9718,26},{9720,120},{9721,12},{9722,8},{9723,16},{9725,2},{9726,14},{9728,38},{9729,6},{9730,4},{9732,30},{9733,20},{9734,4},{9736,20},{9738,18},{9740,12},{9741,4},{9744,168},{9747,4},{9748,128},{9749,4},{9750,26},{9751,8},{9752,16},{9753,4},{9755,4},{9756,28},{9759,72},{9760,12},{9762,16},{9763,32},{9767,16},{9768,138},{9769,12},{9770,12},{9771,8},{9772,28},{9773,2},{9775,26},{9776,160},{9777,12},{9779,16},{9780,4},{9784,260},{9787,12},{9790,14},{9791,14},{9792,278},{9793,16},{9795,32},{9796,368},{9797,28},{9799,36},{9800,22},{9801,24},{9802,48},{9803,2},{9804,12},{9805,28},{9806,68},{9807,8},{9808,48},{9809,4},{9810,40},{9811,12},{9815,2},{9816,2594},{9820,38},{9821,8},{9822,6},{9824,234},{9825,18},{9828,452},{9829,24},{9830,8},{9831,8},{9832,18},{9833,24},{9834,22},{9835,26},{9836,42},{9838,56},{9840,80},{9842,12},{9843,20},{9844,40},{9845,42},{9846,140},{9848,92},{9850,2},{9851,6},{9852,30},{9853,18},{9854,2},{9855,12},{9856,106},{9858,58},{9859,6},{9860,80},{9861,6},{9862,12},{9863,26},{9864,224},{9865,10},{9866,22},{9867,8},{9868,12},{9870,32},{9872,12},{9873,6},{9875,12},{9876,10},{9877,8},{9878,6},{9879,14},{9880,386},{9882,2},{9886,30},{9888,22},{9890,4},{9891,60},{9892,2},{9894,4},{9895,6},{9896,154},{9897,6},{9898,36},{9900,6},{9903,2},{9904,68},{9908,36},{9909,26},{9911,2},{9912,138},{9913,12},{9915,20},{9918,18},{9920,574},{9923,30},{9924,2},{9925,4},{9926,32},{9928,40},{9931,14},{9932,44},{9934,24},{9935,4},{9936,388},{9938,4},{9939,10},{9940,32},{9941,16},{9944,300},{9945,32},{9948,6},{9949,20},{9950,4},{9952,348},{9953,4},{9954,8},{9955,4},{9956,130},{9958,6},{9960,14},{9962,8},{9963,68},{9964,6},{9968,128},{9972,110},{9974,12},{9975,8},{9976,94},{9978,12},{9980,4},{9981,14},{9982,2},{9984,44},{9985,4},{9986,4},{9990,4},{9991,2},{9992,26},{9993,4},{9995,10},{9996,14},{10000,578},{10001,12},{10002,12},{10008,90},{10010,4},{10011,4},{10012,18},{10017,8},{10018,8},{10020,110},{10023,2},{10024,62},{10025,4},{10026,8},{10028,10},{10032,24},{10034,10},{10035,6},{10036,60},{10037,12},{10038,4},{10040,52},{10041,2},{10048,18},{10050,20},{10051,4},{10052,6},{10053,8},{10054,24},{10056,8},{10058,2},{10059,6},{10060,78},{10064,3084},{10065,2},{10066,14},{10068,526},{10069,2},{10070,20},{10072,56},{10073,64},{10075,8},{10078,2},{10079,12},{10080,450},{10082,26},{10085,2},{10086,32},{10088,4},{10090,4},{10091,2},{10092,14},{10093,4},{10096,34},{10098,24},{10100,24},{10103,2},{10104,164},{10105,4},{10106,16},{10107,16},{10108,8},{10110,2},{10112,48},{10117,2},{10119,4},{10120,48},{10122,14},{10124,4},{10125,10},{10126,8},{10128,20},{10129,4},{10130,198},{10132,32},{10135,8},{10136,16},{10137,2},{10140,128},{10142,12},{10146,104},{10147,20},{10150,2},{10152,138},{10156,6},{10157,170},{10158,20},{10159,8},{10160,42},{10162,4},{10163,30},{10164,32},{10165,2},{10166,2},{10167,2},{10168,2},{10170,8},{10172,16},{10176,90},{10177,4},{10178,2},{10180,22},{10182,4},{10183,12},{10184,8},{10185,4},{10188,16},{10189,2},{10190,4},{10192,42},{10194,120},{10195,4},{10196,142},{10197,16},{10199,12},{10200,60},{10201,12},{10202,48},{10204,12},{10205,22},{10208,2},{10209,4},{10212,206},{10213,8},{10215,18},{10216,264},{10218,2},{10220,20},{10223,12},{10224,42},{10226,2},{10230,20},{10231,12},{10232,90},{10234,24},{10236,22},{10237,2},{10240,366},{10241,4},{10244,6},{10245,18},{10246,24},{10247,6},{10248,18},{10249,2},{10252,80},{10253,8},{10254,4},{10255,16},{10256,232},{10259,18},{10260,88},{10261,10},{10262,2},{10263,2},{10264,28},{10265,28},{10266,8},{10267,16},{10268,2},{10269,6},{10270,4},{10275,42},{10276,30},{10280,66},{10281,48},{10282,6},{10283,18},{10284,8},{10287,8},{10288,88},{10290,8},{10292,16},{10293,18},{10294,8},{10295,56},{10296,606},{10300,18},{10301,64},{10302,8},{10304,402},{10305,8},{10306,8},{10307,28},{10308,2},{10310,4},{10312,12},{10313,6},{10314,18},{10315,8},{10316,34},{10318,2},{10320,56},{10321,8},{10323,6},{10324,16},{10325,4},{10326,22},{10328,60},{10329,8},{10330,8},{10331,6},{10332,26},{10335,26},{10336,606},{10337,8},{10338,4},{10340,4},{10341,2},{10343,4},{10344,38},{10345,22},{10346,10},{10352,82},{10353,4},{10354,36},{10355,10},{10358,4},{10360,36},{10362,4},{10364,96},{10368,524},{10369,6},{10371,2},{10372,32},{10373,8},{10374,6},{10376,10},{10377,6},{10379,2},{10381,2},{10382,30},{10383,6},{10384,462},{10385,4},{10386,150},{10388,94},{10390,18},{10392,24},{10396,34},{10400,92},{10401,4},{10402,8},{10404,24},{10405,12},{10406,4},{10408,20},{10409,20},{10410,12},{10412,4},{10415,28},{10416,6378},{10418,2},{10420,8},{10422,14},{10424,8},{10425,6},{10430,54},{10432,788},{10433,2},{10436,44},{10437,8},{10439,20},{10440,106},{10442,2},{10443,2},{10444,14},{10446,8},{10447,12},{10448,230},{10449,6},{10450,2},{10451,4},{10452,46},{10453,24},{10456,102},{10460,38},{10461,4},{10462,12},{10464,200},{10465,10},{10466,12},{10468,12},{10470,12},{10472,64},{10473,6},{10474,70},{10475,4},{10480,1206},{10481,28},{10483,4},{10484,8},{10488,230},{10492,38},{10494,20},{10495,24},{10496,64},{10498,48},{10500,64},{10501,4},{10504,12},{10506,2},{10511,4},{10512,414},{10513,2},{10514,46},{10515,2},{10516,56},{10518,4},{10520,20},{10521,6},{10522,2},{10523,6},{10528,20},{10529,4},{10530,40},{10532,310},{10533,50},{10535,6},{10536,8},{10538,12},{10539,2},{10540,36},{10542,6},{10543,6},{10544,464},{10545,28},{10546,24},{10547,2},{10548,62},{10550,8},{10552,22},{10556,28},{10557,4},{10560,104},{10561,4},{10562,4},{10564,2},{10566,6},{10568,154},{10569,8},{10570,12},{10571,8},{10572,10},{10574,8},{10575,10},{10576,314},{10578,226},{10582,6},{10584,2372},{10586,58},{10587,4},{10588,14},{10590,2},{10592,12},{10593,36},{10594,6},{10596,2},{10597,2},{10598,36},{10601,4},{10602,2},{10604,20},{10605,48},{10607,12},{10608,188},{10609,14},{10612,8},{10613,12},{10614,32},{10616,424},{10618,4},{10620,84},{10622,12},{10624,44},{10626,20},{10628,16},{10630,14},{10632,20},{10635,12},{10638,12},{10640,366},{10641,40},{10644,4},{10650,4},{10652,84},{10655,6},{10656,186},{10658,18},{10664,20},{10665,14},{10666,6},{10668,44},{10670,8},{10672,110},{10674,4},{10675,4},{10677,8},{10680,36},{10682,40},{10684,2},{10686,2},{10687,20},{10692,20},{10694,20},{10695,10},{10696,30},{10700,52},{10701,16},{10702,2},{10704,24},{10708,6},{10710,24},{10711,2},{10712,12},{10716,8},{10720,12},{10722,24},{10724,120},{10725,4},{10727,4},{10728,92},{10732,68},{10734,6},{10738,28},{10740,42},{10744,168},{10745,4},{10746,48},{10748,332},{10750,4},{10752,188},{10755,8},{10756,78},{10758,4},{10761,4},{10762,56},{10763,24},{10764,430},{10766,4},{10767,48},{10768,32},{10769,44},{10770,4},{10771,28},{10772,36},{10774,8},{10780,4},{10783,4},{10784,8},{10786,8},{10787,12},{10790,2},{10792,8},{10793,6},{10794,8},{10795,8},{10796,8},{10798,4},{10800,1484},{10801,18},{10803,12},{10804,8},{10806,16},{10807,4},{10808,208},{10812,38},{10815,12},{10817,4},{10820,60},{10821,8},{10824,4},{10829,4},{10830,16},{10832,304},{10835,12},{10836,108},{10837,10},{10840,74},{10841,32},{10844,190},{10846,70},{10848,610},{10851,2},{10852,42},{10853,6},{10854,36},{10856,48},{10857,2},{10858,2},{10860,106},{10862,28},{10863,4},{10864,268},{10867,24},{10868,48},{10870,12},{10872,48},{10874,16},{10875,16},{10877,32},{10878,34},{10879,16},{10880,46},{10881,4},{10882,2},{10883,80},{10884,4},{10887,6},{10888,20},{10890,26},{10892,34},{10894,4},{10896,16},{10900,2},{10904,4},{10905,28},{10908,28},{10909,4},{10912,114},{10913,8},{10914,8},{10915,2},{10916,28},{10918,96},{10919,4},{10920,4},{10925,54},{10926,16},{10928,3526},{10930,26},{10932,2},{10933,72},{10935,4},{10936,24},{10944,390},{10945,20},{10947,4},{10948,2},{10949,6},{10950,48},{10952,36},{10953,4},{10956,24},{10958,72},{10960,220},{10962,6},{10965,4},{10968,56},{10970,10},{10974,4},{10975,2},{10976,184},{10979,4},{10980,280},{10981,2},{10982,196},{10984,8},{10986,2},{10988,8},{10992,96},{10993,4},{10994,76},{10998,36},{10999,2},{11001,8},{11004,16},{11005,12},{11007,4},{11008,18},{11010,10},{11012,36},{11013,4},{11016,38},{11019,2},{11020,14},{11021,4},{11022,84},{11024,262},{11026,6},{11027,4},{11029,44},{11032,32},{11035,18},{11036,28},{11038,6},{11040,902},{11042,8},{11043,32},{11045,96},{11046,72},{11048,48},{11049,4},{11050,6},{11051,16},{11052,44},{11053,144},{11056,272},{11058,88},{11059,2},{11060,8},{11064,28},{11066,12},{11069,10},{11070,108},{11072,18},{11075,4},{11076,48},{11080,2},{11082,4},{11084,4},{11085,6},{11088,484},{11089,4},{11090,12},{11092,28},{11094,96},{11096,200},{11100,8},{11101,6},{11102,16},{11104,16},{11105,4},{11107,92},{11113,4},{11115,12},{11116,92},{11117,16},{11119,24},{11120,156},{11122,34},{11124,56},{11126,24},{11128,192},{11130,8},{11136,56},{11140,44},{11142,50},{11143,2},{11144,28},{11145,2},{11148,52},{11149,4},{11150,2},{11151,2},{11152,6},{11154,4},{11157,2},{11159,6},{11160,28},{11165,12},{11166,4},{11168,358},{11172,4},{11176,8},{11178,40},{11180,16},{11183,108},{11184,124},{11185,26},{11188,80},{11193,18},{11195,4},{11200,18},{11202,24},{11203,4},{11204,6},{11210,4},{11212,54},{11216,8},{11218,28},{11220,48},{11222,20},{11225,10},{11226,24},{11227,8},{11228,24},{11229,28},{11230,4},{11232,192},{11233,24},{11234,4},{11237,4},{11240,92},{11244,2},{11248,312},{11251,2},{11252,60},{11256,52},{11257,16},{11260,18},{11263,92},{11264,28},{11265,28},{11266,12},{11268,12},{11270,28},{11271,4},{11272,124},{11273,6},{11276,48},{11277,4},{11278,26},{11280,94},{11284,220},{11286,58},{11288,4},{11289,120},{11290,24},{11292,36},{11293,24},{11296,28},{11297,24},{11298,4},{11299,16},{11300,28},{11302,120},{11303,26},{11304,32},{11306,34},{11307,28},{11310,26},{11312,96},{11313,34},{11314,16},{11315,6},{11316,12},{11317,26},{11318,8},{11320,370},{11321,72},{11323,76},{11324,242},{11325,10},{11326,8},{11327,66},{11328,308},{11330,94},{11331,18},{11332,16},{11334,26},{11338,42},{11340,84},{11344,26},{11347,8},{11348,42},{11349,2},{11350,2},{11352,24},{11353,96},{11355,2},{11356,94},{11358,176},{11360,44},{11362,2},{11363,18},{11364,18},{11366,4},{11368,70},{11369,2},{11370,16},{11376,152},{11381,18},{11382,2},{11384,16},{11388,144},{11390,130},{11392,36},{11394,58},{11396,76},{11397,2},{11400,6},{11401,60},{11403,2},{11404,36},{11405,2},{11406,4},{11408,104},{11410,12},{11412,6},{11414,46},{11415,8},{11416,128},{11420,98},{11421,4},{11423,100},{11424,22},{11425,2},{11426,2},{11428,128},{11430,8},{11432,1184},{11434,24},{11436,176},{11439,12},{11440,98},{11441,96},{11442,2},{11444,2},{11448,96},{11449,18},{11450,12},{11452,8},{11454,4},{11457,4},{11458,4},{11460,22},{11461,84},{11464,22},{11470,40},{11474,136},{11475,8},{11476,6},{11479,2},{11480,230},{11482,2},{11484,10},{11487,12},{11488,34},{11491,4},{11492,52},{11494,4},{11496,4},{11498,8},{11500,2},{11501,8},{11502,4},{11504,52},{11508,44},{11510,2},{11512,68},{11516,80},{11520,564},{11522,4},{11526,52},{11527,8},{11536,12},{11538,8},{11544,32},{11545,2},{11548,12},{11550,14},{11551,4},{11552,328},{11553,2},{11554,6},{11555,4},{11556,60},{11558,4},{11562,12},{11563,26},{11564,64},{11568,72},{11570,48},{11572,4},{11573,144},{11574,8},{11575,8},{11576,4},{11580,44},{11581,26},{11584,8},{11588,36},{11592,12},{11596,28},{11598,24},{11599,4},{11600,94},{11601,24},{11604,48},{11605,36},{11606,18},{11608,32},{11609,2},{11610,26},{11616,500},{11617,42},{11618,10},{11620,240},{11622,4},{11624,36},{11625,8},{11628,46},{11631,8},{11632,16},{11633,36},{11634,24},{11635,4},{11636,72},{11640,12},{11641,18},{11644,84},{11647,12},{11648,88},{11652,12},{11654,4},{11655,22},{11656,12},{11657,408},{11658,152},{11660,4},{11664,100},{11665,12},{11666,18},{11667,4},{11668,56},{11670,4},{11672,12},{11674,24},{11676,684},{11678,2},{11680,50},{11681,12},{11686,14},{11688,12},{11689,4},{11691,4},{11692,16},{11694,4},{11695,4},{11697,36},{11700,20},{11701,8},{11702,20},{11703,20},{11704,4},{11705,4},{11708,116},{11710,10},{11712,62},{11718,4},{11719,4},{11721,28},{11722,8},{11724,20},{11728,8},{11730,8},{11732,12},{11735,8},{11736,16},{11742,12},{11743,12},{11744,128},{11745,2},{11748,12},{11750,4},{11752,46},{11755,4},{11757,12},{11760,346},{11765,4},{11769,8},{11770,2},{11772,454},{11773,2},{11775,14},{11776,88},{11777,24},{11779,8},{11780,26},{11781,18},{11785,6},{11787,52},{11789,4},{11790,38},{11792,18},{11795,4},{11796,8},{11799,8},{11800,2},{11806,36},{11807,8},{11808,64},{11810,14},{11814,12},{11816,64},{11820,10},{11824,28},{11828,8},{11829,30},{11832,28},{11840,164},{11842,4},{11844,4},{11848,4},{11850,8},{11856,7066},{11857,72},{11858,12},{11860,20},{11862,4},{11864,72},{11868,12},{11869,6},{11872,8},{11876,12},{11878,24},{11880,248},{11882,2},{11883,18},{11884,52},{11888,264},{11889,24},{11891,12},{11892,32},{11895,32},{11898,12},{11900,2},{11901,12},{11902,4},{11903,24},{11904,20},{11908,12},{11909,18},{11910,8},{11912,44},{11920,22},{11921,4},{11922,16},{11924,16},{11928,8},{11936,18},{11937,16},{11942,6},{11944,24},{11952,1130},{11956,8},{11957,24},{11958,20},{11960,44},{11961,4},{11963,12},{11964,2},{11967,24},{11968,44},{11970,46},{11973,16},{11976,2},{11977,60},{11978,6},{11979,12},{11980,8},{11981,8},{11982,6},{11983,24},{11984,9612},{11985,8},{11986,42},{11988,468},{11992,12},{11994,10},{11998,4},{12000,64},{12002,12},{12004,8},{12012,24},{12016,44},{12020,4},{12022,36},{12024,140},{12029,18},{12032,92},{12034,2},{12036,4},{12037,4},{12040,4},{12041,8},{12043,52},{12044,72},{12045,2},{12048,278},{12050,12},{12052,20},{12056,32},{12060,72},{12062,2},{12063,12},{12064,58},{12066,36},{12069,34},{12072,24},{12076,6},{12078,4},{12079,2},{12080,24},{12084,28},{12085,8},{12086,4},{12088,8},{12092,56},{12094,24},{12095,10},{12096,12},{12097,16},{12098,48},{12099,2},{12100,84},{12103,12},{12105,48},{12108,12},{12112,4},{12116,48},{12117,8},{12118,12},{12119,12},{12124,48},{12125,48},{12126,2},{12128,300},{12132,112},{12135,20},{12138,10},{12144,12},{12152,254},{12157,12},{12162,8},{12164,28},{12167,10},{12168,14},{12174,8},{12175,2},{12176,224},{12178,12},{12180,26},{12182,8},{12183,12},{12189,24},{12190,18},{12192,20},{12194,12},{12196,6},{12199,4},{12200,2},{12205,2},{12206,80},{12207,8},{12208,106},{12212,292},{12216,16},{12220,18},{12222,6},{12224,4},{12226,4},{12232,12},{12234,8},{12236,4},{12240,730},{12242,2},{12243,8},{12246,48},{12252,88},{12255,8},{12258,12},{12259,4},{12260,84},{12264,46},{12265,2},{12268,2},{12270,4},{12276,2},{12280,10},{12286,4},{12293,24},{12294,30},{12296,18},{12298,10},{12300,6},{12304,4},{12306,2},{12308,96},{12310,2},{12311,2},{12312,68},{12318,4},{12320,2},{12324,4},{12328,8},{12331,4},{12336,276},{12341,2},{12342,2},{12345,8},{12348,6},{12355,4},{12356,24},{12357,28},{12360,4},{12361,48},{12364,4},{12365,24},{12366,32},{12368,4},{12372,28},{12376,54},{12378,12},{12384,412},{12385,2},{12390,2},{12405,2},{12408,30},{12409,4},{12416,24},{12417,2},{12420,4},{12424,2},{12425,4},{12432,4},{12436,88},{12438,108},{12440,424},{12444,120},{12445,2},{12446,44},{12447,2},{12448,606},{12453,24},{12455,2},{12456,12},{12460,4},{12462,2},{12468,32},{12474,16},{12480,112},{12482,152},{12492,46},{12494,48},{12498,8},{12502,24},{12504,20},{12507,2},{12510,24},{12512,160},{12520,8},{12522,12},{12524,8},{12528,736},{12530,2},{12532,8},{12535,2},{12536,16},{12538,2},{12539,12},{12540,6},{12544,40},{12546,2},{12547,8},{12552,20},{12554,24},{12556,24},{12560,120},{12564,56},{12565,12},{12570,34},{12571,2},{12572,56},{12576,24},{12582,4},{12584,24},{12587,6},{12588,8},{12591,4},{12592,12},{12593,12},{12595,10},{12596,6},{12597,2},{12598,36},{12600,58},{12601,4},{12604,8},{12605,6},{12606,4},{12607,18},{12608,8},{12611,18},{12612,22},{12613,6},{12616,2},{12622,8},{12623,2},{12624,20},{12628,12},{12632,2},{12633,8},{12636,16},{12640,2},{12644,8},{12648,4},{12650,2},{12656,84},{12660,52},{12663,4},{12665,8},{12668,2},{12669,4},{12672,84},{12675,2},{12680,4},{12681,2},{12688,30},{12690,8},{12692,28},{12696,8},{12704,196},{12716,72},{12720,36},{12723,4},{12730,12},{12732,72},{12735,2},{12736,48},{12738,4},{12739,34},{12740,2},{12744,44},{12747,2},{12752,20},{12756,8},{12757,4},{12758,36},{12762,6},{12763,2},{12766,4},{12772,4},{12773,4},{12776,8},{12780,4},{12786,12},{12788,2},{12792,54},{12793,20},{12800,148},{12804,32},{12808,100},{12810,12},{12812,4},{12814,6},{12816,1348},{12822,16},{12824,26},{12825,6},{12827,12},{12831,24},{12832,14},{12834,24},{12835,4},{12838,12},{12840,14},{12841,12},{12843,12},{12844,16},{12846,10},{12848,168},{12850,16},{12852,14},{12854,2},{12855,4},{12856,6},{12858,8},{12864,4},{12865,2},{12866,12},{12868,76},{12870,4},{12872,4},{12876,28},{12879,20},{12880,22},{12882,28},{12886,12},{12887,72},{12888,8},{12894,72},{12897,4},{12899,4},{12900,8},{12904,4},{12908,10},{12910,26},{12912,18},{12914,24},{12916,12},{12926,2},{12928,24},{12930,4},{12931,6},{12934,48},{12935,8},{12936,22},{12938,2},{12942,28},{12944,40},{12950,2},{12951,2},{12952,8},{12954,4},{12959,6},{12960,482},{12965,2},{12966,8},{12970,4},{12975,8},{12976,60},{12984,112},{12985,4},{12986,4},{12990,16},{12992,168},{12996,24},{12999,26},{13001,6},{13007,104},{13008,102},{13012,16},{13014,8},{13015,16},{13019,8},{13021,14},{13022,14},{13024,230},{13026,4},{13027,72},{13032,6},{13036,312},{13038,24},{13039,6},{13040,2},{13041,6},{13042,2},{13044,6},{13046,6},{13052,4},{13056,80},{13061,4},{13063,2},{13065,4},{13068,4},{13072,536},{13074,4},{13080,24},{13082,18},{13084,4},{13088,24},{13089,10},{13091,2},{13092,80},{13095,40},{13098,6},{13100,4},{13102,6},{13104,182},{13105,2},{13108,2},{13109,72},{13112,8},{13113,4},{13116,8},{13120,100},{13121,8},{13123,8},{13124,72},{13125,4},{13126,2},{13128,6},{13129,4},{13130,4},{13133,20},{13136,2},{13140,26},{13141,2},{13144,38},{13145,2},{13146,18},{13148,36},{13149,2},{13152,50},{13160,4},{13164,98},{13166,2},{13168,166},{13171,18},{13172,12},{13175,18},{13176,290},{13177,2},{13180,4},{13182,18},{13183,4},{13184,6},{13187,12},{13194,64},{13196,34},{13197,8},{13198,24},{13200,34},{13201,12},{13205,26},{13206,16},{13208,4},{13210,14},{13211,2},{13212,16},{13216,12},{13222,12},{13226,24},{13232,202},{13235,2},{13236,8},{13238,4},{13241,4},{13248,64},{13249,4},{13252,18},{13254,4},{13255,6},{13256,2},{13263,4},{13264,112},{13268,2},{13270,2},{13272,10},{13274,8},{13275,20},{13278,4},{13282,6},{13283,6},{13285,8},{13288,12},{13290,12},{13292,12},{13293,2},{13296,2},{13302,48},{13304,14},{13312,12},{13313,4},{13316,6},{13317,6},{13320,20},{13324,48},{13326,46},{13328,20},{13331,6},{13332,10},{13336,4},{13338,14},{13340,6},{13344,20},{13348,248},{13349,2},{13352,12},{13355,2},{13356,12},{13358,12},{13360,14},{13362,24},{13364,204},{13366,4},{13368,46},{13369,2},{13372,384},{13374,12},{13376,886},{13379,6},{13380,16},{13382,60},{13384,12},{13390,12},{13391,12},{13392,1916},{13393,6},{13396,12},{13400,60},{13401,8},{13405,12},{13408,2},{13410,8},{13412,12},{13416,52},{13418,48},{13419,2},{13421,2},{13424,4},{13428,260},{13432,8},{13434,8},{13436,48},{13440,138},{13445,2},{13451,8},{13452,2},{13453,2},{13456,20},{13458,8},{13460,2},{13462,4},{13463,4},{13472,584},{13476,8},{13482,12},{13488,12},{13496,2},{13498,4},{13504,28},{13510,8},{13511,2},{13512,122},{13515,2},{13520,192},{13524,66},{13528,8},{13533,4},{13535,6},{13536,120},{13548,20},{13554,8},{13555,2},{13556,4},{13560,56},{13564,16},{13570,2},{13572,22},{13576,4},{13577,4},{13578,46},{13584,48},{13590,6},{13592,2},{13598,4},{13600,56},{13606,2},{13608,8},{13610,10},{13614,12},{13620,12},{13628,2},{13630,2},{13632,2},{13635,2},{13636,14},{13645,4},{13646,2},{13652,12},{13655,2},{13664,34},{13672,14},{13676,8},{13678,2},{13679,2},{13680,26},{13685,4},{13686,16},{13689,8},{13692,4},{13695,4},{13696,12},{13698,24},{13700,20},{13705,2},{13708,2},{13711,4},{13721,8},{13726,52},{13728,20},{13734,12},{13736,12},{13740,4},{13741,22},{13742,24},{13745,2},{13748,8},{13749,2},{13750,12},{13752,66},{13760,4},{13768,64},{13769,2},{13770,22},{13772,4},{13774,2},{13776,14},{13778,4},{13779,4},{13787,4},{13788,62},{13796,4},{13797,4},{13798,6},{13800,4},{13808,24},{13809,6},{13812,16},{13815,18},{13816,4},{13818,48},{13821,20},{13824,2610},{13830,2},{13832,14},{13840,122},{13841,4},{13842,4},{13844,4},{13845,2},{13849,2},{13856,12},{13860,16},{13866,8},{13868,10},{13872,12},{13876,18},{13880,92},{13884,8},{13885,2},{13888,4},{13889,2},{13890,2},{13892,10},{13896,24},{13902,8},{13915,2},{13917,2},{13918,16},{13920,88},{13925,14},{13926,4},{13932,72},{13935,8},{13936,34},{13944,14},{13949,2},{13950,20},{13952,2},{13956,180},{13960,8},{13968,76},{13970,2},{13971,2},{13974,4},{13976,16},{13980,8},{13983,4},{13984,24},{13985,2},{13990,8},{13992,16},{14000,64},{14009,4},{14010,66},{14016,262},{14026,2},{14028,34},{14032,4},{14035,4},{14036,8},{14038,8},{14040,412},{14043,18},{14044,18},{14048,4},{14049,36},{14051,20},{14052,4},{14055,8},{14058,22},{14061,18},{14063,36},{14064,232},{14065,6},{14068,18},{14069,18},{14070,12},{14073,4},{14080,50},{14082,4},{14084,26},{14096,64},{14098,8},{14104,24},{14105,2},{14108,4},{14112,66},{14117,4},{14120,2},{14128,56},{14130,260},{14131,2},{14132,6},{14134,4},{14136,2},{14142,6},{14144,176},{14146,2},{14148,8},{14150,6},{14152,12},{14154,24},{14160,598},{14167,2},{14172,8},{14176,170},{14182,18},{14184,8},{14185,34},{14187,8},{14192,14},{14195,14},{14196,24},{14200,2},{14204,12},{14208,864},{14209,12},{14213,8},{14215,6},{14220,272},{14224,286},{14232,12},{14236,86},{14237,10},{14238,24},{14240,24},{14244,8},{14248,18},{14254,4},{14255,2},{14256,3156},{14258,12},{14260,2},{14265,4},{14268,12},{14270,2},{14271,12},{14272,96},{14274,6},{14280,18},{14283,20},{14295,8},{14296,28},{14300,4},{14304,44},{14310,14},{14312,12},{14315,6},{14320,28},{14325,4},{14328,98},{14330,2},{14334,12},{14335,2},{14336,852},{14338,4},{14344,36},{14346,8},{14352,188},{14355,2},{14356,8},{14358,34},{14360,4},{14364,56},{14368,56},{14370,28},{14372,42},{14376,14},{14380,6},{14386,24},{14390,4},{14398,2},{14400,104},{14402,4},{14409,10},{14412,2},{14415,4},{14418,4},{14420,122},{14424,16},{14427,4},{14430,20},{14432,240},{14436,114},{14442,2},{14444,196},{14448,10},{14456,8},{14460,8},{14472,66},{14475,4},{14476,12},{14479,2},{14480,16},{14491,2},{14496,80},{14504,10},{14505,4},{14511,4},{14512,8},{14514,2},{14520,4},{14521,4},{14525,4},{14526,4},{14528,28},{14531,8},{14532,8},{14542,2},{14544,14},{14546,24},{14550,96},{14552,2},{14560,40},{14565,10},{14568,8},{14576,48},{14580,6},{14584,48},{14588,18},{14592,490},{14594,4},{14598,2},{14600,4},{14604,104},{14605,4},{14612,196},{14616,4},{14617,4},{14620,96},{14624,4},{14626,24},{14636,148},{14640,48},{14652,36},{14653,4},{14656,24},{14658,12},{14660,4},{14668,2},{14675,2},{14676,12},{14681,8},{14688,8},{14691,4},{14692,28},{14694,8},{14696,120},{14699,16},{14700,8},{14701,4},{14703,36},{14707,16},{14708,16},{14712,4},{14724,4},{14727,6},{14728,8},{14730,8},{14732,4},{14735,2},{14736,2},{14737,2},{14738,8},{14739,28},{14743,2},{14752,8},{14756,8},{14758,6},{14760,120},{14766,2},{14768,1842},{14769,4},{14780,2},{14784,48},{14788,36},{14792,72},{14796,16},{14800,30},{14808,8},{14812,12},{14815,14},{14822,2},{14824,8},{14829,6},{14832,32},{14835,4},{14838,10},{14840,6},{14842,2},{14843,6},{14847,12},{14848,24},{14850,2},{14854,2},{14855,2},{14856,4},{14860,24},{14864,48},{14872,6},{14877,32},{14880,560},{14885,122},{14889,2},{14890,2},{14895,2},{14896,24},{14898,8},{14901,2},{14904,146},{14911,6},{14919,20},{14920,42},{14926,6},{14936,38},{14940,4},{14942,2},{14943,24},{14944,60},{14952,4},{14964,32},{14965,32},{14967,6},{14968,4},{14975,14},{14976,76},{14977,2},{14987,8},{14991,24},{14992,172},{14998,16},{14999,12},{15006,12},{15007,4},{15008,24},{15011,2},{15015,4},{15016,22},{15020,60},{15029,12},{15030,32},{15036,24},{15039,12},{15041,32},{15048,48},{15051,12},{15056,64},{15057,12},{15059,12},{15060,64},{15063,4},{15065,12},{15066,2},{15068,104},{15072,36},{15074,168},{15075,12},{15080,32},{15083,12},{15086,120},{15087,12},{15088,56},{15089,12},{15092,428},{15093,2},{15096,8},{15098,188},{15099,12},{15102,2},{15107,4},{15108,300},{15113,12},{15116,612},{15120,586},{15123,12},{15127,4},{15128,8},{15129,20},{15132,84},{15134,6},{15135,4},{15136,28},{15137,2},{15144,12},{15149,84},{15152,352},{15153,120},{15155,120},{15160,60},{15162,120},{15168,24},{15176,16},{15185,68},{15188,120},{15189,8},{15192,26},{15195,6},{15196,4},{15198,12},{15202,12},{15204,20},{15205,22},{15210,8},{15212,188},{15215,68},{15216,68},{15217,20},{15219,14},{15220,54},{15223,4},{15224,72},{15235,6},{15236,8},{15237,12},{15238,272},{15239,8},{15240,76},{15241,4},{15243,76},{15244,24},{15245,272},{15247,188},{15248,646},{15249,8},{15251,4},{15253,26},{15255,4},{15256,4},{15257,32},{15263,68},{15264,1180},{15270,64},{15271,24},{15272,2},{15275,24},{15279,8},{15280,14},{15284,624},{15288,24},{15292,300},{15302,212},{15305,16},{15308,460},{15310,34},{15311,4},{15312,2},{15313,24},{15314,280},{15318,12},{15320,20},{15323,16},{15328,16},{15335,16},{15336,16},{15340,4},{15343,24},{15344,8},{15348,8},{15350,12},{15354,2},{15360,1106},{15362,16},{15364,4},{15369,12},{15370,2},{15375,8},{15380,36},{15386,4},{15388,2},{15395,60},{15404,2},{15405,8},{15408,496},{15420,10},{15430,12},{15435,2},{15440,8},{15455,2},{15468,18},{15471,4},{15472,1116},{15473,68},{15488,4},{15493,2},{15503,68},{15504,12},{15526,2},{15528,76},{15532,24},{15541,24},{15544,4},{15545,24},{15548,4},{15550,2},{15552,2156},{15559,24},{15563,24},{15565,24},{15568,8},{15570,20},{15572,28},{15573,26},{15574,2},{15576,56},{15584,264},{15591,8},{15592,96},{15595,6},{15597,4},{15600,22},{15601,24},{15602,24},{15612,28},{15616,26},{15619,4},{15620,4},{15624,18},{15631,24},{15632,4},{15634,6},{15636,4},{15642,8},{15644,18},{15645,12},{15656,52},{15658,18},{15664,8},{15665,18},{15669,18},{15672,44},{15684,70},{15685,6},{15686,2},{15690,12},{15696,1510},{15699,6},{15700,26},{15702,12},{15704,36},{15708,12},{15720,64},{15723,2},{15728,176},{15734,2},{15736,8},{15744,78},{15749,4},{15750,2},{15752,14},{15764,2},{15776,12},{15778,2},{15784,24},{15785,6},{15786,4},{15796,4},{15800,12},{15808,216},{15810,14},{15824,756},{15829,4},{15839,4},{15840,418},{15845,6},{15848,14},{15852,6},{15861,12},{15864,28},{15870,12},{15872,28},{15876,2},{15878,4},{15879,8},{15884,4},{15886,8},{15888,16},{15912,24},{15916,6},{15920,8},{15930,26},{15936,38},{15942,2},{15945,28},{15965,2},{15968,8},{15984,212},{15992,8},{15996,2},{15997,2},{15998,4},{15999,6},{16003,12},{16004,4},{16008,32},{16012,16},{16016,24},{16017,12},{16020,4},{16028,12},{16032,60},{16036,430},{16040,6},{16044,192},{16048,8},{16060,248},{16062,4},{16064,4},{16068,28},{16070,2},{16078,72},{16080,14},{16088,8},{16096,16},{16105,2},{16107,24},{16110,8},{16116,84},{16127,2},{16128,88},{16134,2},{16135,2},{16140,2},{16144,80},{16160,12},{16168,16},{16170,12},{16176,66},{16180,2},{16184,4},{16187,2},{16192,16},{16194,12},{16195,12},{16200,222},{16205,8},{16208,14},{16212,4},{16216,24},{16218,4},{16219,4},{16224,8},{16232,4},{16240,16},{16241,2},{16242,4},{16244,10},{16255,6},{16260,4},{16266,20},{16269,2},{16272,14},{16278,8},{16285,10},{16288,10},{16290,4},{16292,16},{16293,16},{16297,32},{16300,2},{16301,16},{16304,1344},{16308,30},{16310,2},{16315,6},{16320,218},{16324,4},{16330,2},{16338,20},{16346,4},{16356,16},{16360,8},{16368,12},{16374,2},{16375,6},{16376,18},{16378,8},{16390,2},{16392,160},{16393,2},{16395,24},{16399,2},{16402,12},{16404,2},{16408,2},{16410,2},{16412,6},{16416,300},{16422,4},{16424,80},{16432,34},{16440,96},{16444,20},{16446,4},{16449,2},{16452,2},{16455,8},{16456,50},{16458,4},{16464,86},{16465,22},{16467,6},{16470,2},{16472,2},{16488,12},{16496,4},{16500,2},{16513,6},{16520,2},{16524,8},{16528,34},{16540,2},{16544,48},{16546,8},{16550,2},{16556,36},{16560,244},{16568,960},{16570,2},{16576,24},{16584,4},{16588,4},{16592,12},{16594,12},{16596,4},{16600,2},{16601,2},{16608,168},{16612,4},{16616,24},{16618,6},{16624,4},{16628,4},{16630,6},{16640,24},{16644,8},{16647,24},{16648,8},{16650,4},{16656,168},{16660,24},{16662,16},{16664,2},{16666,12},{16669,8},{16670,36},{16672,76},{16674,8},{16677,24},{16688,168},{16696,4},{16700,8},{16704,1744},{16715,4},{16720,14},{16725,4},{16750,2},{16752,2},{16753,4},{16760,204},{16764,10},{16765,2},{16768,452},{16776,2},{16782,4},{16784,22},{16796,4},{16800,160},{16803,8},{16804,2},{16806,8},{16811,4},{16812,214},{16824,20},{16832,8},{16840,2},{16844,6},{16848,130},{16856,24},{16864,24},{16888,4},{16896,178},{16905,2},{16912,128},{16916,4},{16935,4},{16948,36},{16957,4},{16960,4},{16964,24},{16972,48},{16976,48},{16979,2},{16980,64},{16982,2},{16984,28},{16992,108},{17008,68},{17018,12},{17034,8},{17050,6},{17056,28},{17058,8},{17064,276},{17072,16},{17085,6},{17088,4},{17100,36},{17103,6},{17106,12},{17112,648},{17118,12},{17120,8},{17136,32},{17142,4},{17144,8},{17145,2},{17155,2},{17160,24},{17172,36},{17182,4},{17184,30},{17185,8},{17188,24},{17190,8},{17192,8},{17216,8},{17231,2},{17256,8},{17257,2},{17262,46},{17272,44},{17280,24},{17288,24},{17296,4},{17298,12},{17310,8},{17312,28},{17313,2},{17323,4},{17328,18},{17340,8},{17342,4},{17344,104},{17348,4},{17352,20},{17360,24},{17370,8},{17376,14},{17392,20},{17393,2},{17400,84},{17408,18},{17409,2},{17416,8},{17420,2},{17424,2880},{17426,12},{17430,80},{17436,4},{17440,12},{17444,20},{17454,2},{17456,24},{17460,12},{17464,8},{17468,24},{17472,34},{17482,28},{17484,22},{17490,6},{17494,4},{17496,36},{17504,12},{17506,2},{17512,480},{17516,2},{17517,12},{17518,14},{17520,26},{17532,4},{17536,4},{17540,4},{17548,8},{17550,12},{17552,156},{17563,4},{17568,16},{17572,12},{17575,4},{17577,4},{17580,12},{17584,12},{17590,52},{17591,12},{17592,24},{17596,12},{17597,4},{17600,24},{17601,4},{17605,12},{17608,8},{17610,4},{17616,16},{17620,2},{17625,4},{17630,180},{17632,8},{17633,4},{17640,4},{17643,2},{17644,6},{17645,4},{17649,8},{17663,2},{17664,76},{17672,96},{17680,2},{17688,4},{17695,2},{17696,4},{17704,12},{17708,4},{17710,2},{17712,44},{17716,8},{17720,48},{17724,12},{17728,4},{17736,12},{17740,8},{17748,214},{17750,2},{17755,4},{17756,8},{17760,4},{17761,4},{17763,4},{17764,2},{17765,6},{17766,40},{17772,8},{17790,8},{17792,44},{17800,480},{17808,4},{17823,6},{17826,40},{17832,178},{17833,4},{17840,4},{17851,6},{17856,604},{17860,2},{17874,2},{17876,6},{17879,2},{17880,14},{17885,6},{17886,40},{17892,64},{17895,32},{17898,2},{17900,12},{17904,40},{17916,28},{17920,4},{17928,12},{17935,4},{17940,8},{17946,4},{17949,4},{17950,2},{17968,2},{17969,8},{17977,4},{17982,6},{17990,2},{18000,54},{18003,6},{18008,8},{18009,2},{18022,4},{18029,4},{18030,24},{18047,4},{18060,8},{18072,10},{18074,8},{18090,2},{18100,24},{18105,18},{18112,48},{18115,12},{18116,12},{18118,4},{18121,24},{18123,12},{18128,4},{18133,12},{18135,24},{18140,12},{18141,20},{18144,40},{18156,24},{18168,4},{18190,4},{18199,8},{18220,2},{18240,124},{18256,16},{18270,44},{18272,4},{18276,8},{18280,4},{18286,8},{18288,8},{18291,8},{18292,8},{18298,8},{18336,12},{18360,16},{18412,26},{18416,48},{18440,88},{18445,2},{18450,66},{18466,2},{18474,4},{18480,44},{18490,12},{18492,72},{18496,8},{18505,6},{18512,12},{18534,4},{18540,4},{18546,48},{18560,4},{18570,2},{18572,32},{18576,50},{18596,24},{18600,44},{18604,12},{18620,12},{18626,12},{18640,18},{18648,16},{18656,24},{18672,44},{18675,8},{18676,4},{18681,6},{18688,40},{18712,4},{18716,4},{18721,2},{18742,4},{18750,32},{18768,16},{18798,6},{18830,2},{18844,8},{18848,24},{18858,4},{18860,72},{18864,4},{18896,12},{18930,4},{18942,8},{18960,150},{18966,8},{18976,4},{18980,28},{18992,12},{19000,8},{19004,4},{19005,2},{19008,24},{19040,60},{19048,4},{19052,8},{19056,216},{19062,4},{19068,22},{19075,8},{19077,6},{19104,120},{19119,6},{19136,36},{19146,4},{19160,18},{19170,2},{19176,12},{19180,2},{19184,12},{19200,16},{19202,2},{19224,12},{19239,8},{19240,2},{19242,12},{19248,12},{19251,36},{19272,12},{19280,96},{19287,4},{19288,12},{19296,32},{19298,16},{19304,36},{19306,12},{19312,24},{19314,28},{19320,8},{19328,12},{19332,20},{19343,36},{19344,310},{19347,36},{19349,32},{19350,16},{19354,36},{19356,72},{19360,44},{19362,2},{19368,16},{19370,4},{19371,44},{19376,212},{19378,12},{19382,36},{19384,4},{19386,16},{19395,26},{19401,4},{19405,2},{19416,24},{19424,40},{19426,12},{19440,2996},{19454,36},{19472,54},{19480,48},{19488,920},{19494,12},{19503,2},{19509,44},{19520,24},{19542,4},{19548,4},{19560,12},{19565,6},{19566,4},{19569,4},{19575,2},{19592,4},{19596,8},{19621,2},{19632,22},{19664,616},{19675,8},{19680,10},{19710,12},{19713,4},{19720,62},{19728,486},{19735,2},{19740,4},{19744,8},{19752,24},{19764,20},{19768,64},{19770,6},{19792,32},{19828,6},{19835,4},{19840,14},{19856,16},{19860,4},{19870,2},{19872,192},{19900,12},{19918,12},{19924,48},{19932,24},{19948,36},{19957,2},{19968,4},{19976,4},{19984,2},{19992,10},{19995,28},{20022,4},{20034,2},{20037,4},{20064,4},{20082,36},{20084,12},{20088,22},{20092,8},{20100,24},{20108,24},{20112,12},{20118,2},{20120,48},{20132,36},{20144,12},{20145,12},{20148,8},{20152,12},{20160,84},{20173,12},{20192,8},{20212,36},{20215,2},{20218,12},{20220,10},{20232,82},{20238,4},{20264,4},{20268,8},{20292,8},{20302,48},{20304,12},{20324,60},{20331,4},{20332,28},{20340,52},{20344,8},{20348,180},{20364,4},{20370,4},{20380,24},{20388,48},{20392,4},{20396,4},{20400,816},{20408,48},{20430,4},{20440,2},{20448,184},{20480,12},{20512,22},{20520,20},{20528,136},{20535,2},{20544,12},{20550,4},{20571,2},{20588,16},{20592,48},{20594,24},{20598,2},{20608,8},{20610,8},{20616,40},{20624,12},{20630,4},{20635,4},{20640,8},{20650,2},{20662,12},{20667,2},{20672,30},{20676,4},{20697,28},{20698,12},{20700,4},{20720,132},{20722,18},{20736,20},{20748,8},{20751,4},{20752,252},{20753,2},{20755,2},{20760,32},{20772,4},{20784,4},{20789,12},{20796,8},{20800,8},{20820,28},{20821,12},{20822,12},{20824,8},{20825,12},{20832,334},{20842,12},{20845,12},{20846,60},{20850,20},{20864,60},{20878,12},{20880,44},{20882,48},{20885,10},{20892,4},{20903,12},{20904,16},{20910,4},{20928,4},{20938,12},{20939,12},{20940,36},{20948,12},{20952,24},{20953,12},{20960,144},{20963,4},{20964,124},{20967,16},{20976,334},{20984,4},{20990,8},{21000,4},{21005,2},{21012,16},{21024,12},{21030,2},{21056,492},{21072,44},{21092,4},{21094,4},{21104,268},{21105,2},{21112,6},{21124,8},{21126,4},{21135,2},{21136,264},{21142,12},{21168,64},{21169,2},{21200,32},{21201,8},{21210,6},{21222,4},{21232,1356},{21234,8},{21240,24},{21255,2},{21264,396},{21284,2},{21291,2},{21296,64},{21320,40},{21322,6},{21354,12},{21360,710},{21380,76},{21386,28},{21398,24},{21408,4},{21420,124},{21424,8},{21442,4},{21456,4},{21486,4},{21516,8},{21520,88},{21544,16},{21548,12},{21556,8},{21560,4},{21568,36},{21570,16},{21585,4},{21592,48},{21600,474},{21615,2},{21620,96},{21626,4},{21628,48},{21636,118},{21644,60},{21645,4},{21662,2},{21672,84},{21680,36},{21682,2},{21684,4},{21685,24},{21696,4},{21703,2},{21712,174},{21717,24},{21720,18},{21724,4},{21726,12},{21730,48},{21744,42},{21745,2},{21752,144},{21760,56},{21765,2},{21766,24},{21768,4},{21775,2},{21776,24},{21784,12},{21785,4},{21800,8},{21832,156},{21837,2},{21850,12},{21854,6},{21855,24},{21856,48},{21872,8},{21875,6},{21880,16},{21895,2},{21900,20},{21920,6},{21924,4},{21928,32},{21943,2},{21944,28},{21945,4},{21952,8},{21960,8},{21968,12},{21971,2},{21984,4},{21992,84},{22001,2},{22012,6},{22016,34},{22030,4},{22032,6},{22040,24},{22042,2},{22046,4},{22050,4},{22065,2},{22086,4},{22097,2},{22119,2},{22123,2},{22136,4},{22142,4},{22144,164},{22147,2},{22148,8},{22154,2},{22167,2},{22172,24},{22173,6},{22176,8},{22188,2},{22192,8},{22215,2},{22224,10},{22236,4},{22248,46},{22265,2},{22270,2},{22273,2},{22315,4},{22316,6},{22320,10},{22323,36},{22328,2},{22344,4},{22352,4},{22356,28},{22365,2},{22368,2},{22371,8},{22396,4},{22402,2},{22408,2},{22416,12},{22426,2},{22450,36},{22452,4},{22478,36},{22480,12},{22481,2},{22485,36},{22488,72},{22489,36},{22528,24},{22530,2},{22536,6},{22544,8},{22560,24},{22576,96},{22581,44},{22587,2},{22590,4},{22592,8},{22600,12},{22608,12},{22618,2},{22623,4},{22626,4},{22640,12},{22654,8},{22656,2},{22667,12},{22680,170},{22686,4},{22688,12},{22695,14},{22696,12},{22697,2},{22704,24},{22710,8},{22712,16},{22716,2},{22722,8},{22728,24},{22730,18},{22732,12},{22748,4},{22752,20},{22766,18},{22770,16},{22775,4},{22776,8},{22788,12},{22815,2},{22824,20},{22845,6},{22854,4},{22880,102},{22896,892},{22909,2},{22911,4},{22912,60},{22920,16},{22925,12},{22940,8},{22944,100},{22974,4},{22980,16},{23004,126},{23010,4},{23022,4},{23024,12},{23027,2},{23040,166},{23054,4},{23082,2},{23084,12},{23088,4},{23100,8},{23120,48},{23128,12},{23132,12},{23136,92},{23140,4},{23145,6},{23148,4},{23152,12},{23172,24},{23190,4},{23192,88},{23202,6},{23206,12},{23207,4},{23215,4},{23220,124},{23240,4},{23250,8},{23256,8},{23272,8},{23280,8},{23289,2},{23290,6},{23312,8},{23328,20},{23334,16},{23340,10},{23352,16},{23358,8},{23370,16},{23371,32},{23376,210},{23388,16},{23415,4},{23434,12},{23460,8},{23472,2},{23480,8},{23490,24},{23502,8},{23520,12},{23537,2},{23540,8},{23549,2},{23572,4},{23573,2},{23580,112},{23591,2},{23594,2},{23608,2},{23625,4},{23712,2074},{23721,2},{23738,12},{23744,4},{23760,510},{23858,12},{23878,2},{23904,16},{23911,2},{23923,2},{23947,2},{23968,936},{23981,2},{24000,200},{24032,12},{24048,6},{24096,12},{24102,4},{24120,28},{24140,64},{24170,4},{24171,2},{24176,4},{24192,216},{24201,2},{24208,12},{24211,2},{24216,4},{24246,4},{24260,4},{24270,4},{24300,2},{24320,36},{24336,20},{24342,4},{24355,2},{24384,4},{24408,4},{24432,8},{24480,64},{24496,48},{24510,52},{24560,8},{24592,48},{24612,12},{24624,108},{24632,8},{24633,8},{24696,4},{24704,24},{24729,8},{24736,20},{24744,12},{24750,148},{24752,96},{24764,4},{24768,48},{24816,4},{24840,4},{24864,156},{24898,12},{24944,16},{24948,8},{24960,56},{24984,10},{25004,8},{25040,18},{25048,4},{25056,108},{25072,4},{25088,12},{25095,8},{25104,72},{25136,6},{25152,156},{25155,2},{25164,4},{25192,4},{25200,26},{25248,2794},{25272,8},{25280,312},{25287,4},{25298,12},{25336,6},{25354,8},{25357,6},{25392,6},{25440,18},{25452,4},{25488,148},{25503,4},{25508,12},{25515,4},{25520,12},{25560,32},{25565,4},{25568,4},{25590,4},{25620,4},{25632,12},{25658,12},{25700,4},{25703,4},{25704,4},{25711,4},{25712,12},{25760,4},{25772,4},{25786,12},{25836,28},{25888,8},{25890,4},{25915,4},{25920,334},{25975,4},{25984,12},{25992,2},{26000,32},{26010,16},{26025,16},{26040,12},{26046,4},{26055,4},{26064,920},{26079,4},{26080,4},{26104,2},{26106,4},{26186,4},{26256,12},{26260,18},{26295,4},{26299,2},{26328,12},{26352,842},{26375,2},{26390,2},{26440,12},{26448,4},{26524,4},{26608,48},{26620,2},{26640,22},{26644,36},{26660,24},{26668,48},{26688,16},{26736,20},{26792,24},{26816,8},{26820,4},{26880,116},{26904,24},{26928,12},{26932,4},{26952,20},{26976,8},{27000,2},{27008,18},{27027,4},{27072,4},{27100,2},{27120,4},{27176,48},{27216,16},{27264,2},{27306,16},{27312,4},{27328,16},{27344,4},{27346,18},{27360,34},{27424,24},{27450,36},{27528,20},{27536,24},{27574,4},{27575,2},{27594,4},{27648,56},{27656,24},{27712,24},{27776,24},{27792,4},{27824,24},{27840,20},{27870,4},{27872,48},{27878,12},{27900,8},{27968,180},{27990,12},{28008,4},{28032,32},{28080,130},{28112,48},{28152,12},{28170,6},{28224,32},{28260,20},{28264,4},{28278,12},{28320,176},{28330,4},{28352,12},{28368,510},{28398,4},{28416,88},{28432,96},{28512,8},{28548,4},{28624,12},{28688,72},{28690,12},{28706,4},{28795,2},{28840,24},{28864,48},{28904,4},{28912,12},{28925,4},{28964,4},{28976,16},{29020,2},{29032,8},{29040,8},{29056,88},{29070,8},{29088,20},{29104,24},{29118,8},{29124,4},{29155,2},{29160,12},{29188,4},{29248,72},{29280,16},{29376,20},{29405,16},{29408,144},{29450,4},{29472,112},{29488,24},{29508,4},{29520,48},{29536,24},{29544,4},{29552,12},{29616,92},{29632,54},{29658,18},{29680,96},{29685,2},{29792,4},{29824,32},{29887,4},{29928,8},{29952,12},{29964,16},{29984,8},{30000,10},{30080,4},{30087,8},{30120,8},{30130,12},{30150,4},{30160,132},{30168,8},{30184,48},{30223,4},{30240,302},{30272,28},{30360,28},{30365,48},{30368,12},{30385,8},{30390,4},{30393,48},{30400,404},{30407,48},{30416,4},{30424,4},{30435,48},{30489,4},{30512,12},{30520,4},{30600,4},{30615,36},{30616,92},{30660,8},{30695,4},{30720,76},{30742,8},{30780,12},{30816,188},{30835,6},{30868,48},{30876,24},{30882,4},{30892,36},{30921,4},{30952,4},{30960,36},{31000,8},{31056,16},{31080,8},{31136,104},{31177,4},{31200,12},{31214,12},{31230,4},{31248,4},{31352,48},{31391,4},{31400,4},{31438,12},{31440,68},{31472,24},{31505,8},{31536,4},{31540,4},{31548,4},{31616,24},{31648,2416},{31680,2934},{31707,8},{31764,4},{31776,672},{31840,8},{31872,48},{31888,12},{31920,2},{31944,8},{32016,44},{32048,12},{32160,8},{32256,80},{32304,8},{32320,12},{32328,20},{32342,12},{32400,1332},{32490,8},{32532,4},{32544,150},{32640,6},{33005,4},{33088,4},{33120,8},{33192,4},{33210,2},{33264,54},{33360,4},{33456,4},{33536,6},{33550,2},{33600,50},{33696,180},{33768,8},{33792,6},{33824,8},{33848,12},{33908,24},{33924,24},{33932,48},{33936,12},{33984,4},{34016,12},{34064,12},{34080,196},{34100,48},{34108,24},{34112,8},{34124,24},{34174,12},{34200,8},{34368,196},{34372,4},{34503,4},{34560,64},{34650,8},{34683,6},{34816,12},{34848,12},{34852,44},{34868,36},{34876,72},{34896,8},{34968,4},{35152,12},{35168,96},{35268,24},{35424,4},{35438,24},{35472,24},{35474,8},{35501,24},{35502,48},{35520,172},{35552,12},{35640,24},{35664,16},{35712,28},{35760,72},{36064,56},{36111,8},{36176,12},{36368,12},{36380,2},{36480,62},{36504,8},{36519,2},{36630,4},{36714,2},{36720,32},{36768,8},{36783,8},{36831,6},{36896,16},{36900,2},{36960,8},{37010,12},{37095,4},{37104,2},{37120,4},{37168,12},{37184,12},{37296,12},{37392,16},{37440,4},{37696,4},{37710,16},{37776,2},{37780,12},{37865,12},{37992,12},{38064,6},{38128,4},{38160,4},{38347,2},{38384,4},{38424,18},{38448,180},{38544,52},{38657,2},{38670,4},{38752,48},{38880,740},{38944,6},{38976,8},{38992,12},{39005,2},{39072,4},{39104,24},{39120,6},{39220,72},{39228,36},{39244,44},{39312,96},{39344,24},{39360,64},{39380,2},{39546,12},{39589,2},{39696,16},{39818,2},{39840,4},{39888,336},{39968,4},{40026,2},{40032,48},{40080,8},{40208,12},{40224,2},{40240,16},{40272,12},{40320,86},{40512,4},{40560,16},{40590,12},{40752,324},{40782,2},{40800,88},{40950,48},{40989,2},{41040,8},{41070,4},{41187,2},{41365,2},{41664,24},{41760,2},{41856,18},{41952,48},{41968,32},{41976,4},{42000,6},{42030,4},{42120,60},{42144,4},{42272,48},{42336,20},{42464,172},{42504,12},{42528,48},{42546,8},{42585,12},{42595,2},{42648,12},{42695,12},{42708,12},{42713,12},{42733,12},{42740,12},{42754,12},{42768,714},{42782,12},{42796,12},{42803,12},{42823,12},{42828,12},{42840,16},{42841,12},{42888,12},{42912,116},{42951,12},{42960,4},{42992,8},{43032,12},{43056,12},{43200,64},{43232,8},{43328,132},{43368,12},{43449,12},{43504,112},{43512,12},{43559,12},{43572,12},{43577,12},{43597,12},{43604,12},{43618,12},{43632,1018},{43646,12},{43660,12},{43667,12},{43687,12},{43692,12},{43705,12},{43710,8},{43752,12},{43815,12},{43896,12},{43920,2},{44160,240},{44190,8},{44370,4},{44460,8},{44464,12},{44608,8},{44765,4},{44928,40},{44942,12},{45310,18},{45360,6},{45472,16},{45720,16},{45728,24},{45840,4},{45856,96},{45968,8},{46080,18},{46208,8},{46224,32},{46260,8},{46440,8},{46560,8},{46800,4},{46880,12},{47040,88},{47430,28},{47520,56},{48510,4},{48600,16},{48672,6},{48720,10},{48816,24},{48880,12},{48888,4},{48960,588},{49040,12},{49500,80},{49656,4},{49680,58},{50040,8},{50160,4},{50280,2},{50400,12},{50592,18},{50670,4},{51120,4},{51200,6},{51375,2},{51485,22},{51840,44},{52080,14},{52140,2},{52200,8},{52680,8},{52740,8},{52752,2},{52830,8},{53280,2},{53550,4},{53760,12},{53856,60},{54000,34},{54240,2},{54544,12},{54576,6},{54720,240},{54848,12},{54912,2},{54976,8},{54990,4},{55088,12},{55104,12},{55680,12},{55836,2},{56035,12},{56112,12},{56320,8},{56384,24},{56416,12},{56448,6},{56640,128},{56864,4},{56896,96},{56940,12},{57150,12},{57220,2},{57240,16},{57536,16},{58112,16},{58290,8},{58320,28},{58410,4},{59280,4},{59310,4},{59490,12},{59520,10},{59760,4},{60080,12},{60210,4},{60224,12},{60480,60},{60768,6},{61152,6},{61470,4},{61584,6},{61650,12},{62250,12},{62288,12},{62400,24},{62640,34},{62712,6},{62784,1180},{63240,4},{63296,360},{63360,108},{63584,12},{63600,4},{63630,4},{63840,10},{64800,84},{64920,4},{65280,4},{66304,16},{66816,1180},{66888,6},{66960,28},{66990,8},{67200,26},{67344,2},{67656,2},{67950,4},{68032,16},{68160,30},{68275,2},{68448,12},{69120,88},{69480,2},{71280,24},{72240,2},{72608,12},{72784,12},{74096,24},{74288,12},{75360,12},{75600,8},{77760,52},{78128,12},{79680,54},{80352,12},{80640,52},{84240,4},{84360,24},{84480,96},{84519,4},{85236,24},{85320,4},{85377,24},{85440,288},{85503,24},{85644,24},{86400,464},{86520,24},{87472,12},{87840,8},{88064,12},{88576,56},{88848,132},{88992,12},{89360,16},{89712,132},{90720,220},{95040,8},{97200,12},{97920,38},{101760,18},{102720,12},{103680,68},{105888,18},{107520,2},{109440,24},{112128,24},{112896,24},{113280,108},{115920,2},{116160,12},{116640,72},{117120,18},{118680,2},{118800,16},{119885,2},{120224,12},{120504,2},{120816,2},{120960,6},{123120,16},{125510,4},{127440,16},{128640,12},{129600,1000},{142560,8},{143040,6},{150120,4},{150720,18},{151680,12},{155520,24},{176640,180},{178560,16},{181440,36},{185280,12},{220320,4},{233280,40},{241920,4},{246720,12},{259200,60},{278640,4},{362880,82},{492480,18},{544320,8},{725760,12},{2177280,6}};


nmhvE14L5counting={{-725760,28},{-544320,8},{-492480,8},{-362880,140},{-311040,28},{-285120,4},{-259200,72},{-245760,8},{-241920,2},{-239760,4},{-233280,20},{-216720,4},{-208080,4},{-187920,4},{-186240,8},{-185280,12},{-181440,116},{-178560,24},{-177600,8},{-176640,40},{-174960,4},{-159840,62},{-155520,12},{-152390,2},{-151200,62},{-150720,16},{-130320,28},{-130080,4},{-129600,348},{-127440,24},{-122880,8},{-119712,8},{-118800,24},{-117120,24},{-116640,92},{-114480,24},{-113760,16},{-113280,32},{-111232,4},{-109440,8},{-108325,2},{-107520,8},{-105888,8},{-103680,220},{-102960,10},{-101760,8},{-101520,24},{-101008,4},{-99840,4},{-97920,72},{-97808,8},{-97200,44},{-96480,8},{-94728,4},{-94320,10},{-90720,472},{-89712,128},{-89200,16},{-88848,128},{-88576,104},{-86520,8},{-86400,96},{-85440,116},{-85168,6},{-84960,24},{-84648,4},{-84480,64},{-84240,12},{-84032,4},{-81810,8},{-81568,6},{-80640,58},{-80448,12},{-80160,4},{-80145,2},{-80000,4},{-79680,32},{-77760,16},{-77616,8},{-77280,12},{-76950,12},{-76832,4},{-76320,4},{-75960,4},{-75808,40},{-75600,28},{-75392,4},{-74520,4},{-74096,16},{-73920,8},{-72608,12},{-71280,72},{-70608,8},{-70480,4},{-70368,8},{-69840,12},{-69120,60},{-68985,4},{-68688,54},{-68672,4},{-68608,4},{-68448,16},{-68160,36},{-68040,8},{-67632,6},{-66816,508},{-66115,2},{-66096,8},{-65970,4},{-65520,10},{-64800,316},{-64288,4},{-63840,8},{-63810,4},{-63744,6},{-63690,8},{-63630,4},{-63600,12},{-63360,92},{-63296,624},{-62992,4},{-62784,508},{-62760,4},{-62640,54},{-62400,12},{-61632,54},{-60480,74},{-60128,8},{-60120,4},{-60006,2},{-59808,4},{-59520,12},{-59490,4},{-59280,12},{-58560,4},{-58464,148},{-58320,116},{-58290,4},{-58205,4},{-58104,6},{-57976,4},{-57952,16},{-57776,4},{-57600,4},{-57536,24},{-57528,6},{-57330,12},{-57150,32},{-57040,8},{-56992,8},{-56940,12},{-56928,8},{-56896,128},{-56880,2},{-56704,32},{-56640,36},{-56576,8},{-56320,32},{-56160,28},{-55680,12},{-55296,148},{-55056,4},{-54976,16},{-54848,12},{-54810,56},{-54720,156},{-54576,4},{-54000,54},{-53856,60},{-53760,12},{-53640,32},{-53552,8},{-52920,4},{-52832,4},{-52744,4},{-52740,4},{-52680,4},{-52080,26},{-51840,18},{-51584,8},{-51570,16},{-51485,12},{-51472,8},{-51120,20},{-50880,28},{-50784,8},{-50670,8},{-50616,4},{-50480,8},{-50400,8},{-50192,4},{-50048,8},{-49820,4},{-49710,2},{-49620,4},{-49552,32},{-49248,20},{-49136,4},{-49104,8},{-49056,16},{-49040,8},{-48960,1192},{-48720,4},{-48672,4},{-48608,4},{-48600,36},{-48544,16},{-48240,10},{-48125,4},{-47520,12},{-47430,36},{-47250,4},{-47232,20},{-47216,8},{-47040,260},{-46736,2},{-46560,24},{-46368,8},{-46260,4},{-46224,86},{-46208,64},{-46164,4},{-46128,8},{-46080,126},{-45856,8},{-45840,12},{-45760,24},{-45728,32},{-45672,10},{-45618,8},{-45472,4},{-45310,8},{-45248,8},{-45160,2},{-45120,12},{-44856,6},{-44464,12},{-44190,24},{-44160,328},{-43968,64},{-43950,4},{-43880,4},{-43848,6},{-43760,16},{-43632,360},{-43572,8},{-43568,4},{-43536,8},{-43512,8},{-43504,8},{-43488,54},{-43449,8},{-43422,8},{-43368,8},{-43328,40},{-43320,8},{-43264,8},{-43200,2},{-43110,8},{-43056,86},{-43014,8},{-42992,64},{-42960,12},{-42945,8},{-42912,80},{-42911,8},{-42909,8},{-42895,8},{-42894,32},{-42860,8},{-42846,8},{-42840,24},{-42775,8},{-42768,208},{-42741,8},{-42735,2},{-42708,8},{-42672,8},{-42648,8},{-42585,8},{-42546,8},{-42528,32},{-42504,8},{-42464,304},{-42336,52},{-42304,4},{-42272,80},{-42240,8},{-42144,32},{-42120,32},{-42096,8},{-41968,24},{-41952,80},{-41904,20},{-41856,8},{-41718,8},{-41664,8},{-41472,54},{-41152,4},{-41148,52},{-41040,2},{-40964,6},{-40950,20},{-40935,18},{-40824,10},{-40800,96},{-40752,260},{-40624,24},{-40560,26},{-40555,4},{-40512,4},{-40400,16},{-40276,4},{-40131,4},{-40080,8},{-40032,24},{-39924,52},{-39908,4},{-39888,272},{-39855,4},{-39840,12},{-39696,24},{-39668,8},{-39600,2},{-39530,12},{-39520,2},{-39504,4},{-39360,30},{-39344,24},{-39312,56},{-39300,52},{-39248,2},{-39244,28},{-39228,16},{-39220,32},{-39168,40},{-39152,16},{-39044,8},{-38976,4},{-38944,60},{-38880,930},{-38790,8},{-38760,12},{-38752,16},{-38720,50},{-38704,4},{-38684,4},{-38544,24},{-38472,4},{-38424,8},{-38234,8},{-38232,10},{-38184,4},{-38160,6},{-38128,8},{-38070,2},{-38064,4},{-37952,4},{-37890,4},{-37800,4},{-37780,12},{-37776,4},{-37710,28},{-37655,4},{-37520,4},{-37440,90},{-37356,52},{-37347,2},{-37312,16},{-37182,12},{-37120,44},{-37088,8},{-37072,4},{-36920,2},{-36896,24},{-36848,8},{-36720,96},{-36688,8},{-36648,2},{-36630,4},{-36480,60},{-36472,4},{-36462,8},{-36432,20},{-36400,32},{-36240,20},{-36215,2},{-36180,12},{-36157,2},{-36070,2},{-36064,56},{-36062,2},{-36032,16},{-36000,14},{-35976,2},{-35956,4},{-35872,16},{-35865,2},{-35760,34},{-35696,8},{-35664,32},{-35640,16},{-35592,12},{-35565,2},{-35552,16},{-35544,2},{-35538,4},{-35520,52},{-35424,24},{-35376,4},{-35360,16},{-35280,60},{-35248,32},{-35231,2},{-35226,8},{-35168,8},{-35108,2},{-34992,4},{-34896,28},{-34891,2},{-34876,36},{-34868,16},{-34852,28},{-34848,40},{-34816,8},{-34792,8},{-34657,2},{-34610,2},{-34608,4},{-34587,4},{-34560,4},{-34559,2},{-34545,2},{-34530,2},{-34484,4},{-34470,24},{-34400,50},{-34368,140},{-34355,2},{-34336,16},{-34320,10},{-34304,8},{-34272,4},{-34262,2},{-34215,2},{-34212,4},{-34152,4},{-34125,2},{-34124,8},{-34104,2},{-34096,8},{-34089,4},{-34080,142},{-34064,16},{-34008,4},{-33908,8},{-33888,2},{-33824,16},{-33804,28},{-33792,8},{-33776,6},{-33755,2},{-33696,96},{-33622,4},{-33600,24},{-33532,4},{-33465,2},{-33456,8},{-33420,4},{-33360,8},{-33312,28},{-33264,24},{-33258,4},{-33256,8},{-33136,4},{-33096,10},{-33018,8},{-33005,2},{-32996,4},{-32928,6},{-32880,8},{-32874,4},{-32864,16},{-32836,4},{-32736,12},{-32705,2},{-32688,6},{-32615,2},{-32584,4},{-32544,120},{-32498,8},{-32463,4},{-32415,2},{-32412,12},{-32400,2722},{-32304,8},{-32296,4},{-32295,2},{-32280,8},{-32244,4},{-32216,6},{-32196,8},{-32160,32},{-32145,4},{-32065,4},{-32048,8},{-32025,2},{-32016,24},{-32008,32},{-31900,2},{-31888,8},{-31875,2},{-31833,4},{-31776,248},{-31680,1184},{-31648,2272},{-31647,2},{-31616,52},{-31608,2},{-31580,4},{-31560,8},{-31555,2},{-31548,4},{-31536,20},{-31520,16},{-31515,2},{-31472,32},{-31440,16},{-31436,4},{-31410,12},{-31392,28},{-31360,8},{-31297,2},{-31284,76},{-31264,2},{-31239,4},{-31230,24},{-31207,2},{-31200,10},{-31170,4},{-31150,2},{-31136,72},{-31090,4},{-31084,4},{-31080,12},{-31000,24},{-30984,4},{-30964,4},{-30960,16},{-30952,12},{-30936,2},{-30912,206},{-30892,32},{-30876,24},{-30868,48},{-30864,8},{-30816,576},{-30771,4},{-30742,8},{-30720,104},{-30695,4},{-30688,4},{-30672,20},{-30616,112},{-30576,4},{-30490,16},{-30468,8},{-30456,2},{-30435,96},{-30432,20},{-30408,6},{-30407,112},{-30401,16},{-30400,640},{-30399,16},{-30393,112},{-30368,4},{-30365,96},{-30360,32},{-30352,16},{-30332,8},{-30320,16},{-30312,8},{-30310,16},{-30258,4},{-30240,338},{-30219,8},{-30184,96},{-30178,16},{-30170,8},{-30168,28},{-30166,2},{-30160,112},{-30150,4},{-30126,8},{-30124,16},{-30096,20},{-30088,16},{-30078,4},{-30044,16},{-30020,18},{-30016,4},{-30000,12},{-29984,36},{-29964,24},{-29928,2},{-29904,18},{-29888,8},{-29859,2},{-29842,8},{-29792,12},{-29760,4},{-29744,16},{-29712,4},{-29680,24},{-29658,8},{-29632,40},{-29620,2},{-29616,56},{-29536,16},{-29526,8},{-29520,22},{-29472,72},{-29408,112},{-29405,16},{-29400,4},{-29376,82},{-29364,24},{-29360,8},{-29288,2},{-29280,12},{-29262,8},{-29248,32},{-29184,4},{-29160,16},{-29155,2},{-29104,4},{-29090,2},{-29088,20},{-29079,4},{-29076,8},{-29056,48},{-29032,8},{-28992,16},{-28944,82},{-28928,16},{-28904,12},{-28888,8},{-28870,2},{-28864,16},{-28848,12},{-28840,16},{-28774,4},{-28765,4},{-28704,4},{-28688,48},{-28640,2},{-28564,4},{-28560,2},{-28526,8},{-28512,28},{-28496,12},{-28448,8},{-28432,8},{-28422,8},{-28416,56},{-28408,8},{-28400,2},{-28398,12},{-28368,188},{-28320,240},{-28260,4},{-28236,6},{-28224,42},{-28208,6},{-28170,14},{-28146,32},{-28120,4},{-28112,20},{-28092,12},{-28080,38},{-28052,4},{-28032,56},{-28026,4},{-27996,8},{-27968,96},{-27936,6},{-27878,12},{-27870,6},{-27860,4},{-27840,48},{-27808,512},{-27760,8},{-27744,214},{-27656,8},{-27650,4},{-27648,16},{-27636,12},{-27582,54},{-27574,6},{-27570,4},{-27552,412},{-27464,16},{-27450,4},{-27445,4},{-27424,8},{-27416,4},{-27408,4},{-27360,4},{-27346,8},{-27344,12},{-27315,4},{-27312,10},{-27300,4},{-27264,6},{-27240,4},{-27216,20},{-27186,4},{-27177,4},{-27168,4},{-27160,4},{-27120,12},{-27108,72},{-27096,4},{-27090,16},{-27072,6},{-27008,8},{-27000,4},{-26976,4},{-26960,6},{-26936,8},{-26928,18},{-26904,8},{-26880,90},{-26820,20},{-26816,64},{-26792,8},{-26784,20},{-26740,12},{-26712,12},{-26688,6},{-26680,32},{-26668,48},{-26660,24},{-26644,32},{-26640,10},{-26608,40},{-26595,2},{-26592,8},{-26584,4},{-26576,8},{-26558,4},{-26525,2},{-26470,8},{-26463,2},{-26448,6},{-26436,20},{-26416,16},{-26352,656},{-26346,8},{-26340,2},{-26295,10},{-26292,4},{-26260,8},{-26186,6},{-26180,4},{-26154,4},{-26136,12},{-26088,4},{-26080,8},{-26064,72},{-26025,16},{-25975,6},{-25920,722},{-25890,6},{-25872,132},{-25808,6},{-25800,6},{-25772,8},{-25760,8},{-25756,8},{-25748,16},{-25724,16},{-25716,8},{-25703,6},{-25700,8},{-25680,4},{-25626,8},{-25590,6},{-25584,84},{-25572,8},{-25568,18},{-25560,18},{-25524,32},{-25508,8},{-25504,6},{-25488,88},{-25472,8},{-25471,16},{-25458,4},{-25457,16},{-25456,16},{-25452,6},{-25424,8},{-25416,8},{-25408,40},{-25392,8},{-25374,8},{-25352,8},{-25298,8},{-25296,4},{-25280,88},{-25268,4},{-25260,24},{-25255,16},{-25248,3350},{-25200,36},{-25192,4},{-25185,16},{-25156,12},{-25152,106},{-25136,8},{-25110,8},{-25104,78},{-25101,4},{-25040,28},{-25004,16},{-24992,16},{-24988,16},{-24980,32},{-24960,84},{-24945,2},{-24942,4},{-24900,4},{-24864,96},{-24848,4},{-24840,20},{-24786,2},{-24768,72},{-24758,2},{-24752,8},{-24750,224},{-24736,8},{-24732,2},{-24721,2},{-24720,12},{-24708,4},{-24704,32},{-24684,2},{-24660,4},{-24656,2},{-24654,8},{-24632,16},{-24616,4},{-24615,4},{-24592,96},{-24587,2},{-24564,4},{-24562,2},{-24512,4},{-24510,32},{-24496,16},{-24480,234},{-24478,8},{-24466,12},{-24457,2},{-24436,4},{-24432,4},{-24400,40},{-24352,16},{-24336,8},{-24330,4},{-24320,20},{-24318,8},{-24276,8},{-24256,8},{-24240,2},{-24224,8},{-24216,6},{-24200,16},{-24197,2},{-24192,16},{-24190,2},{-24136,4},{-24120,4},{-24108,24},{-24096,8},{-24080,8},{-24048,54},{-24000,146},{-23979,2},{-23968,392},{-23964,4},{-23936,4},{-23904,60},{-23900,88},{-23895,2},{-23890,2},{-23882,8},{-23860,4},{-23848,8},{-23840,8},{-23798,4},{-23760,492},{-23746,8},{-23736,4},{-23712,2864},{-23708,4},{-23644,4},{-23632,8},{-23625,4},{-23624,4},{-23620,2},{-23607,8},{-23600,4},{-23564,32},{-23556,16},{-23540,16},{-23536,16},{-23525,2},{-23520,40},{-23516,4},{-23508,4},{-23504,88},{-23492,4},{-23488,2},{-23485,2},{-23434,12},{-23400,4},{-23394,4},{-23388,24},{-23376,310},{-23371,32},{-23370,16},{-23352,16},{-23350,8},{-23344,24},{-23335,2},{-23334,16},{-23328,24},{-23310,6},{-23298,46},{-23280,8},{-23256,6},{-23248,8},{-23240,6},{-23238,24},{-23220,242},{-23184,132},{-23145,2},{-23136,152},{-23135,2},{-23132,32},{-23128,16},{-23120,24},{-23096,46},{-23092,36},{-23088,22},{-23080,4},{-23072,8},{-23064,4},{-23046,4},{-23040,148},{-23024,16},{-23016,2},{-23010,8},{-23004,236},{-22998,8},{-22980,24},{-22976,8},{-22962,4},{-22950,8},{-22945,2},{-22944,64},{-22940,8},{-22938,4},{-22915,2},{-22912,48},{-22911,4},{-22896,16},{-22880,72},{-22863,16},{-22851,2},{-22845,4},{-22832,4},{-22824,28},{-22816,8},{-22776,12},{-22766,8},{-22752,28},{-22732,12},{-22730,8},{-22728,20},{-22722,4},{-22710,8},{-22704,116},{-22696,12},{-22695,12},{-22688,12},{-22680,172},{-22667,12},{-22664,46},{-22656,6},{-22625,2},{-22617,2},{-22608,484},{-22604,4},{-22590,4},{-22581,28},{-22560,8},{-22548,48},{-22545,18},{-22540,2},{-22528,12},{-22489,16},{-22488,48},{-22485,16},{-22478,16},{-22464,20},{-22462,4},{-22450,16},{-22440,2},{-22412,8},{-22396,4},{-22350,8},{-22344,6},{-22329,4},{-22323,16},{-22320,12},{-22317,2},{-22308,24},{-22290,16},{-22252,16},{-22245,4},{-22240,2},{-22215,2},{-22192,8},{-22175,2},{-22172,8},{-22164,48},{-22156,4},{-22152,16},{-22144,348},{-22138,8},{-22120,2},{-22040,16},{-22032,92},{-22030,8},{-22025,2},{-22020,4},{-22016,16},{-21992,80},{-21984,38},{-21960,50},{-21935,2},{-21926,2},{-21920,22},{-21898,2},{-21892,2},{-21888,4},{-21886,2},{-21880,112},{-21876,2},{-21858,2},{-21856,36},{-21848,2},{-21847,2},{-21846,32},{-21844,2},{-21832,88},{-21815,2},{-21801,2},{-21800,48},{-21798,2},{-21795,2},{-21792,6},{-21780,4},{-21765,4},{-21760,82},{-21756,2},{-21752,16},{-21745,6},{-21744,200},{-21736,2},{-21730,2},{-21728,24},{-21724,4},{-21712,60},{-21708,4},{-21696,12},{-21688,2},{-21680,52},{-21672,8},{-21650,8},{-21644,40},{-21636,228},{-21635,8},{-21630,2},{-21628,24},{-21624,16},{-21620,48},{-21618,4},{-21615,4},{-21608,4},{-21606,8},{-21600,122},{-21592,24},{-21591,4},{-21589,2},{-21568,40},{-21560,12},{-21556,8},{-21548,32},{-21540,2},{-21536,20},{-21520,2},{-21516,96},{-21510,16},{-21508,36},{-21492,2},{-21475,2},{-21470,2},{-21456,16},{-21455,2},{-21436,4},{-21432,4},{-21420,244},{-21408,4},{-21406,2},{-21386,72},{-21384,6},{-21364,4},{-21360,804},{-21354,16},{-21351,2},{-21345,2},{-21336,2},{-21300,2},{-21296,8},{-21277,4},{-21274,8},{-21272,24},{-21270,6},{-21264,240},{-21248,4},{-21242,8},{-21241,2},{-21240,8},{-21234,16},{-21232,1216},{-21228,2},{-21221,2},{-21216,4},{-21204,6},{-21200,12},{-21196,2},{-21190,2},{-21184,4},{-21168,152},{-21164,8},{-21148,2},{-21138,2},{-21136,240},{-21132,4},{-21128,32},{-21124,8},{-21120,26},{-21108,4},{-21106,8},{-21104,136},{-21088,24},{-21080,8},{-21072,12},{-21064,6},{-21056,640},{-21050,8},{-21047,16},{-21044,16},{-21043,16},{-21042,2},{-21033,16},{-21032,16},{-21029,16},{-21027,16},{-21024,10},{-21014,16},{-21012,16},{-21007,16},{-20987,8},{-20976,320},{-20967,16},{-20962,8},{-20960,64},{-20958,44},{-20955,8},{-20952,32},{-20942,18},{-20931,4},{-20912,16},{-20910,12},{-20906,8},{-20904,16},{-20896,8},{-20889,6},{-20886,4},{-20882,24},{-20880,16},{-20864,32},{-20856,8},{-20850,12},{-20846,32},{-20845,12},{-20840,2},{-20835,2},{-20832,240},{-20820,8},{-20817,16},{-20816,4},{-20804,46},{-20800,12},{-20784,4},{-20776,32},{-20770,8},{-20768,8},{-20760,8},{-20752,100},{-20736,112},{-20722,8},{-20721,2},{-20720,32},{-20706,4},{-20704,12},{-20698,8},{-20697,8},{-20694,4},{-20688,8},{-20672,100},{-20665,24},{-20662,12},{-20656,32},{-20652,2},{-20650,6},{-20640,24},{-20616,8},{-20610,24},{-20608,64},{-20594,32},{-20576,92},{-20556,4},{-20534,4},{-20532,64},{-20528,72},{-20520,16},{-20514,4},{-20512,120},{-20508,2},{-20500,8},{-20494,4},{-20480,16},{-20470,4},{-20454,4},{-20453,2},{-20448,4},{-20440,4},{-20408,48},{-20400,1118},{-20396,2},{-20392,2},{-20388,76},{-20386,8},{-20380,12},{-20368,8},{-20364,12},{-20360,8},{-20348,112},{-20340,40},{-20328,4},{-20324,40},{-20320,8},{-20302,16},{-20292,6},{-20288,6},{-20268,16},{-20265,4},{-20256,2},{-20252,4},{-20240,8},{-20232,68},{-20228,8},{-20224,8},{-20220,8},{-20212,16},{-20196,4},{-20192,64},{-20188,4},{-20187,2},{-20184,4},{-20173,12},{-20166,20},{-20160,102},{-20152,12},{-20150,2},{-20148,8},{-20146,8},{-20145,12},{-20144,18},{-20132,16},{-20116,8},{-20112,20},{-20109,10},{-20108,20},{-20104,4},{-20100,16},{-20096,16},{-20092,16},{-20088,90},{-20065,2},{-20064,4},{-20052,16},{-20036,4},{-20024,4},{-20022,16},{-20016,4},{-20000,8},{-19990,8},{-19988,4},{-19976,6},{-19952,8},{-19948,32},{-19944,12},{-19943,2},{-19932,24},{-19928,4},{-19924,52},{-19923,4},{-19912,4},{-19908,88},{-19907,2},{-19904,4},{-19888,8},{-19860,4},{-19848,4},{-19840,26},{-19820,46},{-19792,64},{-19790,8},{-19788,16},{-19776,8},{-19770,4},{-19768,44},{-19751,4},{-19740,8},{-19728,122},{-19720,4},{-19696,4},{-19688,24},{-19676,60},{-19672,8},{-19671,12},{-19665,2},{-19664,370},{-19656,6},{-19648,4},{-19640,4},{-19632,98},{-19629,2},{-19614,4},{-19612,4},{-19596,8},{-19594,4},{-19584,10},{-19576,4},{-19575,4},{-19568,26},{-19557,4},{-19536,80},{-19528,4},{-19520,4},{-19509,28},{-19504,16},{-19494,12},{-19488,504},{-19486,4},{-19472,40},{-19456,4},{-19454,32},{-19440,4438},{-19416,2},{-19408,16},{-19404,16},{-19401,6},{-19395,8},{-19386,20},{-19382,16},{-19376,8},{-19368,16},{-19356,204},{-19354,16},{-19350,16},{-19349,32},{-19347,16},{-19344,342},{-19343,16},{-19336,8},{-19333,4},{-19332,28},{-19312,16},{-19296,8},{-19280,8},{-19266,4},{-19260,88},{-19252,4},{-19251,16},{-19242,4},{-19236,12},{-19232,16},{-19230,4},{-19228,12},{-19224,24},{-19212,4},{-19205,4},{-19200,30},{-19160,8},{-19158,24},{-19154,4},{-19144,4},{-19112,8},{-19104,160},{-19090,2},{-19088,8},{-19075,8},{-19068,4},{-19064,8},{-19062,28},{-19056,112},{-19052,8},{-19044,6},{-19040,32},{-19038,4},{-19032,8},{-19023,4},{-19016,14},{-19000,312},{-18980,8},{-18975,40},{-18972,4},{-18964,8},{-18960,64},{-18948,6},{-18944,16},{-18940,4},{-18936,32},{-18932,40},{-18931,4},{-18929,8},{-18928,16},{-18920,80},{-18919,4},{-18917,4},{-18915,4},{-18908,4},{-18900,64},{-18896,4},{-18888,4},{-18886,4},{-18882,4},{-18868,4},{-18864,4},{-18860,28},{-18844,8},{-18836,4},{-18832,16},{-18820,4},{-18808,4},{-18796,8},{-18792,96},{-18786,8},{-18776,4},{-18768,12},{-18762,8},{-18760,4},{-18750,6},{-18740,2},{-18720,20},{-18716,12},{-18702,4},{-18688,12},{-18683,4},{-18681,4},{-18676,12},{-18672,84},{-18662,4},{-18648,60},{-18640,4},{-18634,8},{-18626,16},{-18624,40},{-18620,4},{-18615,8},{-18608,2},{-18580,24},{-18576,228},{-18572,20},{-18560,12},{-18556,20},{-18546,48},{-18545,8},{-18540,150},{-18521,2},{-18512,34},{-18505,6},{-18496,4},{-18492,48},{-18486,4},{-18480,72},{-18476,6},{-18440,40},{-18435,2},{-18426,8},{-18416,24},{-18412,4},{-18405,2},{-18401,2},{-18378,8},{-18360,16},{-18336,8},{-18326,8},{-18320,14},{-18318,4},{-18304,22},{-18292,8},{-18291,2},{-18288,20},{-18281,8},{-18280,20},{-18276,14},{-18272,12},{-18270,56},{-18267,8},{-18256,4},{-18255,2},{-18252,2},{-18248,2},{-18240,86},{-18216,12},{-18215,2},{-18204,20},{-18192,8},{-18189,6},{-18159,2},{-18156,20},{-18150,2},{-18147,2},{-18144,4},{-18142,2},{-18141,16},{-18140,14},{-18136,4},{-18135,28},{-18133,12},{-18132,2},{-18124,10},{-18123,12},{-18121,24},{-18120,6},{-18119,2},{-18118,8},{-18117,2},{-18116,16},{-18115,14},{-18112,44},{-18108,88},{-18105,14},{-18100,20},{-18099,2},{-18096,4},{-18095,2},{-18092,2},{-18090,4},{-18084,4},{-18083,2},{-18081,4},{-18071,2},{-18060,14},{-18051,4},{-18048,4},{-18038,2},{-18036,72},{-18027,2},{-18018,4},{-18016,16},{-18014,12},{-18008,18},{-18006,8},{-18000,8},{-17997,4},{-17996,4},{-17992,2},{-17990,2},{-17987,2},{-17980,4},{-17972,4},{-17970,16},{-17965,8},{-17964,30},{-17958,8},{-17955,2},{-17952,32},{-17950,10},{-17949,4},{-17940,108},{-17934,8},{-17932,2},{-17928,2},{-17922,2},{-17917,2},{-17892,104},{-17886,32},{-17883,6},{-17878,4},{-17876,20},{-17874,4},{-17872,4},{-17869,4},{-17868,4},{-17865,4},{-17857,2},{-17856,244},{-17855,2},{-17836,4},{-17832,222},{-17824,4},{-17812,4},{-17810,4},{-17800,264},{-17796,4},{-17794,4},{-17792,48},{-17791,4},{-17788,4},{-17787,6},{-17785,2},{-17784,8},{-17777,4},{-17776,58},{-17772,48},{-17770,12},{-17768,16},{-17767,4},{-17765,12},{-17763,4},{-17762,4},{-17760,4},{-17756,8},{-17755,18},{-17752,12},{-17744,16},{-17739,2},{-17736,30},{-17728,50},{-17724,12},{-17720,40},{-17718,4},{-17712,76},{-17707,2},{-17704,4},{-17699,2},{-17696,8},{-17692,4},{-17689,2},{-17680,18},{-17679,26},{-17676,2},{-17672,18},{-17668,4},{-17658,6},{-17655,2},{-17652,4},{-17648,8},{-17640,96},{-17633,2},{-17632,16},{-17631,6},{-17630,100},{-17626,8},{-17620,10},{-17617,2},{-17616,48},{-17615,2},{-17614,8},{-17612,12},{-17610,4},{-17609,8},{-17608,16},{-17604,18},{-17601,6},{-17595,10},{-17585,2},{-17580,8},{-17577,4},{-17572,32},{-17568,4},{-17560,6},{-17556,2},{-17555,2},{-17552,70},{-17548,8},{-17535,2},{-17528,4},{-17520,46},{-17518,26},{-17512,264},{-17508,2},{-17496,42},{-17488,30},{-17484,4},{-17475,2},{-17472,8},{-17448,6},{-17444,4},{-17439,2},{-17438,12},{-17436,12},{-17433,2},{-17430,4},{-17424,1120},{-17418,2},{-17413,2},{-17408,16},{-17404,2},{-17401,4},{-17393,2},{-17380,4},{-17376,250},{-17361,2},{-17356,2},{-17349,4},{-17345,4},{-17344,284},{-17328,8},{-17316,106},{-17312,6},{-17311,2},{-17309,2},{-17300,4},{-17296,20},{-17288,4},{-17285,8},{-17280,68},{-17276,8},{-17272,64},{-17271,8},{-17268,4},{-17260,8},{-17244,8},{-17240,4},{-17238,20},{-17231,2},{-17228,2},{-17226,4},{-17225,2},{-17215,2},{-17213,40},{-17208,4},{-17205,40},{-17196,4},{-17188,12},{-17184,34},{-17172,28},{-17168,16},{-17160,28},{-17149,4},{-17144,12},{-17143,8},{-17142,12},{-17136,8},{-17135,2},{-17120,72},{-17116,2},{-17115,6},{-17112,6},{-17108,24},{-17101,8},{-17093,8},{-17091,8},{-17090,8},{-17088,8},{-17084,4},{-17080,4},{-17072,10},{-17067,2},{-17064,422},{-17058,8},{-17055,4},{-17052,24},{-17048,32},{-17044,12},{-17040,4},{-17032,2},{-17028,456},{-17008,52},{-16992,4},{-16984,16},{-16980,12},{-16976,48},{-16975,4},{-16972,48},{-16971,4},{-16966,12},{-16964,24},{-16960,28},{-16957,4},{-16956,12},{-16950,2},{-16948,32},{-16944,2},{-16940,4},{-16935,4},{-16924,22},{-16921,8},{-16918,4},{-16916,12},{-16914,4},{-16912,112},{-16905,2},{-16896,142},{-16882,2},{-16864,24},{-16860,12},{-16859,4},{-16856,4},{-16848,156},{-16833,10},{-16832,4},{-16816,4},{-16807,2},{-16806,4},{-16800,44},{-16796,12},{-16776,8},{-16768,210},{-16760,304},{-16752,12},{-16749,24},{-16740,88},{-16738,4},{-16732,6},{-16724,4},{-16722,4},{-16720,12},{-16713,12},{-16710,4},{-16707,2},{-16704,2488},{-16700,8},{-16696,116},{-16692,8},{-16688,16},{-16685,8},{-16684,16},{-16679,16},{-16677,8},{-16673,8},{-16672,20},{-16668,8},{-16667,8},{-16665,16},{-16664,4},{-16660,8},{-16659,16},{-16656,104},{-16648,8},{-16647,28},{-16645,2},{-16644,40},{-16641,4},{-16640,8},{-16630,10},{-16628,28},{-16624,16},{-16620,8},{-16616,36},{-16612,12},{-16608,104},{-16605,6},{-16602,8},{-16600,20},{-16596,12},{-16591,2},{-16588,24},{-16584,14},{-16578,8},{-16576,64},{-16568,528},{-16560,14},{-16556,36},{-16546,12},{-16544,8},{-16540,8},{-16536,8},{-16528,28},{-16522,12},{-16516,4},{-16512,4},{-16510,2},{-16504,4},{-16500,4},{-16496,8},{-16488,30},{-16484,8},{-16473,2},{-16472,4},{-16470,8},{-16469,8},{-16464,134},{-16460,8},{-16458,24},{-16456,16},{-16455,16},{-16449,8},{-16444,40},{-16443,10},{-16440,8},{-16432,24},{-16430,2},{-16424,36},{-16422,4},{-16420,16},{-16416,522},{-16412,4},{-16408,16},{-16407,2},{-16400,18},{-16394,2},{-16378,12},{-16376,84},{-16375,2},{-16374,8},{-16370,2},{-16356,12},{-16348,8},{-16344,4},{-16337,2},{-16332,36},{-16331,2},{-16330,2},{-16321,6},{-16320,190},{-16316,2},{-16315,2},{-16312,8},{-16310,2},{-16308,42},{-16307,64},{-16304,596},{-16301,24},{-16300,4},{-16297,48},{-16296,8},{-16293,24},{-16292,202},{-16288,52},{-16280,6},{-16278,4},{-16276,4},{-16275,2},{-16272,26},{-16269,8},{-16268,2},{-16266,4},{-16263,2},{-16254,2},{-16252,8},{-16251,6},{-16247,4},{-16246,8},{-16244,10},{-16238,2},{-16225,2},{-16224,8},{-16216,8},{-16207,2},{-16205,14},{-16200,6},{-16198,8},{-16195,12},{-16194,4},{-16188,2},{-16187,2},{-16182,6},{-16176,128},{-16171,2},{-16170,8},{-16162,8},{-16160,62},{-16159,2},{-16144,12},{-16140,12},{-16135,6},{-16134,10},{-16132,4},{-16130,12},{-16128,48},{-16127,8},{-16116,220},{-16112,16},{-16104,12},{-16096,96},{-16088,32},{-16080,28},{-16079,4},{-16078,32},{-16070,6},{-16068,8},{-16066,4},{-16062,8},{-16060,176},{-16056,6},{-16055,6},{-16045,4},{-16044,112},{-16036,224},{-16032,106},{-16026,4},{-16020,22},{-16016,16},{-16015,2},{-16010,4},{-16008,12},{-16004,12},{-15997,6},{-15996,114},{-15992,8},{-15990,12},{-15984,252},{-15976,8},{-15968,4},{-15966,8},{-15965,6},{-15964,16},{-15962,2},{-15960,10},{-15958,8},{-15952,6},{-15950,8},{-15945,8},{-15942,8},{-15938,16},{-15936,24},{-15930,48},{-15928,4},{-15895,2},{-15892,6},{-15888,36},{-15880,8},{-15876,6},{-15872,24},{-15870,8},{-15865,2},{-15864,8},{-15861,12},{-15856,4},{-15848,32},{-15840,272},{-15832,8},{-15824,2440},{-15822,8},{-15820,4},{-15808,136},{-15806,2},{-15792,24},{-15784,16},{-15780,12},{-15776,16},{-15769,20},{-15768,208},{-15764,8},{-15760,14},{-15752,4},{-15744,38},{-15741,4},{-15736,96},{-15734,2},{-15728,156},{-15720,58},{-15704,32},{-15700,20},{-15696,2452},{-15688,8},{-15687,4},{-15684,148},{-15676,12},{-15672,96},{-15670,6},{-15669,8},{-15666,10},{-15665,8},{-15664,70},{-15658,8},{-15644,8},{-15642,4},{-15631,48},{-15624,218},{-15618,4},{-15604,4},{-15602,32},{-15601,48},{-15600,28},{-15595,6},{-15592,68},{-15584,404},{-15583,8},{-15580,6},{-15576,54},{-15575,4},{-15574,8},{-15572,48},{-15570,20},{-15568,24},{-15563,48},{-15560,8},{-15559,56},{-15556,4},{-15555,8},{-15552,2474},{-15549,8},{-15545,56},{-15544,28},{-15541,48},{-15536,8},{-15535,4},{-15532,52},{-15528,64},{-15526,2},{-15525,4},{-15522,4},{-15521,8},{-15520,18},{-15516,16},{-15515,8},{-15504,14},{-15503,64},{-15480,12},{-15473,64},{-15472,588},{-15468,4},{-15464,2},{-15462,14},{-15448,8},{-15444,24},{-15435,2},{-15416,4},{-15410,2},{-15408,4},{-15405,4},{-15400,54},{-15396,4},{-15395,16},{-15393,4},{-15392,4},{-15388,8},{-15385,20},{-15380,44},{-15372,8},{-15370,8},{-15368,4},{-15367,16},{-15360,602},{-15352,32},{-15348,12},{-15344,56},{-15343,48},{-15340,6},{-15336,102},{-15335,16},{-15332,38},{-15330,4},{-15323,16},{-15320,32},{-15318,10},{-15314,272},{-15313,48},{-15312,6},{-15310,34},{-15308,388},{-15306,32},{-15305,16},{-15302,224},{-15301,32},{-15300,14},{-15296,8},{-15295,40},{-15294,32},{-15292,256},{-15289,14},{-15288,72},{-15287,32},{-15284,560},{-15280,48},{-15278,4},{-15276,4},{-15275,48},{-15272,8},{-15271,56},{-15270,30},{-15268,8},{-15267,8},{-15266,8},{-15264,1842},{-15263,16},{-15261,8},{-15260,12},{-15257,56},{-15256,52},{-15255,4},{-15253,48},{-15252,4},{-15248,388},{-15247,168},{-15246,2},{-15245,152},{-15244,48},{-15243,16},{-15242,4},{-15240,86},{-15238,156},{-15237,8},{-15233,8},{-15232,6},{-15225,16},{-15224,32},{-15223,4},{-15220,16},{-15219,6},{-15217,16},{-15216,16},{-15215,64},{-15213,8},{-15212,168},{-15210,10},{-15208,8},{-15205,16},{-15202,16},{-15199,40},{-15198,32},{-15195,2},{-15192,30},{-15188,156},{-15185,64},{-15184,32},{-15168,2},{-15164,32},{-15162,120},{-15160,56},{-15155,120},{-15153,152},{-15152,296},{-15149,64},{-15144,4},{-15137,4},{-15136,72},{-15132,16},{-15128,12},{-15123,8},{-15122,8},{-15120,116},{-15116,606},{-15114,4},{-15113,32},{-15112,52},{-15108,256},{-15106,64},{-15105,32},{-15104,8},{-15098,200},{-15097,32},{-15096,4},{-15094,48},{-15092,388},{-15086,184},{-15085,2},{-15080,88},{-15079,32},{-15076,4},{-15074,88},{-15072,4},{-15068,32},{-15064,16},{-15060,56},{-15059,8},{-15056,48},{-15052,24},{-15042,26},{-15041,32},{-15040,4},{-15039,8},{-15028,12},{-15024,16},{-15020,32},{-15016,80},{-15015,2},{-15010,16},{-15008,4},{-15006,8},{-14998,16},{-14996,8},{-14992,218},{-14980,6},{-14976,56},{-14972,4},{-14968,4},{-14965,32},{-14964,36},{-14951,4},{-14948,6},{-14944,52},{-14928,4},{-14920,50},{-14905,2},{-14904,250},{-14898,12},{-14896,40},{-14892,16},{-14888,4},{-14885,102},{-14880,386},{-14877,32},{-14872,32},{-14868,20},{-14864,12},{-14860,8},{-14848,64},{-14844,12},{-14842,8},{-14835,6},{-14832,82},{-14824,56},{-14812,4},{-14802,4},{-14800,8},{-14796,4},{-14792,8},{-14791,4},{-14788,46},{-14784,24},{-14776,40},{-14772,8},{-14769,4},{-14768,688},{-14762,4},{-14760,178},{-14756,4},{-14745,4},{-14736,16},{-14732,40},{-14728,8},{-14724,28},{-14716,8},{-14712,12},{-14708,30},{-14707,24},{-14703,48},{-14700,24},{-14699,24},{-14696,8},{-14694,24},{-14692,32},{-14688,4},{-14681,18},{-14676,4},{-14664,36},{-14656,28},{-14655,4},{-14652,36},{-14648,68},{-14640,44},{-14638,8},{-14636,104},{-14635,6},{-14626,30},{-14624,42},{-14622,6},{-14620,48},{-14616,10},{-14612,100},{-14610,8},{-14608,8},{-14604,232},{-14600,32},{-14592,360},{-14588,4},{-14585,2},{-14580,18},{-14576,80},{-14568,88},{-14566,8},{-14560,8},{-14559,4},{-14550,64},{-14548,4},{-14546,24},{-14544,12},{-14542,12},{-14536,4},{-14535,4},{-14528,24},{-14524,8},{-14520,16},{-14518,4},{-14513,12},{-14508,20},{-14504,20},{-14502,8},{-14500,8},{-14496,626},{-14494,16},{-14482,8},{-14474,8},{-14472,60},{-14464,4},{-14460,4},{-14456,8},{-14450,8},{-14448,54},{-14444,96},{-14440,8},{-14436,60},{-14432,84},{-14421,4},{-14420,80},{-14413,6},{-14404,2},{-14400,34},{-14386,24},{-14385,4},{-14382,8},{-14376,8},{-14372,36},{-14370,24},{-14368,8},{-14364,104},{-14360,8},{-14358,4},{-14355,6},{-14352,152},{-14350,4},{-14349,4},{-14340,2},{-14336,288},{-14328,78},{-14324,4},{-14320,18},{-14319,10},{-14312,8},{-14304,400},{-14300,16},{-14299,12},{-14296,32},{-14289,4},{-14288,4},{-14283,10},{-14280,30},{-14275,4},{-14272,122},{-14271,8},{-14268,4},{-14260,8},{-14256,1528},{-14251,8},{-14250,4},{-14248,8},{-14246,4},{-14244,24},{-14240,848},{-14238,46},{-14237,4},{-14236,44},{-14235,6},{-14232,8},{-14226,4},{-14224,512},{-14220,140},{-14208,100},{-14206,8},{-14203,6},{-14202,4},{-14200,26},{-14195,2},{-14194,8},{-14192,26},{-14187,28},{-14184,24},{-14182,8},{-14176,180},{-14172,20},{-14169,4},{-14163,4},{-14160,420},{-14157,4},{-14152,16},{-14150,12},{-14148,8},{-14144,16},{-14130,240},{-14119,8},{-14116,4},{-14115,2},{-14114,12},{-14109,56},{-14108,320},{-14107,56},{-14105,56},{-14104,12},{-14098,4},{-14096,52},{-14092,56},{-14088,32},{-14087,6},{-14084,30},{-14080,74},{-14069,8},{-14068,8},{-14064,112},{-14063,16},{-14061,8},{-14060,4},{-14058,18},{-14056,158},{-14055,4},{-14052,4},{-14051,8},{-14050,4},{-14049,16},{-14048,12},{-14046,8},{-14045,2},{-14044,12},{-14043,8},{-14040,250},{-14036,8},{-14035,2},{-14031,2},{-14028,20},{-14026,8},{-14025,4},{-14020,4},{-14016,120},{-14015,4},{-14012,8},{-14008,16},{-14000,26},{-13996,4},{-13995,2},{-13994,4},{-13992,16},{-13991,2},{-13988,56},{-13984,52},{-13983,8},{-13980,28},{-13979,2},{-13974,2},{-13972,8},{-13968,106},{-13962,18},{-13960,36},{-13956,8},{-13953,8},{-13944,12},{-13938,4},{-13936,16},{-13935,4},{-13920,64},{-13914,4},{-13912,8},{-13908,12},{-13904,20},{-13902,4},{-13900,2},{-13896,6},{-13892,24},{-13890,4},{-13888,4},{-13887,4},{-13884,4},{-13883,24},{-13880,156},{-13876,8},{-13875,6},{-13872,8},{-13870,8},{-13859,2},{-13858,4},{-13852,4},{-13850,8},{-13848,16},{-13847,8},{-13844,8},{-13840,86},{-13837,4},{-13833,4},{-13832,24},{-13830,4},{-13828,12},{-13824,3344},{-13823,2},{-13818,116},{-13815,36},{-13808,2},{-13806,24},{-13804,4},{-13792,10},{-13788,198},{-13784,8},{-13780,2},{-13779,4},{-13778,12},{-13776,20},{-13774,2},{-13772,16},{-13770,36},{-13768,144},{-13765,16},{-13761,40},{-13760,8},{-13757,16},{-13756,20},{-13755,4},{-13752,16},{-13748,8},{-13744,56},{-13742,2},{-13741,18},{-13740,12},{-13737,8},{-13736,32},{-13732,4},{-13730,166},{-13728,28},{-13726,20},{-13722,8},{-13720,26},{-13719,4},{-13716,8},{-13712,12},{-13710,4},{-13708,16},{-13707,16},{-13704,8},{-13703,32},{-13700,8},{-13699,16},{-13698,24},{-13696,36},{-13695,8},{-13694,8},{-13692,18},{-13686,12},{-13680,80},{-13672,8},{-13669,8},{-13666,4},{-13664,72},{-13662,8},{-13661,8},{-13659,4},{-13656,26},{-13655,2},{-13652,94},{-13651,4},{-13649,2},{-13648,16},{-13647,12},{-13646,8},{-13643,4},{-13642,4},{-13640,76},{-13636,14},{-13632,116},{-13630,8},{-13628,24},{-13627,2},{-13621,2},{-13620,60},{-13617,4},{-13616,16},{-13614,4},{-13610,4},{-13608,22},{-13607,2},{-13606,8},{-13604,18},{-13602,8},{-13600,90},{-13596,20},{-13595,4},{-13594,8},{-13589,4},{-13588,6},{-13584,54},{-13578,26},{-13576,2},{-13575,4},{-13573,2},{-13572,16},{-13568,768},{-13565,2},{-13564,10},{-13560,12},{-13556,20},{-13551,4},{-13548,48},{-13542,8},{-13538,4},{-13536,80},{-13530,4},{-13528,12},{-13521,6},{-13520,16},{-13516,10},{-13515,8},{-13514,22},{-13512,250},{-13505,2},{-13504,16},{-13503,4},{-13502,8},{-13496,2},{-13495,4},{-13494,8},{-13488,16},{-13484,4},{-13482,2},{-13480,20},{-13476,24},{-13475,2},{-13472,648},{-13470,6},{-13465,2},{-13464,8},{-13461,2},{-13460,24},{-13458,4},{-13456,16},{-13455,2},{-13448,4},{-13444,28},{-13441,4},{-13440,118},{-13436,50},{-13432,6},{-13431,4},{-13428,132},{-13424,32},{-13422,6},{-13420,8},{-13418,48},{-13416,32},{-13412,6},{-13405,2},{-13404,16},{-13400,46},{-13398,4},{-13394,4},{-13392,1598},{-13388,8},{-13385,72},{-13384,4},{-13382,32},{-13380,8},{-13378,156},{-13376,422},{-13372,224},{-13368,6},{-13367,8},{-13365,8},{-13364,112},{-13361,4},{-13360,28},{-13358,20},{-13356,12},{-13353,8},{-13352,6},{-13350,10},{-13348,180},{-13346,2},{-13345,8},{-13344,24},{-13340,16},{-13339,4},{-13338,8},{-13332,4},{-13331,8},{-13329,2},{-13328,72},{-13326,30},{-13324,66},{-13323,6},{-13322,16},{-13320,198},{-13315,2},{-13314,16},{-13312,4},{-13311,4},{-13310,2},{-13308,6},{-13304,10},{-13302,36},{-13300,16},{-13297,26},{-13296,8},{-13295,2},{-13292,2},{-13288,72},{-13280,26},{-13277,18},{-13275,10},{-13274,16},{-13272,24},{-13268,46},{-13264,104},{-13263,6},{-13261,4},{-13260,4},{-13256,8},{-13248,28},{-13243,4},{-13240,38},{-13239,4},{-13236,124},{-13232,72},{-13230,4},{-13226,32},{-13222,12},{-13221,16},{-13220,12},{-13216,2},{-13213,4},{-13212,28},{-13209,4},{-13208,16},{-13206,32},{-13200,40},{-13196,18},{-13194,6},{-13192,4},{-13190,4},{-13189,2},{-13185,12},{-13184,12},{-13182,8},{-13179,20},{-13178,2},{-13176,446},{-13175,8},{-13174,8},{-13172,2},{-13171,8},{-13170,8},{-13168,140},{-13165,4},{-13164,64},{-13160,4},{-13158,6},{-13156,22},{-13154,6},{-13152,78},{-13148,14},{-13147,4},{-13146,4},{-13144,20},{-13142,2},{-13141,4},{-13140,8},{-13138,2},{-13136,16},{-13133,50},{-13132,8},{-13128,6},{-13124,44},{-13122,2},{-13120,32},{-13118,8},{-13117,2},{-13116,8},{-13113,8},{-13110,4},{-13109,32},{-13107,4},{-13104,140},{-13103,2},{-13098,8},{-13096,8},{-13095,14},{-13093,4},{-13092,80},{-13088,50},{-13085,8},{-13084,4},{-13080,8},{-13079,2},{-13076,8},{-13075,4},{-13072,392},{-13071,8},{-13069,4},{-13068,16},{-13064,2},{-13060,8},{-13059,4},{-13056,8},{-13055,2},{-13054,10},{-13052,8},{-13050,24},{-13048,8},{-13045,8},{-13040,8},{-13038,28},{-13036,192},{-13035,2},{-13034,6},{-13032,6},{-13031,2},{-13028,2},{-13027,32},{-13024,168},{-13021,2},{-13016,4},{-13014,6},{-13009,2},{-13008,154},{-13007,60},{-13004,28},{-13003,2},{-12996,12},{-12992,100},{-12990,4},{-12984,56},{-12982,2},{-12978,28},{-12976,8},{-12968,8},{-12965,4},{-12960,532},{-12958,4},{-12957,30},{-12956,4},{-12951,8},{-12950,4},{-12949,2},{-12948,4},{-12945,4},{-12944,4},{-12942,8},{-12940,56},{-12936,16},{-12934,16},{-12928,32},{-12924,36},{-12923,4},{-12921,6},{-12914,32},{-12912,202},{-12910,16},{-12908,4},{-12905,2},{-12896,4},{-12894,24},{-12893,6},{-12892,14},{-12889,4},{-12887,34},{-12882,16},{-12880,6},{-12876,40},{-12870,8},{-12869,2},{-12868,68},{-12866,4},{-12864,16},{-12856,20},{-12852,4},{-12850,16},{-12848,104},{-12845,20},{-12844,8},{-12841,2},{-12835,8},{-12832,4},{-12826,4},{-12819,2},{-12816,764},{-12811,4},{-12808,8},{-12805,2},{-12804,68},{-12800,96},{-12798,12},{-12796,50},{-12792,8},{-12788,38},{-12787,8},{-12786,4},{-12780,22},{-12776,2},{-12773,12},{-12768,16},{-12760,18},{-12759,4},{-12758,32},{-12753,2},{-12752,4},{-12745,2},{-12744,54},{-12736,34},{-12732,4},{-12725,2},{-12721,26},{-12720,244},{-12716,2},{-12711,4},{-12708,12},{-12704,96},{-12702,8},{-12699,8},{-12688,32},{-12684,2},{-12676,2},{-12674,4},{-12672,98},{-12666,4},{-12665,6},{-12664,2},{-12663,4},{-12660,8},{-12656,36},{-12650,18},{-12649,6},{-12646,4},{-12645,4},{-12640,24},{-12636,36},{-12633,4},{-12632,4},{-12628,6},{-12626,8},{-12624,14},{-12622,8},{-12619,16},{-12618,6},{-12613,2},{-12612,28},{-12611,22},{-12608,18},{-12607,2},{-12604,60},{-12602,2},{-12601,12},{-12598,36},{-12594,12},{-12591,2},{-12590,8},{-12583,24},{-12581,4},{-12580,8},{-12579,6},{-12576,20},{-12572,4},{-12571,2},{-12564,114},{-12561,4},{-12560,48},{-12557,4},{-12553,24},{-12551,2},{-12549,4},{-12547,16},{-12544,16},{-12540,116},{-12539,16},{-12538,4},{-12536,4},{-12532,16},{-12528,1058},{-12527,48},{-12525,56},{-12524,320},{-12523,56},{-12522,8},{-12520,20},{-12519,2},{-12518,8},{-12514,4},{-12513,8},{-12512,168},{-12511,4},{-12510,20},{-12508,12},{-12506,4},{-12505,2},{-12504,36},{-12501,4},{-12500,4},{-12495,4},{-12492,4},{-12491,4},{-12490,4},{-12488,4},{-12487,2},{-12485,26},{-12484,4},{-12480,18},{-12477,8},{-12472,24},{-12468,68},{-12462,210},{-12456,94},{-12454,10},{-12452,4},{-12451,2},{-12449,16},{-12448,608},{-12447,64},{-12446,18},{-12444,320},{-12443,2},{-12442,16},{-12440,314},{-12439,2},{-12438,194},{-12436,52},{-12435,4},{-12434,16},{-12433,16},{-12432,4},{-12430,32},{-12428,4},{-12427,16},{-12426,6},{-12424,2},{-12418,8},{-12416,10},{-12415,2},{-12414,4},{-12412,72},{-12408,44},{-12407,8},{-12404,8},{-12400,22},{-12399,4},{-12398,16},{-12396,8},{-12387,4},{-12384,214},{-12378,2},{-12376,24},{-12373,4},{-12372,32},{-12371,4},{-12370,16},{-12368,12},{-12366,100},{-12365,16},{-12361,32},{-12360,16},{-12357,16},{-12356,16},{-12355,8},{-12353,18},{-12352,8},{-12348,8},{-12340,16},{-12336,246},{-12331,2},{-12330,2},{-12328,20},{-12326,4},{-12325,4},{-12324,10},{-12320,8},{-12318,8},{-12312,30},{-12308,24},{-12304,28},{-12301,4},{-12300,28},{-12298,22},{-12295,8},{-12294,22},{-12291,8},{-12280,12},{-12279,2},{-12276,260},{-12272,40},{-12268,2},{-12267,4},{-12265,4},{-12264,226},{-12260,72},{-12259,12},{-12256,80},{-12253,16},{-12252,12},{-12250,8},{-12248,80},{-12247,2},{-12246,24},{-12245,4},{-12244,4},{-12243,2},{-12240,4876},{-12238,4},{-12235,4},{-12228,12},{-12224,20},{-12223,16},{-12220,20},{-12216,34},{-12215,2},{-12212,232},{-12208,64},{-12207,8},{-12206,40},{-12200,28},{-12198,8},{-12196,36},{-12195,16},{-12194,20},{-12192,78},{-12190,8},{-12188,40},{-12185,2},{-12184,4},{-12182,4},{-12180,88},{-12177,8},{-12176,212},{-12174,40},{-12173,2},{-12172,8},{-12168,44},{-12167,4},{-12162,24},{-12160,8},{-12156,88},{-12152,144},{-12144,10},{-12138,2},{-12136,14},{-12135,96},{-12134,2},{-12133,4},{-12132,100},{-12130,6},{-12129,2},{-12128,226},{-12125,48},{-12124,62},{-12122,2},{-12120,4},{-12118,6},{-12117,12},{-12116,54},{-12114,14},{-12112,4},{-12108,6},{-12104,4},{-12103,4},{-12100,4},{-12098,24},{-12096,22},{-12095,12},{-12088,52},{-12080,24},{-12078,4},{-12076,36},{-12075,6},{-12072,8},{-12070,2},{-12069,84},{-12067,4},{-12066,8},{-12064,92},{-12062,20},{-12061,4},{-12060,100},{-12058,12},{-12055,76},{-12054,12},{-12053,2},{-12052,12},{-12051,12},{-12050,16},{-12048,736},{-12047,8},{-12046,10},{-12044,38},{-12043,48},{-12042,2},{-12040,4},{-12039,4},{-12038,4},{-12036,2},{-12032,126},{-12030,16},{-12028,6},{-12025,2},{-12024,28},{-12022,38},{-12016,18},{-12015,10},{-12012,16},{-12010,12},{-12008,18},{-12004,4},{-12002,6},{-12001,8},{-12000,68},{-11998,10},{-11996,12},{-11995,4},{-11993,20},{-11988,660},{-11987,8},{-11986,8},{-11985,8},{-11984,5040},{-11983,24},{-11981,8},{-11980,12},{-11978,16},{-11977,48},{-11976,16},{-11975,4},{-11973,20},{-11972,6},{-11971,4},{-11970,22},{-11968,1004},{-11965,2},{-11963,2},{-11961,4},{-11960,24},{-11958,4},{-11955,4},{-11952,240},{-11946,4},{-11945,2},{-11944,2},{-11942,16},{-11940,16},{-11936,20},{-11935,2},{-11934,6},{-11928,416},{-11924,32},{-11923,2},{-11922,18},{-11920,8},{-11916,20},{-11915,8},{-11913,2},{-11912,32},{-11910,16},{-11907,4},{-11906,24},{-11904,8},{-11901,8},{-11900,8},{-11899,4},{-11898,4},{-11895,74},{-11893,8},{-11892,60},{-11891,8},{-11888,100},{-11886,12},{-11884,12},{-11880,144},{-11879,8},{-11878,8},{-11876,46},{-11874,2},{-11873,4},{-11872,4},{-11868,8},{-11865,4},{-11864,98},{-11863,2},{-11862,10},{-11860,6},{-11857,64},{-11856,4784},{-11853,8},{-11850,4},{-11846,2},{-11842,4},{-11840,48},{-11835,6},{-11834,8},{-11832,38},{-11830,12},{-11825,4},{-11824,10},{-11816,412},{-11815,8},{-11814,2},{-11810,8},{-11808,12},{-11807,8},{-11806,48},{-11800,48},{-11799,12},{-11796,168},{-11795,16},{-11792,34},{-11790,48},{-11788,4},{-11787,16},{-11786,44},{-11784,12},{-11781,8},{-11780,26},{-11779,8},{-11778,4},{-11777,24},{-11776,108},{-11775,10},{-11772,680},{-11768,4},{-11766,8},{-11764,4},{-11761,2},{-11760,1322},{-11754,20},{-11744,120},{-11742,4},{-11740,36},{-11738,8},{-11736,74},{-11735,2},{-11732,8},{-11730,6},{-11728,96},{-11726,32},{-11722,16},{-11720,4},{-11719,12},{-11712,8},{-11710,20},{-11708,184},{-11704,4},{-11703,64},{-11701,12},{-11700,36},{-11698,4},{-11697,16},{-11696,6},{-11695,12},{-11694,4},{-11692,12},{-11691,12},{-11690,2},{-11689,12},{-11680,38},{-11679,4},{-11678,2},{-11676,408},{-11674,36},{-11672,8},{-11670,4},{-11668,88},{-11667,4},{-11666,8},{-11664,120},{-11657,8},{-11656,24},{-11655,8},{-11654,8},{-11652,44},{-11648,56},{-11647,12},{-11644,64},{-11643,8},{-11641,8},{-11640,4},{-11638,4},{-11637,8},{-11636,24},{-11634,20},{-11633,16},{-11632,152},{-11628,252},{-11624,40},{-11620,112},{-11617,16},{-11616,260},{-11612,112},{-11610,8},{-11608,32},{-11606,8},{-11605,16},{-11604,32},{-11600,28},{-11598,24},{-11596,24},{-11595,12},{-11592,52},{-11588,16},{-11584,32},{-11581,20},{-11580,88},{-11576,4},{-11575,4},{-11574,4},{-11573,104},{-11572,4},{-11568,122},{-11564,64},{-11563,20},{-11562,30},{-11561,2},{-11556,8},{-11555,2},{-11552,176},{-11550,4},{-11548,10},{-11546,4},{-11541,6},{-11540,2},{-11538,8},{-11537,4},{-11536,8},{-11533,32},{-11532,6},{-11527,8},{-11526,12},{-11525,2},{-11524,16},{-11520,394},{-11516,70},{-11514,2},{-11510,14},{-11508,48},{-11505,4},{-11504,164},{-11502,66},{-11501,12},{-11498,4},{-11496,14},{-11492,44},{-11490,14},{-11488,12},{-11487,10},{-11486,8},{-11485,4},{-11480,82},{-11478,8},{-11475,28},{-11474,92},{-11472,12},{-11471,6},{-11468,50},{-11466,2},{-11464,22},{-11462,2},{-11461,64},{-11460,28},{-11456,24},{-11455,2},{-11450,8},{-11449,8},{-11448,18},{-11441,32},{-11440,44},{-11438,186},{-11436,42},{-11434,16},{-11432,536},{-11430,8},{-11428,36},{-11424,18},{-11423,32},{-11420,44},{-11418,4},{-11416,72},{-11412,8},{-11410,8},{-11408,8},{-11407,4},{-11404,32},{-11402,16},{-11400,16},{-11396,64},{-11394,12},{-11392,6},{-11391,8},{-11390,32},{-11388,152},{-11387,132},{-11382,4},{-11381,8},{-11378,6},{-11376,36},{-11374,2},{-11372,4},{-11370,22},{-11368,254},{-11364,12},{-11363,8},{-11361,2},{-11360,72},{-11358,112},{-11356,42},{-11353,72},{-11352,56},{-11350,4},{-11348,56},{-11345,4},{-11344,106},{-11343,4},{-11342,4},{-11340,84},{-11339,8},{-11338,12},{-11336,36},{-11335,8},{-11334,32},{-11332,8},{-11331,8},{-11330,24},{-11329,8},{-11328,252},{-11327,44},{-11325,10},{-11324,116},{-11323,16},{-11322,20},{-11321,16},{-11320,224},{-11318,16},{-11316,44},{-11315,2},{-11314,8},{-11313,76},{-11312,64},{-11310,34},{-11307,16},{-11306,24},{-11304,12},{-11303,20},{-11302,44},{-11300,8},{-11299,8},{-11298,22},{-11297,40},{-11295,8},{-11293,24},{-11292,44},{-11290,28},{-11289,32},{-11288,20},{-11286,24},{-11285,4},{-11284,350},{-11280,146},{-11278,20},{-11276,32},{-11273,12},{-11272,168},{-11270,34},{-11268,32},{-11266,12},{-11265,2},{-11264,16},{-11263,24},{-11260,38},{-11256,80},{-11252,128},{-11248,388},{-11246,2},{-11243,12},{-11240,204},{-11238,12},{-11235,8},{-11234,2},{-11233,8},{-11232,402},{-11229,4},{-11227,16},{-11226,8},{-11222,40},{-11220,8},{-11218,20},{-11216,72},{-11214,12},{-11212,72},{-11210,32},{-11208,4},{-11207,8},{-11204,32},{-11200,26},{-11196,8},{-11195,6},{-11193,8},{-11192,36},{-11188,2},{-11187,4},{-11184,60},{-11183,76},{-11182,2},{-11180,6},{-11178,128},{-11177,16},{-11176,32},{-11174,20},{-11168,132},{-11166,4},{-11162,2},{-11161,24},{-11160,104},{-11159,8},{-11156,8},{-11155,4},{-11154,8},{-11153,8},{-11152,40},{-11149,8},{-11148,4},{-11145,4},{-11144,96},{-11143,4},{-11142,32},{-11140,8},{-11138,4},{-11136,220},{-11130,8},{-11126,8},{-11124,110},{-11122,28},{-11120,294},{-11119,4},{-11117,16},{-11116,78},{-11115,4},{-11111,2},{-11110,20},{-11108,14},{-11107,64},{-11106,4},{-11105,8},{-11104,52},{-11102,40},{-11100,12},{-11096,148},{-11095,4},{-11094,64},{-11092,12},{-11091,4},{-11090,2},{-11088,92},{-11082,4},{-11080,12},{-11079,2},{-11076,8},{-11075,16},{-11074,4},{-11072,46},{-11070,76},{-11069,12},{-11068,4},{-11067,2},{-11064,2},{-11063,16},{-11060,4},{-11056,198},{-11053,80},{-11052,4},{-11051,16},{-11050,4},{-11048,112},{-11046,56},{-11045,64},{-11044,4},{-11043,52},{-11040,56},{-11038,8},{-11036,16},{-11035,16},{-11033,4},{-11032,32},{-11030,12},{-11028,12},{-11026,4},{-11025,4},{-11024,154},{-11023,4},{-11022,40},{-11020,36},{-11016,8},{-11015,24},{-11014,2},{-11011,4},{-11010,8},{-11008,4},{-11007,8},{-11005,28},{-11004,20},{-11001,28},{-10998,36},{-10997,84},{-10995,4},{-10994,24},{-10992,280},{-10991,16},{-10989,4},{-10984,8},{-10982,160},{-10980,548},{-10978,28},{-10976,112},{-10975,2},{-10973,16},{-10972,4},{-10970,2},{-10968,46},{-10966,16},{-10965,4},{-10964,2},{-10960,266},{-10958,24},{-10957,2},{-10956,2},{-10954,8},{-10950,52},{-10949,24},{-10945,16},{-10944,310},{-10940,4},{-10938,8},{-10936,150},{-10935,10},{-10933,44},{-10930,36},{-10928,2980},{-10926,4},{-10925,162},{-10924,4},{-10920,40},{-10919,40},{-10918,356},{-10916,8},{-10912,382},{-10910,8},{-10909,4},{-10908,12},{-10907,12},{-10905,10},{-10904,28},{-10902,8},{-10900,4},{-10899,8},{-10896,52},{-10893,12},{-10892,92},{-10890,40},{-10889,8},{-10888,20},{-10887,8},{-10886,16},{-10885,4},{-10884,4},{-10883,144},{-10880,86},{-10879,32},{-10878,8},{-10877,48},{-10875,24},{-10874,16},{-10873,4},{-10872,366},{-10869,8},{-10868,32},{-10867,28},{-10864,172},{-10860,56},{-10856,40},{-10855,2},{-10854,24},{-10853,4},{-10852,32},{-10850,2},{-10848,408},{-10844,112},{-10843,10},{-10841,24},{-10840,152},{-10839,16},{-10836,64},{-10835,2},{-10832,328},{-10829,2},{-10828,8},{-10825,12},{-10824,8},{-10820,200},{-10819,10},{-10817,20},{-10816,4},{-10815,4},{-10812,36},{-10810,4},{-10808,146},{-10806,16},{-10804,14},{-10803,8},{-10801,8},{-10800,754},{-10795,8},{-10793,20},{-10792,16},{-10790,8},{-10788,8},{-10787,4},{-10785,4},{-10784,60},{-10782,4},{-10779,8},{-10773,8},{-10772,24},{-10771,18},{-10770,20},{-10769,4},{-10768,424},{-10767,32},{-10766,4},{-10764,524},{-10763,16},{-10762,24},{-10761,6},{-10760,266},{-10759,28},{-10758,14},{-10756,28},{-10755,6},{-10752,138},{-10750,4},{-10749,10},{-10748,134},{-10746,68},{-10744,8},{-10740,22},{-10739,2},{-10738,4},{-10736,28},{-10735,2},{-10734,20},{-10732,62},{-10730,2},{-10729,4},{-10728,158},{-10727,6},{-10725,8},{-10724,72},{-10722,8},{-10720,944},{-10716,52},{-10712,48},{-10711,8},{-10710,8},{-10706,4},{-10704,12},{-10703,4},{-10701,6},{-10700,80},{-10699,68},{-10696,4},{-10694,6},{-10692,74},{-10691,8},{-10687,16},{-10686,8},{-10685,4},{-10683,30},{-10682,32},{-10680,100},{-10679,22},{-10678,4},{-10677,12},{-10676,248},{-10675,6},{-10674,8},{-10672,244},{-10671,8},{-10668,68},{-10667,8},{-10666,4},{-10664,4},{-10660,14},{-10658,14},{-10656,78},{-10655,10},{-10654,8},{-10652,40},{-10650,4},{-10645,4},{-10644,8},{-10642,8},{-10640,1938},{-10638,20},{-10637,6},{-10635,16},{-10632,16},{-10627,8},{-10626,16},{-10625,6},{-10624,20},{-10622,8},{-10620,74},{-10619,54},{-10616,1536},{-10615,6},{-10613,4},{-10612,36},{-10609,6},{-10608,110},{-10607,18},{-10604,12},{-10603,6},{-10601,4},{-10600,2},{-10598,20},{-10596,4},{-10594,4},{-10593,40},{-10592,46},{-10590,4},{-10588,22},{-10587,10},{-10586,44},{-10584,2472},{-10583,12},{-10582,4},{-10581,6},{-10580,16},{-10578,152},{-10576,376},{-10574,4},{-10572,8},{-10571,2},{-10569,28},{-10568,306},{-10567,24},{-10566,2},{-10565,2},{-10564,36},{-10560,70},{-10558,2},{-10557,10},{-10556,174},{-10554,24},{-10552,26},{-10550,2},{-10549,4},{-10548,6},{-10546,26},{-10544,12},{-10542,14},{-10540,2},{-10537,24},{-10536,16},{-10535,2},{-10533,4},{-10532,514},{-10531,8},{-10530,10},{-10529,4},{-10524,10},{-10520,32},{-10519,2},{-10516,32},{-10515,4},{-10514,8},{-10512,572},{-10511,12},{-10510,4},{-10509,8},{-10508,8},{-10507,6},{-10506,14},{-10504,4},{-10502,6},{-10501,18},{-10500,134},{-10499,18},{-10498,42},{-10497,10},{-10496,72},{-10495,44},{-10494,276},{-10492,32},{-10491,2},{-10490,58},{-10488,490},{-10485,4},{-10484,16},{-10483,2},{-10482,46},{-10481,20},{-10480,782},{-10479,2},{-10476,14},{-10473,2},{-10472,60},{-10470,14},{-10468,26},{-10466,2},{-10465,6},{-10464,236},{-10462,10},{-10461,6},{-10460,40},{-10459,4},{-10458,14},{-10456,206},{-10455,12},{-10452,28},{-10450,12},{-10449,2},{-10448,86},{-10447,8},{-10444,24},{-10440,494},{-10436,36},{-10435,26},{-10434,2},{-10432,522},{-10430,46},{-10428,26},{-10426,4},{-10425,2},{-10424,16},{-10422,18},{-10421,4},{-10418,8},{-10416,7644},{-10412,14},{-10410,8},{-10409,8},{-10408,64},{-10407,8},{-10404,28},{-10400,112},{-10398,4},{-10397,8},{-10396,136},{-10395,4},{-10392,32},{-10388,116},{-10384,254},{-10382,44},{-10381,8},{-10380,2},{-10377,4},{-10372,84},{-10371,8},{-10370,12},{-10368,410},{-10364,36},{-10363,4},{-10360,38},{-10356,12},{-10354,24},{-10352,30},{-10350,8},{-10346,2},{-10345,78},{-10344,76},{-10343,8},{-10342,8},{-10341,4},{-10340,8},{-10337,4},{-10336,464},{-10332,18},{-10331,2},{-10330,8},{-10329,32},{-10328,80},{-10326,2},{-10325,2},{-10324,24},{-10323,8},{-10320,36},{-10318,4},{-10317,10},{-10316,408},{-10315,2},{-10314,4},{-10313,2},{-10312,8},{-10308,48},{-10305,6},{-10304,176},{-10302,18},{-10301,20},{-10300,18},{-10296,676},{-10295,34},{-10293,20},{-10292,12},{-10291,2},{-10288,132},{-10286,2},{-10284,104},{-10283,16},{-10281,32},{-10280,58},{-10277,2},{-10276,20},{-10275,16},{-10274,2},{-10273,2},{-10272,42},{-10270,2},{-10269,2},{-10266,6},{-10265,12},{-10264,24},{-10263,2},{-10260,48},{-10259,8},{-10256,92},{-10250,6},{-10248,24},{-10247,4},{-10244,8},{-10243,6},{-10242,2},{-10240,170},{-10239,2},{-10232,48},{-10230,12},{-10225,6},{-10224,62},{-10223,4},{-10222,12},{-10220,12},{-10216,4},{-10215,14},{-10213,10},{-10212,24},{-10208,4},{-10206,16},{-10205,10},{-10204,4},{-10202,68},{-10200,30},{-10199,4},{-10196,4},{-10195,8},{-10194,16},{-10192,80},{-10190,6},{-10189,8},{-10188,36},{-10184,26},{-10180,26},{-10176,102},{-10172,24},{-10169,2},{-10168,4},{-10165,8},{-10164,16},{-10163,32},{-10160,4},{-10159,12},{-10158,16},{-10156,12},{-10152,360},{-10150,10},{-10149,2},{-10148,4},{-10146,172},{-10144,44},{-10140,20},{-10139,60},{-10138,12},{-10136,24},{-10135,16},{-10132,24},{-10130,114},{-10128,16},{-10125,8},{-10123,10},{-10122,2},{-10120,48},{-10118,4},{-10117,16},{-10116,4},{-10112,44},{-10110,38},{-10108,8},{-10106,16},{-10105,4},{-10104,60},{-10103,8},{-10101,6},{-10100,12},{-10098,34},{-10097,6},{-10096,4},{-10095,6},{-10094,4},{-10092,32},{-10088,6},{-10087,4},{-10086,44},{-10085,2},{-10084,6},{-10082,34},{-10080,812},{-10079,12},{-10078,8},{-10077,2},{-10074,40},{-10072,60},{-10071,6},{-10070,24},{-10069,20},{-10068,16},{-10066,2},{-10064,1684},{-10060,40},{-10059,6},{-10056,10},{-10053,2},{-10052,2},{-10050,16},{-10049,4},{-10048,16},{-10044,48},{-10040,10},{-10037,16},{-10036,56},{-10035,4},{-10032,12},{-10031,2},{-10030,6},{-10029,4},{-10028,10},{-10024,66},{-10022,8},{-10020,102},{-10017,8},{-10015,4},{-10014,102},{-10011,4},{-10010,2},{-10009,4},{-10008,180},{-10006,6},{-10002,36},{-10000,274},{-9998,8},{-9996,8},{-9995,4},{-9992,14},{-9990,4},{-9988,80},{-9986,4},{-9985,16},{-9984,216},{-9981,10},{-9980,16},{-9979,8},{-9978,8},{-9976,44},{-9975,2},{-9974,8},{-9972,52},{-9968,104},{-9964,24},{-9963,70},{-9962,18},{-9961,8},{-9960,84},{-9957,12},{-9956,68},{-9954,8},{-9952,164},{-9950,6},{-9948,4},{-9947,4},{-9944,322},{-9942,2},{-9940,6},{-9939,10},{-9936,506},{-9935,4},{-9934,36},{-9933,2},{-9932,24},{-9930,2},{-9928,142},{-9927,32},{-9925,2},{-9924,8},{-9920,708},{-9916,4},{-9913,12},{-9912,136},{-9910,14},{-9909,4},{-9908,32},{-9905,2},{-9904,44},{-9900,44},{-9898,16},{-9896,34},{-9895,4},{-9894,16},{-9892,8},{-9890,16},{-9888,40},{-9886,58},{-9883,4},{-9880,614},{-9877,6},{-9876,14},{-9872,12},{-9870,6},{-9868,24},{-9867,12},{-9866,14},{-9865,22},{-9864,26},{-9863,2},{-9862,14},{-9861,6},{-9860,124},{-9858,32},{-9856,166},{-9855,4},{-9853,8},{-9852,12},{-9851,8},{-9850,14},{-9848,124},{-9847,8},{-9846,8},{-9845,8},{-9844,8},{-9843,16},{-9840,134},{-9839,4},{-9838,16},{-9836,24},{-9835,16},{-9834,4},{-9833,24},{-9832,12},{-9831,16},{-9830,4},{-9829,20},{-9828,664},{-9824,156},{-9822,30},{-9821,6},{-9820,10},{-9819,4},{-9818,4},{-9816,2256},{-9815,8},{-9814,2},{-9813,6},{-9812,52},{-9811,8},{-9810,22},{-9808,20},{-9807,6},{-9806,10},{-9804,104},{-9802,24},{-9801,8},{-9800,46},{-9799,16},{-9798,4},{-9797,32},{-9796,158},{-9795,54},{-9794,16},{-9793,30},{-9792,160},{-9791,12},{-9788,94},{-9787,14},{-9785,4},{-9784,176},{-9783,4},{-9781,12},{-9780,10},{-9776,260},{-9775,26},{-9774,4},{-9772,24},{-9768,328},{-9767,2},{-9766,30},{-9764,64},{-9762,40},{-9760,12},{-9759,208},{-9756,110},{-9754,6},{-9753,16},{-9752,4},{-9751,24},{-9750,36},{-9749,12},{-9748,272},{-9747,16},{-9746,2},{-9744,122},{-9742,4},{-9738,12},{-9736,24},{-9733,18},{-9732,8},{-9730,8},{-9728,130},{-9726,6},{-9725,6},{-9724,88},{-9723,8},{-9720,152},{-9718,4},{-9717,8},{-9716,100},{-9715,16},{-9713,8},{-9712,284},{-9710,8},{-9708,6},{-9704,4},{-9703,8},{-9702,2},{-9700,280},{-9699,4},{-9696,104},{-9694,32},{-9693,56},{-9692,144},{-9690,8},{-9689,16},{-9688,60},{-9686,32},{-9684,182},{-9682,8},{-9680,98},{-9679,8},{-9678,56},{-9677,14},{-9676,6},{-9673,4},{-9672,46},{-9670,24},{-9668,38},{-9666,16},{-9664,140},{-9662,8},{-9661,16},{-9660,58},{-9659,10},{-9658,16},{-9657,8},{-9656,12},{-9655,4},{-9654,4},{-9653,24},{-9650,8},{-9649,12},{-9648,18},{-9647,2},{-9646,30},{-9645,14},{-9644,40},{-9641,16},{-9640,38},{-9639,16},{-9638,68},{-9637,20},{-9636,304},{-9635,28},{-9633,4},{-9632,46},{-9630,8},{-9628,208},{-9624,46},{-9622,2},{-9620,20},{-9616,100},{-9614,12},{-9613,4},{-9612,1284},{-9610,50},{-9609,8},{-9608,16},{-9607,32},{-9606,4},{-9605,8},{-9604,60},{-9603,6},{-9602,8},{-9600,148},{-9599,20},{-9597,36},{-9596,144},{-9595,8},{-9594,12},{-9593,24},{-9592,26},{-9590,6},{-9589,8},{-9588,82},{-9585,52},{-9584,214},{-9582,20},{-9581,2},{-9580,32},{-9579,4},{-9578,4},{-9576,60},{-9574,12},{-9571,2},{-9570,10},{-9569,36},{-9566,36},{-9565,4},{-9564,22},{-9562,8},{-9560,4},{-9558,60},{-9556,244},{-9555,4},{-9554,2},{-9553,4},{-9552,812},{-9551,10},{-9550,20},{-9549,4},{-9548,26},{-9547,8},{-9546,10},{-9545,32},{-9544,16},{-9541,6},{-9540,16},{-9538,4},{-9536,14},{-9535,4},{-9530,6},{-9528,40},{-9527,4},{-9526,4},{-9525,18},{-9524,12},{-9522,4},{-9520,98},{-9518,10},{-9516,16},{-9512,24},{-9510,4},{-9508,8},{-9507,20},{-9506,72},{-9505,4},{-9504,4474},{-9499,2},{-9496,24},{-9495,4},{-9493,6},{-9492,8},{-9491,8},{-9490,4},{-9488,330},{-9487,2},{-9485,4},{-9482,26},{-9480,40},{-9479,4},{-9478,4},{-9476,390},{-9475,26},{-9472,50},{-9471,64},{-9468,200},{-9467,4},{-9464,68},{-9462,22},{-9460,16},{-9459,4},{-9458,4},{-9456,310},{-9453,4},{-9452,264},{-9451,32},{-9450,12},{-9449,4},{-9448,252},{-9444,44},{-9442,6},{-9441,12},{-9440,10},{-9439,8},{-9437,60},{-9436,10},{-9435,8},{-9432,34},{-9431,4},{-9430,8},{-9429,64},{-9428,4},{-9427,2},{-9426,24},{-9425,20},{-9424,1726},{-9420,40},{-9419,24},{-9418,12},{-9416,36},{-9414,4},{-9413,12},{-9412,24},{-9410,30},{-9408,202},{-9407,2},{-9405,8},{-9404,260},{-9402,4},{-9400,4},{-9399,38},{-9398,38},{-9396,716},{-9395,2},{-9394,4},{-9392,162},{-9390,162},{-9388,4},{-9384,288},{-9383,16},{-9382,4},{-9380,36},{-9378,24},{-9377,6},{-9376,1582},{-9375,4},{-9373,8},{-9372,34},{-9371,2},{-9370,28},{-9368,288},{-9366,16},{-9364,122},{-9363,20},{-9362,104},{-9361,8},{-9360,74},{-9358,4},{-9357,4},{-9356,134},{-9355,10},{-9354,10},{-9353,28},{-9352,20},{-9350,8},{-9349,16},{-9348,86},{-9347,6},{-9346,12},{-9344,36},{-9343,4},{-9342,100},{-9340,64},{-9339,12},{-9338,4},{-9336,56},{-9335,64},{-9334,48},{-9333,12},{-9332,54},{-9330,10},{-9328,738},{-9327,18},{-9325,48},{-9324,60},{-9323,2},{-9322,2},{-9320,224},{-9318,14},{-9316,72},{-9315,20},{-9314,36},{-9313,10},{-9312,334},{-9310,8},{-9309,4},{-9308,62},{-9307,2},{-9306,158},{-9305,16},{-9304,4},{-9303,12},{-9300,338},{-9299,6},{-9298,16},{-9296,38},{-9295,20},{-9292,58},{-9291,8},{-9288,68},{-9286,8},{-9284,100},{-9283,24},{-9282,28},{-9281,20},{-9280,84},{-9277,2},{-9276,120},{-9275,18},{-9273,120},{-9272,98},{-9270,8},{-9269,4},{-9268,32},{-9265,16},{-9264,110},{-9261,4},{-9260,134},{-9258,8},{-9257,16},{-9256,26},{-9255,130},{-9254,50},{-9253,8},{-9252,26},{-9251,6},{-9250,6},{-9248,4},{-9246,54},{-9245,2},{-9244,24},{-9243,12},{-9242,2},{-9241,4},{-9240,98},{-9239,26},{-9237,8},{-9236,152},{-9232,52},{-9231,8},{-9230,28},{-9229,4},{-9228,104},{-9227,8},{-9226,4},{-9225,30},{-9223,4},{-9220,416},{-9218,2},{-9217,6},{-9216,248},{-9215,6},{-9214,16},{-9209,12},{-9208,66},{-9207,4},{-9206,4},{-9205,8},{-9204,16},{-9203,12},{-9202,4},{-9200,740},{-9199,4},{-9198,36},{-9196,24},{-9193,4},{-9192,44},{-9190,10},{-9189,2},{-9188,18},{-9187,2},{-9185,6},{-9184,50},{-9183,4},{-9182,4},{-9180,564},{-9179,32},{-9176,2},{-9174,4},{-9173,2},{-9172,12},{-9171,4},{-9170,32},{-9168,132},{-9165,4},{-9164,208},{-9161,18},{-9160,40},{-9159,2},{-9158,26},{-9156,144},{-9154,16},{-9152,6},{-9151,52},{-9150,124},{-9148,20},{-9145,4},{-9144,84},{-9143,10},{-9141,4},{-9140,48},{-9139,4},{-9138,40},{-9137,24},{-9136,92},{-9135,18},{-9134,2},{-9133,4},{-9132,124},{-9131,4},{-9130,2},{-9128,8},{-9126,4},{-9125,40},{-9124,10},{-9122,4},{-9121,4},{-9120,608},{-9119,4},{-9116,4},{-9115,6},{-9114,4},{-9112,20},{-9111,76},{-9110,18},{-9108,18},{-9106,4},{-9104,8},{-9102,48},{-9100,20},{-9099,12},{-9098,24},{-9097,2},{-9096,12},{-9095,2},{-9094,4},{-9092,16},{-9091,8},{-9090,36},{-9088,24},{-9086,8},{-9085,10},{-9084,84},{-9082,24},{-9081,4},{-9080,16},{-9078,16},{-9077,4},{-9075,24},{-9072,448},{-9070,4},{-9068,888},{-9067,4},{-9066,20},{-9065,2},{-9064,154},{-9063,70},{-9061,2},{-9060,32},{-9059,4},{-9058,72},{-9057,4},{-9056,36},{-9051,4},{-9050,28},{-9049,8},{-9048,36},{-9047,6},{-9046,2},{-9045,4},{-9044,36},{-9042,2},{-9041,8},{-9040,52},{-9038,2},{-9037,4},{-9036,34},{-9035,10},{-9034,8},{-9033,8},{-9032,2},{-9030,4},{-9029,12},{-9028,48},{-9027,8},{-9026,6},{-9025,4},{-9024,92},{-9020,4},{-9018,4},{-9017,16},{-9016,236},{-9015,4},{-9013,8},{-9012,12},{-9011,44},{-9008,342},{-9006,20},{-9005,18},{-9004,24},{-9000,150},{-8998,8},{-8997,20},{-8995,26},{-8991,4},{-8990,32},{-8989,8},{-8988,32},{-8984,36},{-8983,16},{-8981,14},{-8980,18},{-8979,62},{-8978,4},{-8977,4},{-8976,20},{-8975,2},{-8974,56},{-8973,4},{-8972,32},{-8971,16},{-8970,8},{-8969,16},{-8968,80},{-8965,4},{-8964,96},{-8963,8},{-8960,18},{-8958,24},{-8957,4},{-8956,4},{-8955,8},{-8954,4},{-8953,24},{-8952,42},{-8951,26},{-8950,4},{-8949,8},{-8948,20},{-8946,64},{-8944,56},{-8942,6},{-8941,10},{-8940,20},{-8937,96},{-8936,148},{-8934,8},{-8932,4},{-8929,8},{-8928,46},{-8926,24},{-8925,4},{-8924,12},{-8922,4},{-8916,6},{-8915,26},{-8912,42},{-8910,8},{-8909,2},{-8908,250},{-8907,8},{-8905,4},{-8904,532},{-8903,8},{-8898,4},{-8896,58},{-8895,10},{-8893,2},{-8892,4},{-8890,8},{-8888,16},{-8886,32},{-8885,4},{-8884,12},{-8883,52},{-8882,4},{-8880,154},{-8879,2},{-8878,6},{-8877,4},{-8876,26},{-8874,94},{-8873,8},{-8872,22},{-8870,6},{-8868,22},{-8865,2},{-8864,28},{-8862,20},{-8861,2},{-8860,18},{-8859,22},{-8858,14},{-8856,74},{-8855,8},{-8854,2},{-8852,44},{-8851,4},{-8850,18},{-8848,36},{-8847,6},{-8846,8},{-8844,28},{-8840,102},{-8839,10},{-8836,26},{-8835,4},{-8834,10},{-8833,4},{-8832,1616},{-8831,4},{-8830,12},{-8829,2},{-8828,78},{-8827,2},{-8826,12},{-8825,20},{-8824,32},{-8823,34},{-8820,44},{-8819,48},{-8818,18},{-8816,146},{-8815,24},{-8813,28},{-8812,52},{-8811,28},{-8810,88},{-8809,24},{-8808,114},{-8806,4},{-8805,44},{-8804,34},{-8802,24},{-8801,8},{-8800,30},{-8799,20},{-8798,10},{-8797,44},{-8796,50},{-8795,32},{-8794,2},{-8793,40},{-8792,214},{-8791,12},{-8790,22},{-8789,4},{-8788,64},{-8786,28},{-8785,26},{-8784,230},{-8783,28},{-8782,10},{-8781,36},{-8780,28},{-8779,20},{-8778,12},{-8777,8},{-8776,114},{-8773,30},{-8772,4},{-8771,28},{-8769,16},{-8768,88},{-8765,14},{-8764,4},{-8763,12},{-8762,8},{-8760,46},{-8759,2},{-8756,50},{-8755,14},{-8754,12},{-8752,106},{-8750,8},{-8749,2},{-8748,560},{-8745,6},{-8744,16},{-8743,8},{-8742,10},{-8741,2},{-8740,4},{-8738,6},{-8736,136},{-8733,12},{-8731,6},{-8730,6},{-8729,22},{-8728,32},{-8727,34},{-8726,46},{-8725,76},{-8724,94},{-8723,24},{-8722,4},{-8721,22},{-8720,74},{-8719,8},{-8718,4},{-8717,4},{-8716,12},{-8715,8},{-8714,64},{-8712,228},{-8711,8},{-8708,96},{-8705,2},{-8704,302},{-8702,24},{-8701,30},{-8700,102},{-8699,18},{-8698,8},{-8696,160},{-8695,14},{-8694,4},{-8693,8},{-8692,8},{-8690,30},{-8689,2},{-8688,1204},{-8687,4},{-8686,4},{-8684,34},{-8683,24},{-8682,8},{-8681,16},{-8680,34},{-8679,60},{-8678,26},{-8677,16},{-8676,28},{-8675,2},{-8674,100},{-8673,8},{-8672,116},{-8668,20},{-8666,42},{-8665,6},{-8664,4},{-8662,16},{-8660,6},{-8659,86},{-8658,74},{-8657,24},{-8656,22},{-8654,12},{-8653,4},{-8652,12},{-8650,14},{-8649,8},{-8648,24},{-8646,24},{-8645,30},{-8644,12},{-8643,52},{-8642,8},{-8640,630},{-8638,8},{-8636,102},{-8635,30},{-8634,100},{-8633,32},{-8632,22},{-8631,4},{-8630,4},{-8629,8},{-8628,18},{-8627,4},{-8626,174},{-8625,4},{-8624,54},{-8623,4},{-8622,42},{-8621,4},{-8620,14},{-8618,4},{-8617,72},{-8616,228},{-8615,18},{-8614,4},{-8613,4},{-8612,126},{-8611,28},{-8610,10},{-8608,220},{-8607,26},{-8605,42},{-8604,16},{-8603,8},{-8602,6},{-8601,4},{-8600,132},{-8599,18},{-8598,34},{-8595,6},{-8594,2},{-8593,4},{-8592,336},{-8591,8},{-8590,110},{-8589,12},{-8588,10},{-8587,10},{-8586,522},{-8585,2},{-8584,216},{-8583,4},{-8582,36},{-8581,16},{-8580,96},{-8579,2},{-8578,14},{-8576,24},{-8575,46},{-8572,192},{-8571,8},{-8570,32},{-8569,4},{-8568,102},{-8567,12},{-8566,12},{-8565,40},{-8564,6},{-8563,34},{-8562,8},{-8560,68},{-8559,16},{-8557,40},{-8556,1442},{-8555,44},{-8554,14},{-8553,14},{-8552,72},{-8551,20},{-8550,26},{-8549,6},{-8548,34},{-8547,4},{-8546,52},{-8545,6},{-8544,92},{-8542,8},{-8541,16},{-8540,26},{-8539,8},{-8538,8},{-8537,4},{-8536,480},{-8535,56},{-8534,2},{-8533,24},{-8532,68},{-8530,4},{-8529,8},{-8528,156},{-8527,12},{-8526,72},{-8525,14},{-8520,62},{-8518,10},{-8517,42},{-8516,16},{-8515,16},{-8514,72},{-8513,2},{-8512,50},{-8511,20},{-8510,8},{-8509,18},{-8508,294},{-8507,32},{-8506,6},{-8505,10},{-8504,116},{-8503,18},{-8502,10},{-8501,22},{-8500,18},{-8499,4},{-8498,4},{-8496,1158},{-8495,16},{-8494,48},{-8493,16},{-8492,8},{-8490,26},{-8489,18},{-8488,48},{-8487,10},{-8486,2},{-8485,16},{-8484,8},{-8483,4},{-8481,8},{-8480,46},{-8479,2},{-8478,512},{-8477,12},{-8476,28},{-8474,12},{-8473,18},{-8472,4},{-8469,4},{-8468,18},{-8467,16},{-8465,10},{-8464,4},{-8463,12},{-8462,28},{-8461,10},{-8460,60},{-8459,24},{-8457,66},{-8456,156},{-8455,52},{-8454,16},{-8453,54},{-8452,10},{-8451,16},{-8450,12},{-8448,1232},{-8447,6},{-8446,26},{-8445,32},{-8444,4},{-8443,18},{-8442,80},{-8441,6},{-8440,164},{-8439,78},{-8438,28},{-8437,16},{-8436,46},{-8435,6},{-8434,6},{-8433,8},{-8432,130},{-8431,10},{-8428,88},{-8427,20},{-8426,24},{-8425,22},{-8424,126},{-8421,4},{-8420,24},{-8419,2},{-8418,44},{-8417,16},{-8416,394},{-8415,8},{-8413,8},{-8412,40},{-8410,4},{-8408,754},{-8407,4},{-8406,20},{-8405,44},{-8404,32},{-8403,12},{-8402,8},{-8401,16},{-8400,606},{-8398,26},{-8397,12},{-8396,8},{-8395,2},{-8394,8},{-8393,20},{-8391,4},{-8390,24},{-8388,208},{-8387,64},{-8385,16},{-8384,2472},{-8382,12},{-8381,2},{-8380,16},{-8379,4},{-8378,34},{-8376,264},{-8375,12},{-8373,16},{-8372,4},{-8371,2},{-8370,56},{-8369,40},{-8368,208},{-8366,18},{-8364,24},{-8363,12},{-8361,30},{-8360,38},{-8358,2},{-8357,4},{-8356,8},{-8355,84},{-8354,6},{-8353,10},{-8352,1740},{-8350,24},{-8349,4},{-8348,12},{-8347,14},{-8346,12},{-8345,12},{-8344,12},{-8343,44},{-8342,604},{-8341,8},{-8340,4},{-8339,4},{-8338,10},{-8336,410},{-8334,210},{-8333,228},{-8332,1742},{-8331,190},{-8330,148},{-8329,288},{-8328,48},{-8327,8},{-8326,16},{-8325,32},{-8324,478},{-8323,8},{-8322,24},{-8320,410},{-8319,4},{-8318,12},{-8317,8},{-8316,80},{-8315,30},{-8314,8},{-8313,2},{-8312,32},{-8311,24},{-8310,26},{-8307,58},{-8305,8},{-8304,952},{-8303,8},{-8302,24},{-8301,12},{-8300,24},{-8299,44},{-8298,328},{-8297,8},{-8296,10},{-8294,44},{-8293,4},{-8292,80},{-8291,4},{-8290,8},{-8289,10},{-8288,68},{-8287,2},{-8286,144},{-8285,24},{-8284,44},{-8283,4},{-8282,24},{-8281,16},{-8280,586},{-8279,8},{-8278,36},{-8277,26},{-8276,12},{-8275,40},{-8274,24},{-8273,24},{-8272,424},{-8270,12},{-8269,6},{-8268,74},{-8267,4},{-8266,52},{-8265,10},{-8264,8},{-8263,2},{-8262,66},{-8261,4},{-8260,10},{-8259,6},{-8258,40},{-8257,4},{-8256,88},{-8255,6},{-8254,50},{-8253,6},{-8252,8},{-8251,8},{-8250,6},{-8249,16},{-8248,174},{-8247,10},{-8245,4},{-8244,110},{-8243,6},{-8242,8},{-8240,22},{-8238,16},{-8237,4},{-8236,4},{-8235,16},{-8234,12},{-8233,16},{-8232,364},{-8231,2},{-8230,20},{-8229,14},{-8228,320},{-8227,8},{-8225,8},{-8224,108},{-8222,20},{-8221,78},{-8220,52},{-8219,6},{-8217,20},{-8216,36},{-8215,2},{-8214,4},{-8213,36},{-8212,56},{-8211,6},{-8210,12},{-8209,8},{-8208,808},{-8207,4},{-8206,98},{-8205,20},{-8204,32},{-8203,24},{-8202,52},{-8201,12},{-8200,158},{-8198,10},{-8197,24},{-8196,24},{-8195,100},{-8193,12},{-8192,118},{-8190,70},{-8189,14},{-8188,30},{-8187,16},{-8186,12},{-8185,4},{-8184,14},{-8183,2},{-8181,130},{-8180,34},{-8179,12},{-8178,130},{-8177,22},{-8176,56},{-8174,4},{-8173,8},{-8172,70},{-8171,24},{-8170,10},{-8169,4},{-8168,40},{-8166,96},{-8165,74},{-8164,20},{-8163,4},{-8162,16},{-8161,76},{-8160,654},{-8159,28},{-8158,6},{-8157,38},{-8156,208},{-8155,8},{-8154,72},{-8153,4},{-8152,20},{-8150,22},{-8149,6},{-8148,28},{-8147,2},{-8146,28},{-8145,10},{-8144,194},{-8142,16},{-8141,4},{-8140,62},{-8139,10},{-8138,50},{-8137,2},{-8136,214},{-8134,32},{-8133,4},{-8132,144},{-8131,12},{-8130,36},{-8129,12},{-8128,132},{-8127,28},{-8126,34},{-8125,16},{-8124,776},{-8122,4},{-8120,134},{-8119,20},{-8118,24},{-8117,12},{-8116,8},{-8115,4},{-8114,4},{-8113,2},{-8112,102},{-8111,76},{-8110,8},{-8108,32},{-8106,8},{-8104,58},{-8100,80},{-8099,6},{-8098,18},{-8097,12},{-8096,28},{-8095,6},{-8094,74},{-8093,8},{-8092,66},{-8091,38},{-8090,20},{-8089,70},{-8088,174},{-8087,38},{-8086,8},{-8085,16},{-8084,566},{-8083,26},{-8082,188},{-8081,16},{-8080,1044},{-8079,4},{-8078,12},{-8077,122},{-8076,60},{-8075,18},{-8074,40},{-8073,4},{-8072,60},{-8071,20},{-8070,56},{-8069,4},{-8068,24},{-8067,8},{-8066,76},{-8065,4},{-8064,932},{-8063,10},{-8062,78},{-8061,24},{-8060,56},{-8059,26},{-8057,72},{-8056,964},{-8055,24},{-8054,4},{-8052,74},{-8051,56},{-8050,26},{-8049,40},{-8048,140},{-8046,60},{-8045,154},{-8044,10},{-8043,4},{-8042,12},{-8040,40},{-8038,8},{-8037,22},{-8036,4},{-8035,74},{-8032,224},{-8031,4},{-8030,18},{-8028,40},{-8027,12},{-8026,4},{-8025,20},{-8024,36},{-8023,2},{-8022,8},{-8021,78},{-8019,12},{-8018,70},{-8017,8},{-8016,1578},{-8015,8},{-8014,8},{-8012,60},{-8011,4},{-8010,82},{-8009,4},{-8008,92},{-8007,4},{-8006,12},{-8004,60},{-8002,12},{-8001,20},{-8000,140},{-7999,16},{-7998,12},{-7997,4},{-7996,106},{-7995,8},{-7993,24},{-7992,572},{-7991,4},{-7990,42},{-7989,24},{-7988,12},{-7987,4},{-7986,48},{-7985,90},{-7984,22},{-7983,8},{-7982,14},{-7981,12},{-7980,30},{-7979,10},{-7977,16},{-7976,90},{-7974,12},{-7973,2},{-7972,116},{-7971,8},{-7970,12},{-7969,68},{-7968,242},{-7967,100},{-7966,48},{-7965,12},{-7964,16},{-7963,10},{-7962,42},{-7960,954},{-7959,14},{-7958,12},{-7957,24},{-7956,546},{-7955,84},{-7954,6},{-7953,6},{-7952,18},{-7951,2},{-7950,14},{-7948,58},{-7947,26},{-7946,48},{-7945,32},{-7944,1836},{-7943,6},{-7942,12},{-7941,8},{-7940,12},{-7939,66},{-7938,44},{-7937,12},{-7936,1938},{-7934,14},{-7933,2},{-7931,12},{-7930,24},{-7929,20},{-7928,56},{-7927,52},{-7926,10},{-7925,4},{-7924,16},{-7923,20},{-7922,40},{-7921,20},{-7920,8104},{-7918,12},{-7917,18},{-7916,16},{-7915,90},{-7914,38},{-7913,32},{-7912,7294},{-7911,2},{-7910,270},{-7909,36},{-7908,60},{-7906,18},{-7904,60},{-7903,6},{-7902,26},{-7900,80},{-7899,60},{-7898,14},{-7897,2},{-7896,20},{-7895,6},{-7894,2},{-7893,12},{-7892,20},{-7891,8},{-7890,8},{-7889,64},{-7888,224},{-7887,42},{-7886,56},{-7885,60},{-7884,164},{-7883,10},{-7882,36},{-7881,8},{-7880,222},{-7879,22},{-7877,48},{-7876,124},{-7875,96},{-7874,26},{-7873,28},{-7872,360},{-7871,2},{-7870,18},{-7869,2},{-7868,98},{-7867,6},{-7866,58},{-7865,26},{-7864,160},{-7863,2},{-7861,126},{-7860,62},{-7858,80},{-7857,4},{-7856,6},{-7855,6},{-7854,84},{-7852,32},{-7850,2},{-7849,4},{-7848,196},{-7847,20},{-7846,12},{-7845,30},{-7844,82},{-7843,12},{-7842,12},{-7841,4},{-7840,436},{-7838,4},{-7837,48},{-7836,80},{-7835,164},{-7834,40},{-7833,70},{-7832,326},{-7831,16},{-7830,52},{-7829,44},{-7828,404},{-7827,4},{-7826,4},{-7825,8},{-7824,14},{-7823,80},{-7822,48},{-7821,28},{-7820,80},{-7819,16},{-7818,8},{-7817,56},{-7816,46},{-7815,24},{-7814,66},{-7813,14},{-7812,1028},{-7810,32},{-7809,26},{-7808,1070},{-7807,48},{-7806,70},{-7805,12},{-7804,416},{-7803,12},{-7801,16},{-7800,42},{-7799,20},{-7798,28},{-7797,160},{-7796,90},{-7795,80},{-7794,90},{-7793,32},{-7792,1908},{-7791,116},{-7790,166},{-7789,104},{-7788,16},{-7786,14},{-7785,28},{-7784,414},{-7783,8},{-7782,56},{-7781,32},{-7780,20},{-7779,42},{-7778,58},{-7777,76},{-7776,172},{-7775,54},{-7774,762},{-7773,32},{-7772,76},{-7771,20},{-7770,4},{-7769,18},{-7768,84},{-7767,4},{-7766,84},{-7765,54},{-7764,38},{-7763,8},{-7762,12},{-7761,4},{-7760,710},{-7758,64},{-7757,176},{-7756,242},{-7755,12},{-7754,80},{-7753,20},{-7752,152},{-7750,16},{-7749,68},{-7748,472},{-7747,8},{-7746,122},{-7745,152},{-7744,276},{-7743,36},{-7742,6},{-7741,16},{-7740,326},{-7737,4},{-7736,666},{-7735,48},{-7734,24},{-7732,56},{-7730,152},{-7729,2},{-7728,118},{-7724,90},{-7723,8},{-7722,6},{-7720,44},{-7719,8},{-7718,8},{-7717,28},{-7716,102},{-7714,58},{-7713,2},{-7712,460},{-7710,48},{-7708,120},{-7707,24},{-7706,14},{-7705,2},{-7704,208},{-7703,4},{-7702,8},{-7700,182},{-7699,88},{-7698,54},{-7696,148},{-7695,14},{-7694,20},{-7693,10},{-7692,368},{-7691,42},{-7690,16},{-7689,8},{-7688,256},{-7687,84},{-7686,12},{-7685,22},{-7684,100},{-7683,38},{-7682,146},{-7681,156},{-7680,4206},{-7678,12},{-7677,60},{-7676,100},{-7675,112},{-7674,16},{-7673,104},{-7672,650},{-7670,8},{-7669,8},{-7668,22},{-7667,8},{-7666,66},{-7665,18},{-7664,88},{-7663,28},{-7662,12},{-7661,48},{-7660,42},{-7659,36},{-7658,90},{-7657,16},{-7656,184},{-7655,6},{-7654,2},{-7653,28},{-7652,72},{-7651,48},{-7650,24},{-7649,28},{-7648,96},{-7647,20},{-7646,258},{-7645,20},{-7644,48},{-7643,4},{-7641,48},{-7640,348},{-7639,4},{-7638,78},{-7637,4},{-7636,108},{-7635,32},{-7634,160},{-7633,8},{-7632,624},{-7631,8},{-7630,2},{-7629,12},{-7628,48},{-7627,10},{-7626,30},{-7624,38},{-7623,48},{-7622,64},{-7621,28},{-7620,184},{-7619,96},{-7617,4},{-7616,40},{-7615,2},{-7614,124},{-7613,30},{-7612,20},{-7611,4},{-7610,16},{-7609,46},{-7608,480},{-7607,6},{-7606,22},{-7605,32},{-7604,80},{-7603,84},{-7602,4},{-7600,36},{-7599,30},{-7598,48},{-7597,52},{-7596,30},{-7595,38},{-7594,12},{-7593,4},{-7592,34},{-7590,24},{-7589,10},{-7588,48},{-7587,44},{-7586,12},{-7585,16},{-7584,96},{-7583,32},{-7582,4},{-7581,18},{-7580,78},{-7579,20},{-7578,20},{-7576,48},{-7575,10},{-7574,38},{-7573,34},{-7572,152},{-7571,28},{-7570,24},{-7568,300},{-7567,4},{-7566,4},{-7565,6},{-7564,20},{-7563,22},{-7562,4},{-7561,20},{-7560,448},{-7559,8},{-7558,26},{-7557,24},{-7556,52},{-7555,34},{-7554,40},{-7552,278},{-7551,2},{-7550,32},{-7548,86},{-7547,98},{-7546,14},{-7545,84},{-7544,162},{-7543,8},{-7540,120},{-7539,28},{-7538,10},{-7536,1418},{-7535,42},{-7534,4},{-7533,16},{-7532,74},{-7531,72},{-7530,38},{-7529,36},{-7528,52},{-7527,72},{-7526,16},{-7525,10},{-7524,104},{-7523,16},{-7522,6},{-7521,2},{-7520,434},{-7519,132},{-7518,28},{-7517,36},{-7516,88},{-7515,16},{-7514,12},{-7513,40},{-7512,50},{-7511,10},{-7510,34},{-7509,8},{-7508,24},{-7507,138},{-7506,24},{-7505,2},{-7504,242},{-7503,20},{-7502,4},{-7501,24},{-7500,60},{-7498,226},{-7496,124},{-7495,30},{-7494,136},{-7493,16},{-7492,362},{-7491,56},{-7490,240},{-7489,56},{-7488,370},{-7487,62},{-7486,98},{-7485,80},{-7484,168},{-7483,34},{-7482,144},{-7480,28},{-7479,32},{-7478,80},{-7477,2},{-7476,258},{-7475,192},{-7473,40},{-7472,2126},{-7471,12},{-7470,180},{-7469,40},{-7468,36},{-7467,36},{-7466,4},{-7465,12},{-7464,256},{-7463,20},{-7462,72},{-7461,132},{-7460,168},{-7458,256},{-7457,8},{-7456,154},{-7455,206},{-7454,36},{-7453,304},{-7452,12},{-7451,44},{-7450,12},{-7448,1070},{-7447,32},{-7446,12},{-7445,116},{-7444,18},{-7443,308},{-7442,26},{-7441,434},{-7440,572},{-7439,124},{-7438,100},{-7437,16},{-7436,216},{-7435,108},{-7434,118},{-7433,2},{-7432,140},{-7431,16},{-7430,6},{-7429,12},{-7428,98},{-7427,12},{-7426,152},{-7425,20},{-7424,996},{-7423,20},{-7422,4},{-7420,304},{-7418,76},{-7416,334},{-7415,68},{-7414,18},{-7412,72},{-7411,50},{-7410,28},{-7409,28},{-7408,130},{-7406,34},{-7405,12},{-7404,236},{-7403,26},{-7402,4},{-7401,20},{-7400,78},{-7399,40},{-7398,46},{-7397,40},{-7396,46},{-7395,146},{-7394,68},{-7393,64},{-7392,306},{-7391,14},{-7390,20},{-7389,158},{-7388,90},{-7387,10},{-7386,64},{-7385,94},{-7384,260},{-7383,8},{-7382,48},{-7381,4},{-7380,136},{-7379,124},{-7378,28},{-7377,8},{-7376,26},{-7375,10},{-7374,46},{-7373,64},{-7372,36},{-7371,12},{-7370,68},{-7368,1426},{-7367,16},{-7366,88},{-7365,24},{-7364,224},{-7363,10},{-7362,102},{-7361,10},{-7360,420},{-7359,82},{-7358,124},{-7357,4},{-7356,64},{-7355,6},{-7354,22},{-7352,140},{-7351,62},{-7350,26},{-7348,200},{-7347,8},{-7346,78},{-7345,30},{-7344,464},{-7343,16},{-7342,16},{-7340,88},{-7339,50},{-7338,20},{-7337,54},{-7336,66},{-7335,42},{-7334,6},{-7333,36},{-7332,126},{-7331,36},{-7330,172},{-7329,26},{-7328,550},{-7326,150},{-7325,14},{-7324,32},{-7323,22},{-7322,38},{-7321,2},{-7320,254},{-7319,226},{-7318,136},{-7317,4},{-7316,264},{-7315,18},{-7314,76},{-7313,20},{-7312,172},{-7310,4},{-7309,8},{-7308,482},{-7307,30},{-7306,18},{-7305,18},{-7304,44},{-7303,14},{-7302,24},{-7301,10},{-7300,162},{-7299,108},{-7298,160},{-7297,14},{-7296,602},{-7295,10},{-7294,4},{-7292,26},{-7291,26},{-7290,54},{-7289,204},{-7288,248},{-7287,14},{-7286,10},{-7285,146},{-7284,70},{-7283,26},{-7282,6},{-7281,24},{-7280,118},{-7278,50},{-7276,76},{-7275,20},{-7274,88},{-7273,28},{-7272,670},{-7271,40},{-7270,24},{-7269,6},{-7268,190},{-7267,36},{-7266,80},{-7265,96},{-7264,686},{-7263,64},{-7262,32},{-7261,8},{-7260,50},{-7259,36},{-7258,6},{-7256,96},{-7255,12},{-7254,66},{-7253,16},{-7252,136},{-7251,32},{-7250,20},{-7248,508},{-7246,34},{-7245,22},{-7244,32},{-7242,36},{-7241,8},{-7240,396},{-7239,14},{-7238,60},{-7236,1000},{-7235,58},{-7234,68},{-7233,12},{-7232,264},{-7231,4},{-7230,138},{-7229,10},{-7228,176},{-7226,8},{-7225,38},{-7224,108},{-7222,32},{-7220,156},{-7219,4},{-7218,308},{-7217,12},{-7216,914},{-7215,32},{-7214,194},{-7213,2},{-7212,24},{-7211,122},{-7210,78},{-7209,72},{-7208,1030},{-7207,20},{-7206,206},{-7205,32},{-7204,104},{-7203,6},{-7202,24},{-7201,24},{-7200,832},{-7198,62},{-7196,218},{-7195,8},{-7194,30},{-7192,160},{-7191,12},{-7190,2},{-7188,150},{-7187,8},{-7186,6},{-7185,2},{-7184,216},{-7182,94},{-7180,78},{-7178,32},{-7177,28},{-7176,46},{-7175,58},{-7174,30},{-7173,52},{-7172,122},{-7171,14},{-7170,24},{-7169,12},{-7168,172},{-7167,24},{-7166,62},{-7165,2},{-7164,106},{-7163,4},{-7161,14},{-7160,42},{-7159,42},{-7158,24},{-7157,70},{-7156,160},{-7155,36},{-7154,8},{-7153,120},{-7152,104},{-7151,182},{-7150,8},{-7149,64},{-7148,302},{-7147,8},{-7146,16},{-7145,12},{-7144,1272},{-7143,24},{-7142,32},{-7140,20},{-7139,98},{-7138,4},{-7137,210},{-7136,212},{-7135,30},{-7134,28},{-7133,68},{-7132,142},{-7131,88},{-7130,4},{-7129,24},{-7128,1512},{-7127,98},{-7126,14},{-7125,64},{-7124,42},{-7122,44},{-7121,32},{-7120,44},{-7119,4},{-7118,24},{-7117,34},{-7116,216},{-7115,32},{-7114,36},{-7113,82},{-7112,244},{-7111,14},{-7110,28},{-7109,14},{-7108,38},{-7107,42},{-7106,8},{-7105,12},{-7104,168},{-7103,16},{-7102,24},{-7100,126},{-7098,174},{-7097,28},{-7096,48},{-7095,16},{-7094,10},{-7093,8},{-7092,128},{-7091,8},{-7090,8},{-7089,8},{-7088,414},{-7087,2},{-7086,74},{-7085,14},{-7084,50},{-7083,4},{-7082,34},{-7081,18},{-7080,534},{-7079,24},{-7078,8},{-7077,44},{-7076,40},{-7075,2},{-7074,680},{-7072,276},{-7071,8},{-7070,64},{-7069,2},{-7068,164},{-7067,8},{-7066,4},{-7065,14},{-7064,108},{-7063,116},{-7062,74},{-7061,8},{-7060,118},{-7059,26},{-7058,56},{-7057,8},{-7056,244},{-7055,14},{-7053,26},{-7052,194},{-7050,36},{-7049,28},{-7048,40},{-7047,12},{-7046,12},{-7045,58},{-7044,126},{-7043,6},{-7041,20},{-7040,212},{-7039,14},{-7038,8},{-7037,8},{-7036,48},{-7035,4},{-7034,34},{-7033,28},{-7032,822},{-7031,62},{-7030,48},{-7029,38},{-7028,126},{-7027,58},{-7026,162},{-7025,36},{-7024,618},{-7023,50},{-7022,6},{-7021,16},{-7020,66},{-7019,4},{-7018,108},{-7017,8},{-7016,424},{-7015,12},{-7014,84},{-7013,4},{-7012,36},{-7011,66},{-7010,30},{-7009,24},{-7008,776},{-7007,24},{-7006,16},{-7005,14},{-7004,102},{-7003,2},{-7002,26},{-7001,8},{-7000,332},{-6999,2},{-6998,24},{-6997,28},{-6996,248},{-6995,6},{-6994,36},{-6993,10},{-6992,580},{-6990,32},{-6989,8},{-6988,64},{-6987,8},{-6986,50},{-6985,2},{-6984,106},{-6983,40},{-6982,28},{-6981,4},{-6980,16},{-6978,50},{-6977,20},{-6976,276},{-6975,18},{-6974,38},{-6973,42},{-6972,52},{-6971,2},{-6970,10},{-6969,16},{-6968,168},{-6967,4},{-6966,540},{-6965,22},{-6964,28},{-6963,26},{-6962,52},{-6961,30},{-6960,646},{-6959,60},{-6958,18},{-6957,72},{-6956,80},{-6955,26},{-6954,54},{-6953,368},{-6952,8},{-6951,16},{-6950,20},{-6949,38},{-6948,138},{-6947,4},{-6946,130},{-6945,112},{-6944,248},{-6943,24},{-6942,96},{-6941,28},{-6940,84},{-6939,12},{-6938,110},{-6937,4},{-6936,554},{-6935,38},{-6934,22},{-6933,36},{-6932,44},{-6931,2},{-6930,44},{-6929,10},{-6928,340},{-6927,8},{-6926,8},{-6925,8},{-6924,140},{-6923,10},{-6922,250},{-6921,124},{-6920,180},{-6919,104},{-6918,8},{-6917,90},{-6916,10},{-6915,2},{-6913,20},{-6912,21032},{-6911,12},{-6910,40},{-6909,10},{-6908,24},{-6906,44},{-6905,14},{-6904,544},{-6903,12},{-6902,104},{-6901,12},{-6900,324},{-6899,24},{-6898,72},{-6897,90},{-6896,258},{-6895,252},{-6894,86},{-6893,10},{-6892,282},{-6891,208},{-6890,46},{-6889,82},{-6888,778},{-6887,28},{-6885,6},{-6884,186},{-6883,4},{-6882,64},{-6881,116},{-6880,374},{-6879,20},{-6878,106},{-6877,4},{-6876,864},{-6875,6},{-6874,24},{-6873,10},{-6872,116},{-6871,374},{-6870,22},{-6869,182},{-6868,1868},{-6867,260},{-6866,4},{-6865,20},{-6864,432},{-6863,22},{-6862,24},{-6861,28},{-6860,268},{-6859,22},{-6858,22},{-6857,38},{-6856,620},{-6854,24},{-6853,8},{-6852,264},{-6851,72},{-6850,4},{-6849,20},{-6848,72},{-6847,8},{-6846,86},{-6845,12},{-6844,8},{-6842,64},{-6841,8},{-6840,614},{-6837,14},{-6836,68},{-6835,54},{-6834,24},{-6832,1298},{-6831,60},{-6830,182},{-6829,64},{-6828,88},{-6826,12},{-6825,2},{-6824,852},{-6823,26},{-6822,48},{-6821,402},{-6820,2},{-6819,32},{-6818,140},{-6817,196},{-6816,566},{-6815,46},{-6814,48},{-6813,130},{-6812,52},{-6811,6},{-6810,64},{-6808,266},{-6807,8},{-6806,4},{-6805,32},{-6804,142},{-6803,4},{-6802,12},{-6801,10},{-6800,520},{-6798,22},{-6797,42},{-6796,76},{-6795,38},{-6794,28},{-6793,12},{-6792,418},{-6791,8},{-6790,76},{-6789,6},{-6788,68},{-6787,14},{-6786,124},{-6785,14},{-6784,202},{-6783,20},{-6782,120},{-6781,50},{-6780,56},{-6779,36},{-6778,18},{-6777,42},{-6776,192},{-6775,34},{-6774,38},{-6773,16},{-6772,344},{-6770,86},{-6769,22},{-6768,318},{-6767,2},{-6766,138},{-6765,8},{-6764,572},{-6762,34},{-6761,8},{-6760,348},{-6759,100},{-6758,10},{-6757,40},{-6756,106},{-6755,46},{-6754,8},{-6753,16},{-6752,362},{-6751,36},{-6750,48},{-6749,12},{-6748,22},{-6747,102},{-6746,104},{-6745,46},{-6744,172},{-6743,128},{-6742,194},{-6741,60},{-6740,88},{-6739,12},{-6738,132},{-6736,390},{-6735,12},{-6734,20},{-6733,22},{-6732,110},{-6731,126},{-6730,18},{-6728,234},{-6727,12},{-6726,14},{-6725,8},{-6724,64},{-6723,56},{-6721,34},{-6720,370},{-6719,4},{-6718,62},{-6717,12},{-6716,20},{-6714,144},{-6712,204},{-6711,12},{-6710,4},{-6709,14},{-6708,68},{-6706,78},{-6705,16},{-6704,472},{-6703,298},{-6702,114},{-6701,2},{-6700,602},{-6699,6},{-6698,6},{-6697,2},{-6696,398},{-6695,30},{-6694,94},{-6693,20},{-6692,64},{-6691,24},{-6690,120},{-6689,8},{-6688,166},{-6687,6},{-6686,30},{-6685,40},{-6684,48},{-6682,12},{-6681,20},{-6680,748},{-6679,14},{-6678,262},{-6677,36},{-6676,110},{-6675,92},{-6674,16},{-6673,26},{-6672,28},{-6671,8},{-6670,42},{-6669,26},{-6668,148},{-6667,24},{-6666,20},{-6665,24},{-6664,172},{-6663,50},{-6662,24},{-6661,28},{-6660,156},{-6659,20},{-6658,304},{-6657,34},{-6656,278},{-6655,38},{-6654,36},{-6653,4},{-6652,254},{-6651,42},{-6650,42},{-6649,2},{-6648,190},{-6647,44},{-6646,106},{-6645,38},{-6644,138},{-6643,54},{-6642,362},{-6641,28},{-6640,172},{-6639,32},{-6638,18},{-6637,28},{-6636,40},{-6635,16},{-6634,22},{-6633,22},{-6632,16},{-6631,22},{-6630,144},{-6629,10},{-6628,344},{-6627,30},{-6626,38},{-6625,80},{-6624,388},{-6623,410},{-6622,36},{-6621,2},{-6620,614},{-6618,26},{-6617,38},{-6616,232},{-6615,54},{-6614,6},{-6613,16},{-6612,192},{-6611,10},{-6610,114},{-6609,232},{-6608,896},{-6607,82},{-6606,60},{-6605,20},{-6604,40},{-6603,22},{-6602,52},{-6601,48},{-6600,192},{-6599,14},{-6598,4},{-6597,114},{-6596,28},{-6595,18},{-6594,368},{-6593,30},{-6592,194},{-6591,24},{-6590,36},{-6589,28},{-6588,74},{-6587,12},{-6586,46},{-6585,22},{-6584,46},{-6583,24},{-6582,68},{-6581,12},{-6580,118},{-6578,154},{-6577,32},{-6576,830},{-6575,78},{-6574,16},{-6573,4},{-6572,92},{-6571,20},{-6570,106},{-6569,26},{-6568,150},{-6567,170},{-6566,46},{-6565,412},{-6564,214},{-6562,12},{-6561,14},{-6560,78},{-6559,10},{-6558,28},{-6557,4},{-6556,64},{-6555,74},{-6554,28},{-6553,8},{-6552,62},{-6551,74},{-6550,8},{-6549,8},{-6548,86},{-6547,46},{-6546,64},{-6545,28},{-6544,350},{-6543,44},{-6542,8},{-6541,24},{-6540,210},{-6539,40},{-6538,18},{-6537,24},{-6536,80},{-6535,16},{-6534,102},{-6533,8},{-6532,50},{-6531,16},{-6530,52},{-6529,42},{-6528,296},{-6527,148},{-6526,28},{-6525,22},{-6524,104},{-6522,34},{-6521,12},{-6520,136},{-6519,32},{-6518,36},{-6516,972},{-6515,82},{-6513,8},{-6512,274},{-6511,2},{-6510,40},{-6509,22},{-6508,52},{-6507,8},{-6506,22},{-6505,22},{-6504,1122},{-6503,112},{-6502,64},{-6501,20},{-6500,360},{-6499,18},{-6498,30},{-6496,3814},{-6495,34},{-6494,8},{-6493,22},{-6492,82},{-6491,24},{-6490,20},{-6489,18},{-6488,142},{-6487,38},{-6486,104},{-6485,22},{-6484,226},{-6483,44},{-6482,58},{-6481,16},{-6480,728},{-6479,40},{-6478,10},{-6477,20},{-6476,20},{-6475,62},{-6474,106},{-6472,266},{-6471,66},{-6470,122},{-6469,148},{-6468,158},{-6467,12},{-6466,198},{-6465,62},{-6464,662},{-6463,4},{-6462,208},{-6461,8},{-6460,26},{-6459,48},{-6458,2},{-6457,24},{-6456,122},{-6455,72},{-6454,174},{-6452,184},{-6451,44},{-6450,26},{-6449,4},{-6448,774},{-6447,58},{-6446,18},{-6445,28},{-6444,318},{-6443,104},{-6442,128},{-6441,26},{-6440,104},{-6439,2},{-6438,230},{-6437,32},{-6436,14},{-6435,46},{-6434,30},{-6433,58},{-6432,432},{-6431,36},{-6430,24},{-6429,20},{-6428,60},{-6426,200},{-6425,14},{-6424,144},{-6423,30},{-6422,8},{-6421,16},{-6420,50},{-6419,26},{-6418,28},{-6417,10},{-6416,98},{-6415,6},{-6414,224},{-6413,94},{-6412,54},{-6411,6},{-6410,12},{-6409,90},{-6408,288},{-6407,8},{-6406,20},{-6405,512},{-6404,74},{-6403,48},{-6402,76},{-6401,8},{-6400,1164},{-6399,72},{-6398,24},{-6397,98},{-6396,72},{-6395,32},{-6394,6},{-6393,10},{-6392,90},{-6391,6},{-6390,82},{-6389,14},{-6388,54},{-6387,22},{-6386,20},{-6385,8},{-6384,570},{-6383,90},{-6382,22},{-6381,4},{-6380,392},{-6379,8},{-6378,44},{-6377,18},{-6376,156},{-6375,54},{-6374,14},{-6372,1442},{-6371,36},{-6370,20},{-6368,122},{-6367,4},{-6366,44},{-6365,20},{-6364,26},{-6363,32},{-6362,68},{-6361,4},{-6360,306},{-6359,4},{-6358,16},{-6357,12},{-6356,272},{-6355,22},{-6354,46},{-6353,8},{-6352,134},{-6351,24},{-6350,2},{-6349,20},{-6348,658},{-6347,48},{-6346,14},{-6345,54},{-6344,78},{-6343,22},{-6342,50},{-6341,10},{-6340,136},{-6339,50},{-6338,34},{-6336,1830},{-6335,28},{-6334,10},{-6333,20},{-6332,64},{-6331,12},{-6330,134},{-6329,58},{-6328,856},{-6327,26},{-6326,18},{-6325,110},{-6324,272},{-6323,98},{-6322,28},{-6321,76},{-6320,800},{-6319,6},{-6318,432},{-6317,38},{-6316,236},{-6315,70},{-6314,66},{-6313,72},{-6312,10708},{-6311,76},{-6310,16},{-6309,136},{-6308,2},{-6307,4},{-6306,72},{-6305,16},{-6304,200},{-6303,80},{-6302,42},{-6301,18},{-6300,54},{-6299,18},{-6298,78},{-6297,34},{-6296,110},{-6295,10},{-6294,102},{-6293,98},{-6292,292},{-6291,2},{-6290,88},{-6289,144},{-6288,138},{-6287,72},{-6286,238},{-6285,6},{-6284,212},{-6283,36},{-6282,20},{-6281,120},{-6280,72},{-6279,28},{-6278,190},{-6277,30},{-6276,94},{-6275,10},{-6274,18},{-6273,132},{-6272,670},{-6271,30},{-6270,18},{-6269,2},{-6268,102},{-6267,16},{-6266,12},{-6265,12},{-6264,894},{-6263,76},{-6262,198},{-6261,58},{-6260,220},{-6259,122},{-6258,8},{-6257,170},{-6256,216},{-6255,10},{-6254,46},{-6253,4},{-6252,306},{-6251,14},{-6250,528},{-6249,18},{-6248,180},{-6247,70},{-6246,62},{-6245,20},{-6244,266},{-6243,16},{-6242,42},{-6241,16},{-6240,466},{-6239,18},{-6238,82},{-6237,58},{-6236,624},{-6235,40},{-6234,188},{-6233,20},{-6232,82},{-6231,12},{-6230,28},{-6229,28},{-6228,414},{-6227,40},{-6226,26},{-6225,32},{-6224,358},{-6223,156},{-6222,38},{-6221,30},{-6220,236},{-6219,12},{-6218,76},{-6217,30},{-6216,64},{-6215,2},{-6214,110},{-6213,22},{-6212,234},{-6211,18},{-6210,16},{-6209,56},{-6208,890},{-6207,14},{-6206,18},{-6205,34},{-6204,80},{-6203,30},{-6202,12},{-6201,50},{-6200,318},{-6199,16},{-6198,70},{-6197,48},{-6196,244},{-6195,44},{-6194,18},{-6193,24},{-6192,706},{-6191,8},{-6190,42},{-6189,104},{-6188,208},{-6187,10},{-6186,30},{-6185,36},{-6184,2140},{-6183,50},{-6182,396},{-6181,20},{-6180,478},{-6179,32},{-6178,6},{-6177,34},{-6176,890},{-6175,112},{-6174,52},{-6172,74},{-6171,22},{-6170,38},{-6169,22},{-6168,160},{-6167,36},{-6166,36},{-6165,22},{-6164,52},{-6163,8},{-6162,74},{-6161,98},{-6160,102},{-6159,30},{-6158,26},{-6157,12},{-6156,374},{-6155,18},{-6154,66},{-6153,76},{-6152,4106},{-6151,18},{-6150,18},{-6148,88},{-6147,40},{-6146,70},{-6145,10},{-6144,372},{-6143,8},{-6142,22},{-6141,72},{-6140,230},{-6139,30},{-6138,62},{-6137,28},{-6136,222},{-6135,42},{-6134,28},{-6133,14},{-6132,92},{-6131,40},{-6130,20},{-6129,4},{-6128,320},{-6127,64},{-6126,16},{-6125,26},{-6124,46},{-6123,156},{-6122,8},{-6121,14},{-6120,338},{-6119,16},{-6118,184},{-6117,12},{-6116,66},{-6115,40},{-6114,158},{-6113,80},{-6112,946},{-6111,30},{-6110,36},{-6109,8},{-6108,264},{-6107,64},{-6106,18},{-6105,18},{-6104,160},{-6103,72},{-6102,274},{-6101,4},{-6100,174},{-6099,32},{-6098,56},{-6097,54},{-6096,292},{-6095,48},{-6094,16},{-6093,34},{-6092,118},{-6091,14},{-6090,82},{-6089,16},{-6088,106},{-6087,12},{-6086,64},{-6085,8},{-6084,94},{-6083,16},{-6082,18},{-6081,20},{-6080,742},{-6079,28},{-6078,14},{-6077,38},{-6076,216},{-6075,70},{-6074,78},{-6073,118},{-6072,122},{-6071,136},{-6070,16},{-6069,12},{-6068,64},{-6067,6},{-6066,222},{-6065,124},{-6064,308},{-6063,70},{-6062,44},{-6061,144},{-6060,322},{-6059,28},{-6058,8},{-6057,40},{-6056,68},{-6055,12},{-6054,588},{-6053,32},{-6052,298},{-6051,20},{-6050,86},{-6048,3406},{-6047,30},{-6046,52},{-6045,14},{-6044,90},{-6043,44},{-6042,18},{-6041,4},{-6040,114},{-6039,46},{-6038,46},{-6037,56},{-6036,276},{-6035,20},{-6034,30},{-6033,4},{-6032,278},{-6031,110},{-6030,180},{-6029,34},{-6028,96},{-6027,18},{-6026,20},{-6025,12},{-6024,532},{-6023,20},{-6022,6},{-6021,58},{-6020,30},{-6019,38},{-6018,110},{-6017,56},{-6016,862},{-6015,8},{-6013,8},{-6012,328},{-6011,34},{-6010,78},{-6009,44},{-6008,130},{-6007,38},{-6006,36},{-6005,142},{-6004,232},{-6003,22},{-6002,54},{-6001,226},{-6000,140},{-5999,36},{-5998,42},{-5997,198},{-5996,158},{-5994,112},{-5993,26},{-5992,3570},{-5991,72},{-5990,104},{-5989,6},{-5988,28},{-5987,28},{-5986,32},{-5985,80},{-5984,366},{-5983,18},{-5982,18},{-5981,12},{-5980,146},{-5979,82},{-5978,14},{-5977,8},{-5976,364},{-5975,32},{-5974,28},{-5973,10},{-5972,34},{-5971,10},{-5970,16},{-5969,36},{-5968,118},{-5967,4},{-5966,58},{-5965,22},{-5964,168},{-5963,6},{-5962,176},{-5961,8},{-5960,208},{-5959,18},{-5958,298},{-5957,72},{-5956,358},{-5955,12},{-5954,36},{-5953,14},{-5952,486},{-5951,16},{-5950,300},{-5949,44},{-5948,88},{-5947,6},{-5946,110},{-5945,62},{-5944,1410},{-5943,114},{-5942,24},{-5941,132},{-5940,350},{-5939,60},{-5938,264},{-5937,198},{-5936,286},{-5935,20},{-5934,200},{-5933,38},{-5932,122},{-5931,14},{-5930,146},{-5929,64},{-5928,10162},{-5927,36},{-5926,36},{-5925,18},{-5924,634},{-5923,114},{-5922,82},{-5921,12},{-5920,522},{-5919,54},{-5918,130},{-5917,40},{-5916,156},{-5915,476},{-5914,4},{-5913,72},{-5912,70},{-5911,42},{-5910,44},{-5909,36},{-5908,830},{-5907,20},{-5906,244},{-5905,34},{-5904,2582},{-5902,70},{-5901,204},{-5900,186},{-5899,8},{-5898,122},{-5897,518},{-5896,156},{-5895,56},{-5894,24},{-5893,158},{-5892,186},{-5891,20},{-5890,14},{-5889,12},{-5888,704},{-5887,32},{-5886,202},{-5885,22},{-5884,274},{-5883,56},{-5882,34},{-5881,70},{-5880,396},{-5879,50},{-5878,22},{-5877,118},{-5876,72},{-5875,48},{-5874,76},{-5873,24},{-5872,218},{-5871,20},{-5870,2},{-5869,34},{-5868,386},{-5867,52},{-5866,256},{-5865,36},{-5864,3030},{-5863,40},{-5862,54},{-5861,22},{-5860,136},{-5859,36},{-5858,16},{-5857,16},{-5856,826},{-5855,50},{-5854,26},{-5853,108},{-5852,180},{-5850,286},{-5849,52},{-5848,302},{-5847,20},{-5846,164},{-5845,12},{-5844,298},{-5843,14},{-5842,16},{-5841,42},{-5840,186},{-5839,12},{-5838,40},{-5837,48},{-5836,36},{-5835,52},{-5834,40},{-5833,16},{-5832,4332},{-5831,14},{-5830,130},{-5829,70},{-5828,150},{-5827,60},{-5826,28},{-5825,36},{-5824,334},{-5823,20},{-5822,402},{-5821,52},{-5820,272},{-5819,344},{-5818,16},{-5817,60},{-5816,318},{-5815,28},{-5814,22},{-5813,16},{-5812,338},{-5811,22},{-5810,8},{-5809,16},{-5808,606},{-5807,48},{-5806,86},{-5805,60},{-5804,152},{-5803,2},{-5802,26},{-5801,20},{-5800,220},{-5799,52},{-5798,54},{-5797,2},{-5796,440},{-5795,58},{-5794,14},{-5793,154},{-5792,376},{-5791,6},{-5790,72},{-5789,32},{-5788,196},{-5787,6},{-5786,38},{-5785,44},{-5784,96},{-5783,72},{-5782,200},{-5781,12},{-5780,106},{-5779,18},{-5778,146},{-5777,16},{-5776,1156},{-5775,36},{-5774,154},{-5773,64},{-5772,666},{-5771,60},{-5770,62},{-5769,22},{-5768,256},{-5767,88},{-5766,72},{-5765,58},{-5764,274},{-5763,66},{-5762,22},{-5761,10},{-5760,21180},{-5759,40},{-5758,254},{-5757,36},{-5756,1808},{-5755,92},{-5754,124},{-5753,62},{-5752,1094},{-5751,378},{-5750,64},{-5749,440},{-5748,142},{-5747,114},{-5746,112},{-5745,694},{-5744,1000},{-5743,38},{-5742,504},{-5741,1008},{-5740,322},{-5739,184},{-5738,46},{-5737,16},{-5736,210},{-5735,24},{-5734,80},{-5733,654},{-5732,1258},{-5731,28},{-5730,930},{-5729,44},{-5728,738},{-5727,58},{-5726,358},{-5725,64},{-5724,788},{-5723,202},{-5722,82},{-5721,74},{-5720,524},{-5719,22},{-5718,46},{-5717,28},{-5716,90},{-5715,64},{-5714,16},{-5713,20},{-5712,1132},{-5711,48},{-5710,24},{-5709,148},{-5708,238},{-5707,28},{-5706,600},{-5705,84},{-5704,644},{-5703,62},{-5702,686},{-5701,108},{-5700,764},{-5699,368},{-5698,90},{-5697,36},{-5696,454},{-5695,190},{-5694,62},{-5693,52},{-5692,428},{-5691,506},{-5690,20},{-5689,36},{-5688,796},{-5687,544},{-5686,238},{-5685,96},{-5684,156},{-5683,386},{-5682,154},{-5681,246},{-5680,226},{-5679,314},{-5678,622},{-5677,106},{-5676,2200},{-5675,22},{-5674,58},{-5673,120},{-5672,538},{-5671,34},{-5670,478},{-5669,30},{-5668,554},{-5667,48},{-5666,200},{-5665,330},{-5664,864},{-5663,64},{-5662,58},{-5661,46},{-5660,488},{-5659,50},{-5658,298},{-5657,98},{-5656,1122},{-5655,92},{-5654,208},{-5653,60},{-5652,678},{-5651,62},{-5650,236},{-5649,68},{-5648,182},{-5647,316},{-5646,252},{-5645,84},{-5644,486},{-5643,154},{-5642,56},{-5641,378},{-5640,620},{-5639,160},{-5638,236},{-5637,92},{-5636,250},{-5635,108},{-5634,118},{-5633,40},{-5632,1614},{-5631,994},{-5630,52},{-5629,148},{-5628,302},{-5627,16},{-5626,152},{-5625,94},{-5624,370},{-5623,204},{-5622,86},{-5621,48},{-5620,142},{-5619,34},{-5618,538},{-5617,60},{-5616,5688},{-5615,28},{-5614,412},{-5613,16},{-5612,212},{-5611,408},{-5610,40},{-5609,64},{-5608,580},{-5607,168},{-5606,204},{-5605,204},{-5604,416},{-5603,24},{-5602,152},{-5601,358},{-5600,420},{-5599,16},{-5598,242},{-5597,148},{-5596,192},{-5595,66},{-5594,36},{-5593,80},{-5592,276},{-5591,186},{-5590,114},{-5589,96},{-5588,340},{-5587,24},{-5586,68},{-5585,26},{-5584,620},{-5583,52},{-5582,122},{-5581,74},{-5580,244},{-5579,18},{-5578,238},{-5577,86},{-5576,518},{-5575,42},{-5574,36},{-5573,200},{-5572,490},{-5571,22},{-5570,106},{-5569,30},{-5568,386},{-5567,18},{-5566,34},{-5565,60},{-5564,116},{-5563,76},{-5562,162},{-5561,196},{-5560,844},{-5559,6},{-5558,222},{-5557,34},{-5556,226},{-5555,4},{-5554,52},{-5553,140},{-5552,136},{-5551,20},{-5550,210},{-5549,302},{-5548,432},{-5547,78},{-5546,58},{-5545,20},{-5544,182},{-5543,248},{-5542,50},{-5541,26},{-5540,94},{-5539,308},{-5538,46},{-5537,8},{-5536,234},{-5535,6},{-5534,36},{-5533,144},{-5532,1504},{-5531,8},{-5530,40},{-5529,58},{-5528,306},{-5527,34},{-5526,200},{-5525,132},{-5524,158},{-5523,12},{-5522,174},{-5521,4},{-5520,318},{-5519,28},{-5518,90},{-5517,88},{-5516,1668},{-5515,34},{-5514,12},{-5513,12},{-5512,106},{-5511,46},{-5510,246},{-5509,52},{-5508,2808},{-5507,48},{-5506,108},{-5505,38},{-5504,1162},{-5503,36},{-5502,176},{-5501,30},{-5500,246},{-5499,34},{-5498,36},{-5497,72},{-5496,1272},{-5495,176},{-5494,48},{-5493,48},{-5492,420},{-5491,66},{-5490,164},{-5489,54},{-5488,110},{-5487,60},{-5486,60},{-5485,52},{-5484,356},{-5483,20},{-5482,58},{-5481,122},{-5480,182},{-5479,68},{-5478,60},{-5477,36},{-5476,76},{-5475,20},{-5474,56},{-5473,104},{-5472,724},{-5471,68},{-5470,48},{-5469,20},{-5468,104},{-5467,18},{-5466,84},{-5465,62},{-5464,152},{-5463,122},{-5462,26},{-5461,34},{-5460,66},{-5459,112},{-5458,54},{-5457,70},{-5456,256},{-5455,28},{-5454,114},{-5453,28},{-5452,1424},{-5451,64},{-5450,34},{-5449,80},{-5448,160},{-5447,20},{-5446,36},{-5445,26},{-5444,132},{-5443,68},{-5442,192},{-5441,52},{-5440,352},{-5439,158},{-5438,40},{-5437,42},{-5436,102},{-5435,26},{-5434,36},{-5433,84},{-5432,522},{-5431,36},{-5430,78},{-5429,44},{-5428,84},{-5427,68},{-5426,76},{-5425,60},{-5424,126},{-5423,16},{-5422,24},{-5421,24},{-5420,120},{-5419,112},{-5418,80},{-5417,62},{-5416,94},{-5415,46},{-5414,104},{-5413,24},{-5412,700},{-5411,54},{-5410,70},{-5409,52},{-5408,332},{-5407,38},{-5406,104},{-5405,68},{-5404,156},{-5403,10},{-5402,518},{-5401,18},{-5400,1100},{-5399,28},{-5398,58},{-5397,38},{-5396,218},{-5395,104},{-5394,14},{-5393,34},{-5392,204},{-5391,68},{-5390,84},{-5389,34},{-5388,236},{-5387,62},{-5386,42},{-5385,62},{-5384,358},{-5383,136},{-5382,40},{-5381,14},{-5380,116},{-5379,56},{-5378,42},{-5377,98},{-5376,646},{-5375,232},{-5374,56},{-5373,124},{-5372,436},{-5371,44},{-5370,66},{-5369,16},{-5368,454},{-5367,60},{-5366,110},{-5365,40},{-5364,1080},{-5363,54},{-5362,28},{-5361,52},{-5360,228},{-5359,40},{-5358,224},{-5357,312},{-5356,660},{-5355,26},{-5354,72},{-5353,28},{-5352,2598},{-5351,26},{-5350,20},{-5349,80},{-5348,138},{-5347,208},{-5346,438},{-5345,36},{-5344,102},{-5343,20},{-5342,44},{-5341,18},{-5340,2544},{-5339,274},{-5338,972},{-5337,104},{-5336,210},{-5335,54},{-5334,56},{-5333,64},{-5332,52},{-5331,68},{-5330,686},{-5329,16},{-5328,1034},{-5327,72},{-5326,38},{-5325,38},{-5324,450},{-5323,62},{-5322,70},{-5320,616},{-5319,146},{-5318,148},{-5317,40},{-5316,766},{-5315,32},{-5314,178},{-5313,146},{-5312,280},{-5311,22},{-5310,342},{-5309,12},{-5308,4276},{-5307,50},{-5306,66},{-5305,20},{-5304,78},{-5303,26},{-5302,204},{-5301,62},{-5300,164},{-5299,56},{-5298,62},{-5297,48},{-5296,468},{-5295,86},{-5294,80},{-5293,62},{-5292,1454},{-5291,104},{-5290,94},{-5289,38},{-5288,238},{-5287,44},{-5286,76},{-5285,188},{-5284,1396},{-5283,98},{-5282,270},{-5281,52},{-5280,472},{-5279,12},{-5278,20},{-5277,84},{-5276,1222},{-5275,38},{-5274,54},{-5273,46},{-5272,594},{-5271,40},{-5270,390},{-5269,68},{-5268,2126},{-5267,14},{-5266,340},{-5265,68},{-5264,516},{-5263,40},{-5262,354},{-5261,104},{-5260,624},{-5259,56},{-5258,198},{-5257,30},{-5256,1864},{-5255,26},{-5254,56},{-5253,52},{-5252,1772},{-5251,118},{-5250,146},{-5249,24},{-5248,428},{-5247,444},{-5246,132},{-5245,146},{-5244,2152},{-5243,8},{-5242,26},{-5241,14},{-5240,2188},{-5239,34},{-5238,142},{-5237,58},{-5236,290},{-5235,100},{-5234,92},{-5233,48},{-5232,462},{-5231,278},{-5230,106},{-5229,36},{-5228,234},{-5227,140},{-5226,144},{-5225,118},{-5224,380},{-5223,116},{-5222,38},{-5221,198},{-5220,510},{-5219,72},{-5218,28},{-5217,52},{-5216,130},{-5215,120},{-5214,58},{-5213,24},{-5212,448},{-5211,72},{-5210,216},{-5209,66},{-5208,1148},{-5207,20},{-5206,24},{-5205,52},{-5204,350},{-5203,20},{-5201,32},{-5200,566},{-5199,82},{-5198,208},{-5197,106},{-5196,510},{-5195,18},{-5194,100},{-5193,64},{-5192,396},{-5191,84},{-5190,202},{-5189,98},{-5188,1776},{-5187,54},{-5186,224},{-5185,14},{-5184,2502},{-5183,12},{-5182,308},{-5181,158},{-5180,294},{-5179,28},{-5178,148},{-5177,60},{-5176,462},{-5175,238},{-5174,158},{-5173,42},{-5172,648},{-5171,54},{-5170,90},{-5169,36},{-5168,572},{-5167,42},{-5166,242},{-5165,82},{-5164,1402},{-5163,64},{-5162,48},{-5161,70},{-5160,318},{-5159,92},{-5158,484},{-5157,32},{-5156,404},{-5155,40},{-5154,118},{-5153,562},{-5152,760},{-5151,58},{-5150,116},{-5149,36},{-5148,564},{-5147,28},{-5146,130},{-5145,74},{-5144,252},{-5143,48},{-5142,102},{-5141,50},{-5140,1430},{-5139,826},{-5138,172},{-5137,18},{-5136,456},{-5135,48},{-5134,150},{-5133,28},{-5132,46},{-5131,38},{-5130,92},{-5129,52},{-5128,564},{-5127,34},{-5126,150},{-5125,24},{-5124,382},{-5123,88},{-5122,72},{-5121,174},{-5120,394},{-5119,48},{-5118,54},{-5117,102},{-5116,238},{-5115,20},{-5114,86},{-5113,36},{-5112,282},{-5111,68},{-5110,42},{-5109,38},{-5108,538},{-5107,34},{-5106,156},{-5105,190},{-5104,266},{-5103,56},{-5102,100},{-5101,146},{-5100,170},{-5099,42},{-5098,104},{-5097,36},{-5096,320},{-5095,32},{-5094,76},{-5093,120},{-5092,142},{-5091,220},{-5090,78},{-5089,16},{-5088,1026},{-5087,64},{-5086,40},{-5085,76},{-5084,198},{-5083,36},{-5082,276},{-5081,26},{-5080,104},{-5079,94},{-5078,118},{-5077,4},{-5076,212},{-5075,32},{-5074,94},{-5073,146},{-5072,1352},{-5071,68},{-5070,80},{-5069,44},{-5068,206},{-5067,30},{-5066,372},{-5065,328},{-5064,122},{-5063,770},{-5062,56},{-5061,160},{-5060,416},{-5059,20},{-5058,178},{-5057,22},{-5056,486},{-5055,44},{-5054,26},{-5053,52},{-5052,514},{-5051,38},{-5050,122},{-5049,28},{-5048,112},{-5047,40},{-5046,98},{-5045,134},{-5044,68},{-5043,144},{-5042,76},{-5041,58},{-5040,2496},{-5039,54},{-5038,100},{-5037,26},{-5036,428},{-5035,116},{-5034,192},{-5033,36},{-5032,362},{-5031,174},{-5030,76},{-5029,42},{-5028,348},{-5027,62},{-5026,78},{-5025,82},{-5024,478},{-5023,14},{-5022,106},{-5021,58},{-5020,870},{-5019,158},{-5018,40},{-5017,70},{-5016,522},{-5015,8},{-5014,270},{-5013,24},{-5012,244},{-5011,68},{-5010,258},{-5009,40},{-5008,470},{-5007,254},{-5006,174},{-5005,54},{-5004,448},{-5003,76},{-5002,106},{-5001,68},{-5000,4806},{-4999,46},{-4998,394},{-4997,16},{-4996,362},{-4995,276},{-4994,196},{-4993,460},{-4992,1000},{-4991,88},{-4990,478},{-4989,58},{-4988,1004},{-4987,32},{-4986,766},{-4985,32},{-4984,2016},{-4983,128},{-4982,276},{-4981,156},{-4980,130},{-4979,158},{-4978,194},{-4977,416},{-4976,468},{-4975,30},{-4974,90},{-4973,34},{-4972,388},{-4971,4},{-4970,230},{-4969,14},{-4968,144},{-4967,136},{-4966,26},{-4965,168},{-4964,540},{-4963,146},{-4962,52},{-4961,134},{-4960,316},{-4959,78},{-4958,46},{-4957,32},{-4956,558},{-4955,52},{-4954,142},{-4953,6},{-4952,2390},{-4951,26},{-4950,110},{-4949,234},{-4948,444},{-4947,222},{-4946,316},{-4945,128},{-4944,770},{-4943,292},{-4942,68},{-4941,68},{-4940,1496},{-4939,256},{-4938,92},{-4937,20},{-4936,98},{-4935,70},{-4934,212},{-4933,34},{-4932,844},{-4931,54},{-4930,260},{-4929,16},{-4928,358},{-4927,58},{-4926,38},{-4925,32},{-4924,1316},{-4923,44},{-4922,48},{-4921,170},{-4920,1012},{-4919,116},{-4918,74},{-4917,20},{-4916,970},{-4915,26},{-4914,90},{-4913,66},{-4912,5172},{-4911,88},{-4910,138},{-4909,78},{-4908,194},{-4907,76},{-4906,58},{-4905,270},{-4904,690},{-4903,52},{-4902,34},{-4901,60},{-4900,182},{-4899,56},{-4898,70},{-4897,58},{-4896,548},{-4895,78},{-4894,214},{-4893,126},{-4892,656},{-4891,36},{-4890,102},{-4889,94},{-4888,308},{-4887,106},{-4886,278},{-4885,258},{-4884,4100},{-4883,100},{-4882,66},{-4881,48},{-4880,322},{-4879,80},{-4878,172},{-4877,54},{-4876,392},{-4875,48},{-4874,40},{-4873,148},{-4872,2856},{-4871,10},{-4870,112},{-4869,1138},{-4868,394},{-4867,30},{-4866,44},{-4865,200},{-4864,1758},{-4863,180},{-4862,72},{-4861,20},{-4860,618},{-4859,82},{-4858,594},{-4857,92},{-4856,542},{-4855,32},{-4854,330},{-4853,20},{-4852,238},{-4851,326},{-4850,52},{-4849,82},{-4848,458},{-4847,40},{-4846,204},{-4845,388},{-4844,242},{-4843,48},{-4842,330},{-4841,30},{-4840,444},{-4839,58},{-4838,306},{-4837,32},{-4836,294},{-4835,46},{-4834,84},{-4833,74},{-4832,920},{-4831,46},{-4830,506},{-4829,66},{-4828,384},{-4827,122},{-4826,338},{-4825,596},{-4824,468},{-4823,42},{-4822,86},{-4821,342},{-4820,326},{-4819,90},{-4818,160},{-4817,158},{-4816,468},{-4815,114},{-4814,224},{-4813,34},{-4812,464},{-4811,180},{-4810,108},{-4809,140},{-4808,718},{-4807,148},{-4806,360},{-4805,138},{-4804,408},{-4803,46},{-4802,46},{-4801,28},{-4800,740},{-4799,112},{-4798,16},{-4797,52},{-4796,2094},{-4795,112},{-4794,312},{-4793,80},{-4792,502},{-4791,46},{-4790,450},{-4789,124},{-4788,970},{-4787,44},{-4786,156},{-4785,66},{-4784,794},{-4783,44},{-4782,252},{-4781,220},{-4780,598},{-4779,184},{-4778,138},{-4777,132},{-4776,7074},{-4775,122},{-4774,260},{-4773,58},{-4772,134},{-4771,30},{-4770,3452},{-4769,96},{-4768,3220},{-4767,60},{-4766,464},{-4765,284},{-4764,1078},{-4763,74},{-4762,94},{-4761,248},{-4760,980},{-4759,146},{-4758,356},{-4757,116},{-4756,646},{-4755,46},{-4754,924},{-4753,168},{-4752,1616},{-4751,114},{-4750,64},{-4749,110},{-4748,164},{-4747,268},{-4746,112},{-4745,80},{-4744,246},{-4743,38},{-4742,338},{-4741,146},{-4740,722},{-4739,124},{-4738,796},{-4737,38},{-4736,1132},{-4735,64},{-4734,3292},{-4733,44},{-4732,208},{-4731,172},{-4730,70},{-4729,26},{-4728,354},{-4727,130},{-4726,154},{-4725,120},{-4724,182},{-4723,178},{-4722,108},{-4721,44},{-4720,224},{-4719,76},{-4718,98},{-4717,98},{-4716,1136},{-4715,116},{-4714,86},{-4713,40},{-4712,8146},{-4711,156},{-4710,120},{-4709,104},{-4708,412},{-4707,224},{-4706,148},{-4705,46},{-4704,2110},{-4703,28},{-4702,148},{-4701,58},{-4700,322},{-4699,72},{-4698,1122},{-4697,36},{-4696,384},{-4695,60},{-4694,358},{-4693,198},{-4692,812},{-4691,36},{-4690,226},{-4689,160},{-4688,848},{-4687,32},{-4686,314},{-4685,246},{-4684,404},{-4683,82},{-4682,160},{-4681,88},{-4680,390},{-4679,78},{-4678,106},{-4677,86},{-4676,314},{-4675,94},{-4674,86},{-4673,68},{-4672,600},{-4671,402},{-4670,100},{-4669,102},{-4668,616},{-4667,180},{-4666,88},{-4665,46},{-4664,466},{-4663,476},{-4662,134},{-4661,82},{-4660,354},{-4659,108},{-4658,378},{-4657,74},{-4656,19080},{-4655,64},{-4654,432},{-4653,74},{-4652,620},{-4651,240},{-4650,100},{-4649,44},{-4648,448},{-4647,122},{-4646,140},{-4645,104},{-4644,1206},{-4643,96},{-4642,232},{-4641,28},{-4640,1374},{-4639,132},{-4638,286},{-4637,88},{-4636,212},{-4635,56},{-4634,72},{-4633,48},{-4632,560},{-4631,88},{-4630,28},{-4629,312},{-4628,542},{-4627,218},{-4626,110},{-4625,88},{-4624,712},{-4623,114},{-4622,64},{-4621,22},{-4620,1044},{-4619,100},{-4618,50},{-4617,24},{-4616,3568},{-4615,76},{-4614,574},{-4613,50},{-4612,718},{-4611,40},{-4610,108},{-4609,44},{-4608,7520},{-4607,414},{-4606,168},{-4605,86},{-4604,410},{-4603,24},{-4602,186},{-4601,50},{-4600,2570},{-4599,196},{-4598,60},{-4597,112},{-4596,558},{-4595,84},{-4594,52},{-4593,40},{-4592,1054},{-4591,84},{-4590,834},{-4589,30},{-4588,348},{-4587,118},{-4586,80},{-4585,62},{-4584,426},{-4583,150},{-4582,214},{-4581,30},{-4580,686},{-4579,42},{-4578,88},{-4577,30},{-4576,500},{-4575,38},{-4574,304},{-4573,114},{-4572,10944},{-4571,90},{-4570,186},{-4569,58},{-4568,356},{-4567,84},{-4566,86},{-4565,190},{-4564,906},{-4563,268},{-4562,136},{-4561,24},{-4560,828},{-4559,118},{-4558,512},{-4557,220},{-4556,116},{-4555,64},{-4554,614},{-4553,282},{-4552,250},{-4551,142},{-4550,268},{-4549,78},{-4548,1310},{-4547,74},{-4546,278},{-4545,154},{-4544,806},{-4543,64},{-4542,536},{-4541,172},{-4540,1104},{-4539,70},{-4538,280},{-4537,22},{-4536,1580},{-4535,376},{-4534,274},{-4533,104},{-4532,512},{-4531,174},{-4530,182},{-4529,180},{-4528,492},{-4527,94},{-4526,156},{-4525,806},{-4524,1126},{-4523,634},{-4522,580},{-4521,154},{-4520,468},{-4519,362},{-4518,760},{-4517,100},{-4516,1006},{-4515,218},{-4514,92},{-4513,84},{-4512,470},{-4511,38},{-4510,126},{-4509,234},{-4508,150},{-4507,344},{-4506,298},{-4505,462},{-4504,248},{-4503,98},{-4502,116},{-4501,88},{-4500,3334},{-4499,80},{-4498,106},{-4497,82},{-4496,744},{-4495,144},{-4494,36},{-4493,230},{-4492,434},{-4491,124},{-4490,86},{-4489,106},{-4488,1380},{-4487,104},{-4486,326},{-4485,68},{-4484,310},{-4483,376},{-4482,240},{-4481,76},{-4480,1508},{-4479,164},{-4478,992},{-4477,212},{-4476,260},{-4475,94},{-4474,292},{-4473,134},{-4472,692},{-4471,270},{-4470,110},{-4469,188},{-4468,210},{-4467,86},{-4466,420},{-4465,110},{-4464,4980},{-4463,148},{-4462,166},{-4461,66},{-4460,1146},{-4459,1176},{-4458,134},{-4457,104},{-4456,422},{-4455,96},{-4454,116},{-4453,26},{-4452,2174},{-4451,156},{-4450,138},{-4449,36},{-4448,2092},{-4447,780},{-4446,172},{-4445,104},{-4444,606},{-4443,72},{-4442,162},{-4441,170},{-4440,610},{-4439,104},{-4438,140},{-4437,38},{-4436,1470},{-4435,14},{-4434,328},{-4433,142},{-4432,296},{-4431,20},{-4430,44},{-4429,90},{-4428,2026},{-4427,428},{-4426,224},{-4425,188},{-4424,322},{-4423,258},{-4422,100},{-4421,132},{-4420,1296},{-4419,148},{-4418,50},{-4417,74},{-4416,964},{-4415,300},{-4414,64},{-4413,180},{-4412,438},{-4411,194},{-4410,238},{-4409,146},{-4408,1122},{-4407,78},{-4406,328},{-4405,78},{-4404,2382},{-4403,76},{-4402,156},{-4401,182},{-4400,510},{-4399,238},{-4398,312},{-4397,28},{-4396,242},{-4395,98},{-4394,78},{-4393,158},{-4392,1022},{-4391,144},{-4390,180},{-4389,154},{-4388,918},{-4387,88},{-4386,298},{-4385,60},{-4384,558},{-4383,264},{-4382,120},{-4381,476},{-4380,280},{-4379,242},{-4378,136},{-4377,148},{-4376,570},{-4375,30},{-4374,712},{-4373,164},{-4372,376},{-4371,130},{-4370,504},{-4369,44},{-4368,1200},{-4367,72},{-4366,140},{-4365,272},{-4364,946},{-4363,148},{-4362,132},{-4361,926},{-4360,442},{-4359,116},{-4358,492},{-4357,64},{-4356,6298},{-4355,274},{-4354,322},{-4353,308},{-4352,10166},{-4351,162},{-4350,284},{-4349,330},{-4348,584},{-4347,562},{-4346,250},{-4345,576},{-4344,920},{-4343,118},{-4342,120},{-4341,46},{-4340,426},{-4339,96},{-4338,1018},{-4337,54},{-4336,3594},{-4335,106},{-4334,42},{-4333,38},{-4332,1000},{-4331,200},{-4330,238},{-4329,138},{-4328,1898},{-4327,158},{-4326,222},{-4325,496},{-4324,1280},{-4323,408},{-4322,196},{-4321,296},{-4320,5684},{-4319,100},{-4318,214},{-4317,728},{-4316,1482},{-4315,170},{-4314,410},{-4313,100},{-4312,824},{-4311,98},{-4310,288},{-4309,104},{-4308,426},{-4307,198},{-4306,146},{-4305,198},{-4304,1550},{-4303,54},{-4302,118},{-4301,138},{-4300,268},{-4299,156},{-4298,118},{-4297,350},{-4296,2150},{-4295,128},{-4294,328},{-4293,380},{-4292,320},{-4291,206},{-4290,1300},{-4289,250},{-4288,1234},{-4287,134},{-4286,622},{-4285,62},{-4284,5214},{-4283,156},{-4282,400},{-4281,424},{-4280,716},{-4279,358},{-4278,220},{-4277,84},{-4276,612},{-4275,80},{-4274,266},{-4273,336},{-4272,650},{-4271,174},{-4270,228},{-4269,200},{-4268,754},{-4267,112},{-4266,592},{-4265,170},{-4264,928},{-4263,144},{-4262,338},{-4261,1056},{-4260,358},{-4259,74},{-4258,232},{-4257,174},{-4256,1108},{-4255,60},{-4254,262},{-4253,122},{-4252,422},{-4251,652},{-4250,132},{-4249,38},{-4248,1124},{-4247,230},{-4246,430},{-4245,294},{-4244,342},{-4243,150},{-4242,524},{-4241,66},{-4240,1632},{-4239,600},{-4238,290},{-4237,184},{-4236,462},{-4235,104},{-4234,66},{-4233,60},{-4232,2798},{-4231,46},{-4230,172},{-4229,112},{-4228,764},{-4227,214},{-4226,224},{-4225,342},{-4224,3680},{-4223,120},{-4222,298},{-4221,194},{-4220,202},{-4219,90},{-4218,266},{-4217,288},{-4216,980},{-4215,384},{-4214,576},{-4213,202},{-4212,3918},{-4211,178},{-4210,194},{-4209,234},{-4208,676},{-4207,374},{-4206,104},{-4205,108},{-4204,356},{-4203,170},{-4202,422},{-4201,212},{-4200,498},{-4199,56},{-4198,244},{-4197,158},{-4196,966},{-4195,122},{-4194,414},{-4193,110},{-4192,3286},{-4191,84},{-4190,274},{-4189,78},{-4188,410},{-4187,348},{-4186,324},{-4185,274},{-4184,1002},{-4183,164},{-4182,460},{-4181,78},{-4180,288},{-4179,198},{-4178,184},{-4177,164},{-4176,3044},{-4175,392},{-4174,2216},{-4173,658},{-4172,234},{-4171,446},{-4170,114},{-4169,780},{-4168,7006},{-4167,480},{-4166,330},{-4165,578},{-4164,2856},{-4163,514},{-4162,138},{-4161,1046},{-4160,1094},{-4159,658},{-4158,496},{-4157,400},{-4156,582},{-4155,164},{-4154,314},{-4153,224},{-4152,1120},{-4151,156},{-4150,186},{-4149,74},{-4148,276},{-4147,26},{-4146,112},{-4145,114},{-4144,1490},{-4143,200},{-4142,306},{-4141,136},{-4140,772},{-4139,252},{-4138,60},{-4137,56},{-4136,626},{-4135,92},{-4134,288},{-4133,76},{-4132,666},{-4131,100},{-4130,202},{-4129,92},{-4128,2832},{-4127,130},{-4126,142},{-4125,374},{-4124,1012},{-4123,146},{-4122,184},{-4121,118},{-4120,1978},{-4119,40},{-4118,64},{-4117,146},{-4116,232},{-4115,108},{-4114,244},{-4113,124},{-4112,2892},{-4111,84},{-4110,260},{-4109,608},{-4108,1374},{-4107,326},{-4106,172},{-4105,146},{-4104,908},{-4103,382},{-4102,170},{-4101,540},{-4100,846},{-4099,60},{-4098,158},{-4097,80},{-4096,1944},{-4095,542},{-4094,382},{-4093,480},{-4092,684},{-4091,216},{-4090,180},{-4089,128},{-4088,2566},{-4087,272},{-4086,172},{-4085,162},{-4084,796},{-4083,266},{-4082,258},{-4081,68},{-4080,4668},{-4079,180},{-4078,84},{-4077,376},{-4076,2392},{-4075,300},{-4074,518},{-4073,164},{-4072,1072},{-4071,160},{-4070,400},{-4069,92},{-4068,886},{-4067,94},{-4066,482},{-4065,502},{-4064,1496},{-4063,114},{-4062,216},{-4061,354},{-4060,532},{-4059,142},{-4058,196},{-4057,296},{-4056,478},{-4055,232},{-4054,124},{-4053,170},{-4052,1654},{-4051,130},{-4050,176},{-4049,42},{-4048,876},{-4047,182},{-4046,544},{-4045,138},{-4044,458},{-4043,242},{-4042,1632},{-4041,234},{-4040,752},{-4039,260},{-4038,120},{-4037,380},{-4036,720},{-4035,770},{-4034,418},{-4033,342},{-4032,4458},{-4031,246},{-4030,442},{-4029,102},{-4028,314},{-4027,74},{-4026,600},{-4025,230},{-4024,1534},{-4023,144},{-4022,222},{-4021,174},{-4020,394},{-4019,258},{-4018,252},{-4017,106},{-4016,1912},{-4015,326},{-4014,158},{-4013,174},{-4012,166},{-4011,146},{-4010,278},{-4009,212},{-4008,600},{-4007,68},{-4006,250},{-4005,356},{-4004,316},{-4003,924},{-4002,132},{-4001,146},{-4000,376},{-3999,380},{-3998,340},{-3997,316},{-3996,512},{-3995,136},{-3994,1118},{-3993,324},{-3992,1016},{-3991,404},{-3990,150},{-3989,86},{-3988,196},{-3987,528},{-3986,254},{-3985,454},{-3984,2334},{-3983,326},{-3982,306},{-3981,142},{-3980,484},{-3979,188},{-3978,462},{-3977,254},{-3976,356},{-3975,142},{-3974,266},{-3973,312},{-3972,326},{-3971,240},{-3970,374},{-3969,378},{-3968,1106},{-3967,158},{-3966,270},{-3965,148},{-3964,328},{-3963,312},{-3962,410},{-3961,212},{-3960,2810},{-3959,236},{-3958,416},{-3957,192},{-3956,454},{-3955,156},{-3954,310},{-3953,122},{-3952,534},{-3951,294},{-3950,1004},{-3949,206},{-3948,672},{-3947,264},{-3946,502},{-3945,160},{-3944,384},{-3943,228},{-3942,380},{-3941,732},{-3940,4094},{-3939,252},{-3938,228},{-3937,112},{-3936,11244},{-3935,278},{-3934,208},{-3933,508},{-3932,916},{-3931,138},{-3930,466},{-3929,322},{-3928,1164},{-3927,170},{-3926,556},{-3925,156},{-3924,4188},{-3923,190},{-3922,482},{-3921,198},{-3920,1330},{-3919,242},{-3918,76},{-3917,304},{-3916,2644},{-3915,504},{-3914,152},{-3913,158},{-3912,1402},{-3911,168},{-3910,188},{-3909,358},{-3908,614},{-3907,310},{-3906,184},{-3905,200},{-3904,796},{-3903,274},{-3902,180},{-3901,176},{-3900,642},{-3899,80},{-3898,296},{-3897,122},{-3896,2770},{-3895,246},{-3894,354},{-3893,226},{-3892,312},{-3891,244},{-3890,194},{-3889,474},{-3888,6546},{-3887,198},{-3886,170},{-3885,486},{-3884,1048},{-3883,114},{-3882,330},{-3881,134},{-3880,792},{-3879,122},{-3878,352},{-3877,314},{-3876,820},{-3875,134},{-3874,566},{-3873,190},{-3872,450},{-3871,98},{-3870,1150},{-3869,150},{-3868,2704},{-3867,222},{-3866,918},{-3865,96},{-3864,668},{-3863,96},{-3862,898},{-3861,108},{-3860,1130},{-3859,182},{-3858,652},{-3857,262},{-3856,582},{-3855,310},{-3854,368},{-3853,308},{-3852,1788},{-3851,186},{-3850,384},{-3849,288},{-3848,4982},{-3847,124},{-3846,208},{-3845,322},{-3844,626},{-3843,570},{-3842,214},{-3841,366},{-3840,6932},{-3839,122},{-3838,754},{-3837,500},{-3836,582},{-3835,328},{-3834,2942},{-3833,398},{-3832,1372},{-3831,144},{-3830,372},{-3829,728},{-3828,876},{-3827,288},{-3826,818},{-3825,312},{-3824,636},{-3823,120},{-3822,472},{-3821,166},{-3820,294},{-3819,500},{-3818,628},{-3817,322},{-3816,3248},{-3815,266},{-3814,324},{-3813,630},{-3812,1158},{-3811,508},{-3810,676},{-3809,482},{-3808,1466},{-3807,396},{-3806,1690},{-3805,644},{-3804,2016},{-3803,364},{-3802,312},{-3801,186},{-3800,1286},{-3799,412},{-3798,1332},{-3797,544},{-3796,1688},{-3795,500},{-3794,332},{-3793,242},{-3792,2460},{-3791,602},{-3790,262},{-3789,274},{-3788,658},{-3787,592},{-3786,386},{-3785,1456},{-3784,952},{-3783,220},{-3782,590},{-3781,344},{-3780,1810},{-3779,120},{-3778,140},{-3777,78},{-3776,2390},{-3775,368},{-3774,206},{-3773,326},{-3772,1296},{-3771,226},{-3770,376},{-3769,84},{-3768,812},{-3767,188},{-3766,284},{-3765,204},{-3764,1216},{-3763,680},{-3762,1026},{-3761,178},{-3760,856},{-3759,498},{-3758,748},{-3757,522},{-3756,2708},{-3755,252},{-3754,784},{-3753,218},{-3752,1184},{-3751,164},{-3750,396},{-3749,462},{-3748,1108},{-3747,154},{-3746,346},{-3745,252},{-3744,2644},{-3743,316},{-3742,416},{-3741,518},{-3740,2020},{-3739,404},{-3738,238},{-3737,322},{-3736,536},{-3735,466},{-3734,650},{-3733,560},{-3732,1462},{-3731,248},{-3730,766},{-3729,274},{-3728,1606},{-3727,502},{-3726,1050},{-3725,1584},{-3724,1084},{-3723,858},{-3722,538},{-3721,338},{-3720,1084},{-3719,748},{-3718,340},{-3717,534},{-3716,740},{-3715,528},{-3714,860},{-3713,448},{-3712,1822},{-3711,374},{-3710,724},{-3709,380},{-3708,1532},{-3707,290},{-3706,548},{-3705,488},{-3704,950},{-3703,584},{-3702,966},{-3701,478},{-3700,692},{-3699,282},{-3698,938},{-3697,358},{-3696,1154},{-3695,150},{-3694,284},{-3693,544},{-3692,5826},{-3691,774},{-3690,1104},{-3689,390},{-3688,1972},{-3687,546},{-3686,520},{-3685,248},{-3684,956},{-3683,328},{-3682,474},{-3681,392},{-3680,930},{-3679,970},{-3678,802},{-3677,354},{-3676,878},{-3675,586},{-3674,322},{-3673,478},{-3672,5618},{-3671,282},{-3670,474},{-3669,444},{-3668,544},{-3667,1026},{-3666,1144},{-3665,1036},{-3664,808},{-3663,334},{-3662,358},{-3661,538},{-3660,3404},{-3659,642},{-3658,542},{-3657,966},{-3656,1760},{-3655,322},{-3654,752},{-3653,746},{-3652,996},{-3651,948},{-3650,1350},{-3649,410},{-3648,10810},{-3647,334},{-3646,582},{-3645,976},{-3644,796},{-3643,532},{-3642,470},{-3641,282},{-3640,1906},{-3639,108},{-3638,636},{-3637,226},{-3636,982},{-3635,274},{-3634,696},{-3633,978},{-3632,2630},{-3631,274},{-3630,386},{-3629,514},{-3628,384},{-3627,922},{-3626,368},{-3625,250},{-3624,1238},{-3623,136},{-3622,448},{-3621,578},{-3620,796},{-3619,86},{-3618,500},{-3617,842},{-3616,1090},{-3615,462},{-3614,128},{-3613,198},{-3612,1108},{-3611,418},{-3610,3886},{-3609,162},{-3608,1670},{-3607,84},{-3606,156},{-3605,190},{-3604,606},{-3603,542},{-3602,638},{-3601,502},{-3600,12276},{-3599,1060},{-3598,188},{-3597,124},{-3596,728},{-3595,302},{-3594,358},{-3593,130},{-3592,6778},{-3591,628},{-3590,1224},{-3589,840},{-3588,990},{-3587,460},{-3586,448},{-3585,262},{-3584,5034},{-3583,418},{-3582,1250},{-3581,344},{-3580,512},{-3579,324},{-3578,316},{-3577,302},{-3576,2272},{-3575,434},{-3574,602},{-3573,334},{-3572,428},{-3571,808},{-3570,1260},{-3569,526},{-3568,3794},{-3567,492},{-3566,314},{-3565,326},{-3564,7924},{-3563,170},{-3562,680},{-3561,228},{-3560,1034},{-3559,222},{-3558,394},{-3557,102},{-3556,388},{-3555,304},{-3554,192},{-3553,174},{-3552,17424},{-3551,280},{-3550,222},{-3549,860},{-3548,442},{-3547,104},{-3546,580},{-3545,1710},{-3544,1498},{-3543,146},{-3542,468},{-3541,346},{-3540,4186},{-3539,368},{-3538,150},{-3537,164},{-3536,2430},{-3535,102},{-3534,540},{-3533,148},{-3532,460},{-3531,190},{-3530,446},{-3529,232},{-3528,3492},{-3527,258},{-3526,222},{-3525,746},{-3524,1252},{-3523,338},{-3522,738},{-3521,144},{-3520,3110},{-3519,416},{-3518,306},{-3517,222},{-3516,1650},{-3515,154},{-3514,696},{-3513,238},{-3512,3660},{-3511,168},{-3510,466},{-3509,148},{-3508,2122},{-3507,470},{-3506,146},{-3505,470},{-3504,2472},{-3503,132},{-3502,308},{-3501,298},{-3500,1248},{-3499,212},{-3498,316},{-3497,280},{-3496,1374},{-3495,436},{-3494,340},{-3493,232},{-3492,7142},{-3491,110},{-3490,456},{-3489,264},{-3488,3370},{-3487,168},{-3486,258},{-3485,180},{-3484,1940},{-3483,206},{-3482,298},{-3481,156},{-3480,5964},{-3479,234},{-3478,338},{-3477,280},{-3476,642},{-3475,958},{-3474,526},{-3473,318},{-3472,1884},{-3471,244},{-3470,418},{-3469,1234},{-3468,2076},{-3467,402},{-3466,864},{-3465,542},{-3464,2176},{-3463,620},{-3462,580},{-3461,868},{-3460,1258},{-3459,530},{-3458,436},{-3457,1102},{-3456,9260},{-3455,380},{-3454,1108},{-3453,462},{-3452,1002},{-3451,218},{-3450,434},{-3449,338},{-3448,574},{-3447,244},{-3446,208},{-3445,454},{-3444,1414},{-3443,426},{-3442,412},{-3441,190},{-3440,3360},{-3439,266},{-3438,448},{-3437,568},{-3436,2380},{-3435,194},{-3434,656},{-3433,286},{-3432,1648},{-3431,256},{-3430,366},{-3429,186},{-3428,732},{-3427,448},{-3426,434},{-3425,464},{-3424,1544},{-3423,496},{-3422,392},{-3421,184},{-3420,4982},{-3419,676},{-3418,936},{-3417,770},{-3416,738},{-3415,946},{-3414,508},{-3413,722},{-3412,2594},{-3411,1216},{-3410,170},{-3409,664},{-3408,4944},{-3407,884},{-3406,268},{-3405,740},{-3404,918},{-3403,194},{-3402,618},{-3401,424},{-3400,1108},{-3399,182},{-3398,542},{-3397,204},{-3396,1910},{-3395,348},{-3394,516},{-3393,316},{-3392,15254},{-3391,302},{-3390,428},{-3389,398},{-3388,830},{-3387,238},{-3386,464},{-3385,408},{-3384,864},{-3383,2058},{-3382,664},{-3381,160},{-3380,674},{-3379,376},{-3378,1448},{-3377,302},{-3376,1664},{-3375,568},{-3374,386},{-3373,248},{-3372,1664},{-3371,446},{-3370,202},{-3369,200},{-3368,1560},{-3367,310},{-3366,1002},{-3365,236},{-3364,346},{-3363,162},{-3362,704},{-3361,146},{-3360,18320},{-3359,192},{-3358,322},{-3357,246},{-3356,496},{-3355,240},{-3354,1262},{-3353,188},{-3352,1994},{-3351,282},{-3350,282},{-3349,170},{-3348,5312},{-3347,234},{-3346,186},{-3345,210},{-3344,2790},{-3343,202},{-3342,948},{-3341,110},{-3340,1102},{-3339,204},{-3338,390},{-3337,884},{-3336,3564},{-3335,312},{-3334,350},{-3333,456},{-3332,1108},{-3331,634},{-3330,800},{-3329,438},{-3328,2834},{-3327,202},{-3326,1168},{-3325,460},{-3324,838},{-3323,260},{-3322,728},{-3321,498},{-3320,2928},{-3319,528},{-3318,866},{-3317,244},{-3316,1286},{-3315,226},{-3314,634},{-3313,746},{-3312,2574},{-3311,204},{-3310,1394},{-3309,412},{-3308,856},{-3307,338},{-3306,532},{-3305,462},{-3304,560},{-3303,900},{-3302,620},{-3301,464},{-3300,1698},{-3299,402},{-3298,1070},{-3297,226},{-3296,1624},{-3295,334},{-3294,2810},{-3293,596},{-3292,1246},{-3291,242},{-3290,598},{-3289,316},{-3288,734},{-3287,392},{-3286,330},{-3285,290},{-3284,1924},{-3283,382},{-3282,580},{-3281,158},{-3280,1158},{-3279,254},{-3278,476},{-3277,600},{-3276,1852},{-3275,190},{-3274,842},{-3273,434},{-3272,794},{-3271,426},{-3270,506},{-3269,514},{-3268,2352},{-3267,622},{-3266,152},{-3265,320},{-3264,1996},{-3263,264},{-3262,702},{-3261,226},{-3260,962},{-3259,214},{-3258,466},{-3257,266},{-3256,676},{-3255,272},{-3254,674},{-3253,1080},{-3252,1308},{-3251,232},{-3250,356},{-3249,314},{-3248,898},{-3247,368},{-3246,788},{-3245,718},{-3244,1026},{-3243,346},{-3242,180},{-3241,294},{-3240,9360},{-3239,444},{-3238,1048},{-3237,906},{-3236,944},{-3235,308},{-3234,806},{-3233,592},{-3232,2034},{-3231,392},{-3230,320},{-3229,652},{-3228,1802},{-3227,442},{-3226,256},{-3225,398},{-3224,1394},{-3223,196},{-3222,520},{-3221,124},{-3220,1448},{-3219,448},{-3218,460},{-3217,282},{-3216,1782},{-3215,982},{-3214,640},{-3213,268},{-3212,438},{-3211,582},{-3210,664},{-3209,178},{-3208,1684},{-3207,354},{-3206,416},{-3205,402},{-3204,910},{-3203,366},{-3202,420},{-3201,220},{-3200,2600},{-3199,170},{-3198,408},{-3197,154},{-3196,1628},{-3195,512},{-3194,306},{-3193,226},{-3192,632},{-3191,266},{-3190,804},{-3189,510},{-3188,852},{-3187,340},{-3186,378},{-3185,500},{-3184,2068},{-3183,186},{-3182,136},{-3181,422},{-3180,1672},{-3179,432},{-3178,820},{-3177,1880},{-3176,1430},{-3175,728},{-3174,364},{-3173,420},{-3172,1656},{-3171,938},{-3170,646},{-3169,256},{-3168,2332},{-3167,268},{-3166,534},{-3165,440},{-3164,1678},{-3163,430},{-3162,2352},{-3161,264},{-3160,1300},{-3159,442},{-3158,480},{-3157,460},{-3156,918},{-3155,630},{-3154,798},{-3153,468},{-3152,640},{-3151,566},{-3150,744},{-3149,236},{-3148,706},{-3147,468},{-3146,694},{-3145,332},{-3144,5054},{-3143,1156},{-3142,466},{-3141,1962},{-3140,766},{-3139,232},{-3138,340},{-3137,424},{-3136,1172},{-3135,436},{-3134,754},{-3133,268},{-3132,2626},{-3131,512},{-3130,968},{-3129,336},{-3128,536},{-3127,450},{-3126,660},{-3125,282},{-3124,350},{-3123,268},{-3122,598},{-3121,772},{-3120,1494},{-3119,544},{-3118,580},{-3117,1424},{-3116,4404},{-3115,416},{-3114,794},{-3113,296},{-3112,1086},{-3111,712},{-3110,452},{-3109,590},{-3108,812},{-3107,264},{-3106,1188},{-3105,960},{-3104,2764},{-3103,598},{-3102,456},{-3101,1554},{-3100,1492},{-3099,924},{-3098,1058},{-3097,478},{-3096,3996},{-3095,1060},{-3094,646},{-3093,430},{-3092,774},{-3091,658},{-3090,642},{-3089,312},{-3088,1308},{-3087,1654},{-3086,594},{-3085,536},{-3084,1374},{-3083,1084},{-3082,714},{-3081,392},{-3080,960},{-3079,674},{-3078,984},{-3077,448},{-3076,878},{-3075,434},{-3074,678},{-3073,324},{-3072,2060},{-3071,868},{-3070,946},{-3069,842},{-3068,1110},{-3067,774},{-3066,1232},{-3065,588},{-3064,1292},{-3063,308},{-3062,546},{-3061,316},{-3060,1252},{-3059,244},{-3058,1106},{-3057,456},{-3056,5954},{-3055,504},{-3054,384},{-3053,888},{-3052,706},{-3051,1908},{-3050,716},{-3049,414},{-3048,2550},{-3047,396},{-3046,772},{-3045,862},{-3044,954},{-3043,972},{-3042,878},{-3041,354},{-3040,7790},{-3039,424},{-3038,1026},{-3037,648},{-3036,1204},{-3035,924},{-3034,512},{-3033,400},{-3032,2862},{-3031,760},{-3030,734},{-3029,258},{-3028,1944},{-3027,534},{-3026,766},{-3025,430},{-3024,8030},{-3023,322},{-3022,1030},{-3021,700},{-3020,978},{-3019,790},{-3018,1206},{-3017,4606},{-3016,1482},{-3015,2262},{-3014,872},{-3013,498},{-3012,4622},{-3011,640},{-3010,556},{-3009,462},{-3008,2108},{-3007,596},{-3006,1308},{-3005,232},{-3004,1926},{-3003,754},{-3002,568},{-3001,548},{-3000,2070},{-2999,528},{-2998,644},{-2997,346},{-2996,23338},{-2995,348},{-2994,1368},{-2993,868},{-2992,2676},{-2991,744},{-2990,640},{-2989,798},{-2988,1294},{-2987,306},{-2986,858},{-2985,432},{-2984,2580},{-2983,576},{-2982,656},{-2981,284},{-2980,1680},{-2979,986},{-2978,632},{-2977,432},{-2976,3132},{-2975,878},{-2974,676},{-2973,1194},{-2972,4068},{-2971,336},{-2970,3610},{-2969,1000},{-2968,2546},{-2967,488},{-2966,2268},{-2965,1644},{-2964,12474},{-2963,666},{-2962,730},{-2961,422},{-2960,4128},{-2959,410},{-2958,1884},{-2957,658},{-2956,1044},{-2955,386},{-2954,1484},{-2953,422},{-2952,4572},{-2951,854},{-2950,1428},{-2949,398},{-2948,496},{-2947,674},{-2946,530},{-2945,344},{-2944,5720},{-2943,1036},{-2942,544},{-2941,508},{-2940,2244},{-2939,332},{-2938,564},{-2937,472},{-2936,3614},{-2935,916},{-2934,2320},{-2933,1290},{-2932,1918},{-2931,1958},{-2930,1364},{-2929,794},{-2928,2018},{-2927,930},{-2926,1462},{-2925,872},{-2924,2634},{-2923,388},{-2922,886},{-2921,606},{-2920,1986},{-2919,1224},{-2918,1310},{-2917,442},{-2916,3072},{-2915,922},{-2914,1050},{-2913,1136},{-2912,2522},{-2911,882},{-2910,2194},{-2909,1102},{-2908,1062},{-2907,782},{-2906,1316},{-2905,754},{-2904,2328},{-2903,1034},{-2902,636},{-2901,918},{-2900,8638},{-2899,1588},{-2898,1194},{-2897,990},{-2896,2136},{-2895,1044},{-2894,580},{-2893,1056},{-2892,2802},{-2891,416},{-2890,1050},{-2889,1188},{-2888,1764},{-2887,312},{-2886,668},{-2885,444},{-2884,1548},{-2883,732},{-2882,866},{-2881,482},{-2880,4424},{-2879,498},{-2878,604},{-2877,344},{-2876,942},{-2875,742},{-2874,998},{-2873,492},{-2872,1168},{-2871,674},{-2870,518},{-2869,770},{-2868,1558},{-2867,350},{-2866,784},{-2865,548},{-2864,3138},{-2863,392},{-2862,1504},{-2861,836},{-2860,2072},{-2859,960},{-2858,752},{-2857,978},{-2856,2122},{-2855,722},{-2854,890},{-2853,682},{-2852,2564},{-2851,264},{-2850,2694},{-2849,1192},{-2848,4932},{-2847,452},{-2846,1236},{-2845,782},{-2844,3040},{-2843,818},{-2842,1244},{-2841,856},{-2840,2436},{-2839,468},{-2838,948},{-2837,578},{-2836,1398},{-2835,1094},{-2834,760},{-2833,1104},{-2832,3428},{-2831,514},{-2830,956},{-2829,842},{-2828,2088},{-2827,616},{-2826,756},{-2825,566},{-2824,2550},{-2823,580},{-2822,688},{-2821,1966},{-2820,1612},{-2819,1050},{-2818,710},{-2817,798},{-2816,4850},{-2815,2416},{-2814,2370},{-2813,972},{-2812,1764},{-2811,1260},{-2810,1504},{-2809,2176},{-2808,3628},{-2807,1010},{-2806,1600},{-2805,876},{-2804,3718},{-2803,692},{-2802,1302},{-2801,1542},{-2800,2804},{-2799,1102},{-2798,612},{-2797,2254},{-2796,1742},{-2795,1350},{-2794,1002},{-2793,462},{-2792,1824},{-2791,892},{-2790,3570},{-2789,1288},{-2788,1260},{-2787,556},{-2786,2052},{-2785,1074},{-2784,2026},{-2783,2072},{-2782,2498},{-2781,870},{-2780,2136},{-2779,1320},{-2778,1256},{-2777,1102},{-2776,4688},{-2775,1840},{-2774,1124},{-2773,764},{-2772,2842},{-2771,1124},{-2770,1442},{-2769,1662},{-2768,2136},{-2767,1362},{-2766,2190},{-2765,2118},{-2764,2496},{-2763,702},{-2762,1216},{-2761,798},{-2760,3632},{-2759,836},{-2758,672},{-2757,634},{-2756,1904},{-2755,516},{-2754,2224},{-2753,812},{-2752,9246},{-2751,1788},{-2750,2164},{-2749,1468},{-2748,1732},{-2747,530},{-2746,1820},{-2745,1170},{-2744,4476},{-2743,518},{-2742,1360},{-2741,1246},{-2740,1616},{-2739,1486},{-2738,668},{-2737,814},{-2736,4608},{-2735,380},{-2734,1356},{-2733,1062},{-2732,4722},{-2731,1120},{-2730,950},{-2729,794},{-2728,2850},{-2727,996},{-2726,1148},{-2725,1040},{-2724,2108},{-2723,824},{-2722,1370},{-2721,652},{-2720,2954},{-2719,646},{-2718,1336},{-2717,644},{-2716,2152},{-2715,720},{-2714,1918},{-2713,892},{-2712,6416},{-2711,1574},{-2710,1470},{-2709,912},{-2708,3000},{-2707,516},{-2706,1340},{-2705,1268},{-2704,3386},{-2703,642},{-2702,816},{-2701,864},{-2700,3578},{-2699,632},{-2698,654},{-2697,682},{-2696,3054},{-2695,430},{-2694,1180},{-2693,690},{-2692,1896},{-2691,666},{-2690,670},{-2689,700},{-2688,2212},{-2687,1558},{-2686,1368},{-2685,974},{-2684,1024},{-2683,776},{-2682,846},{-2681,438},{-2680,2386},{-2679,782},{-2678,1460},{-2677,920},{-2676,3538},{-2675,1380},{-2674,1838},{-2673,612},{-2672,2774},{-2671,536},{-2670,1000},{-2669,2086},{-2668,1406},{-2667,660},{-2666,1232},{-2665,694},{-2664,11944},{-2663,1118},{-2662,996},{-2661,996},{-2660,1064},{-2659,550},{-2658,1276},{-2657,632},{-2656,2990},{-2655,678},{-2654,852},{-2653,742},{-2652,3048},{-2651,1058},{-2650,878},{-2649,2216},{-2648,2516},{-2647,582},{-2646,1120},{-2645,474},{-2644,2000},{-2643,754},{-2642,1114},{-2641,1710},{-2640,2700},{-2639,798},{-2638,996},{-2637,806},{-2636,2086},{-2635,628},{-2634,3196},{-2633,1118},{-2632,2436},{-2631,692},{-2630,1400},{-2629,934},{-2628,5126},{-2627,390},{-2626,1224},{-2625,1702},{-2624,4482},{-2623,840},{-2622,3628},{-2621,616},{-2620,6680},{-2619,1086},{-2618,1502},{-2617,1264},{-2616,3734},{-2615,1660},{-2614,6514},{-2613,680},{-2612,2058},{-2611,1406},{-2610,1192},{-2609,1208},{-2608,4890},{-2607,582},{-2606,1494},{-2605,1488},{-2604,38666},{-2603,836},{-2602,1274},{-2601,742},{-2600,2520},{-2599,1176},{-2598,3224},{-2597,886},{-2596,6452},{-2595,844},{-2594,2672},{-2593,1438},{-2592,37000},{-2591,898},{-2590,1516},{-2589,1056},{-2588,1716},{-2587,1024},{-2586,3588},{-2585,1242},{-2584,8086},{-2583,1192},{-2582,2520},{-2581,894},{-2580,4870},{-2579,2298},{-2578,1690},{-2577,3562},{-2576,5394},{-2575,1746},{-2574,2908},{-2573,2432},{-2572,7146},{-2571,780},{-2570,1098},{-2569,3040},{-2568,5950},{-2567,3002},{-2566,1326},{-2565,2056},{-2564,9020},{-2563,1064},{-2562,1278},{-2561,1592},{-2560,8220},{-2559,896},{-2558,1914},{-2557,746},{-2556,3816},{-2555,796},{-2554,1504},{-2553,1636},{-2552,1504},{-2551,1402},{-2550,1766},{-2549,508},{-2548,1730},{-2547,1344},{-2546,1590},{-2545,836},{-2544,4998},{-2543,572},{-2542,1406},{-2541,920},{-2540,2832},{-2539,654},{-2538,1770},{-2537,1364},{-2536,22342},{-2535,882},{-2534,1246},{-2533,1266},{-2532,2098},{-2531,4786},{-2530,4114},{-2529,1276},{-2528,1786},{-2527,1676},{-2526,1200},{-2525,1396},{-2524,2500},{-2523,1420},{-2522,1558},{-2521,1502},{-2520,19264},{-2519,688},{-2518,1688},{-2517,474},{-2516,10304},{-2515,880},{-2514,1482},{-2513,1108},{-2512,1866},{-2511,3694},{-2510,1968},{-2509,1546},{-2508,2212},{-2507,568},{-2506,1750},{-2505,1006},{-2504,3076},{-2503,1176},{-2502,1390},{-2501,1018},{-2500,4164},{-2499,834},{-2498,1904},{-2497,1984},{-2496,7014},{-2495,1170},{-2494,894},{-2493,522},{-2492,2834},{-2491,2120},{-2490,1382},{-2489,996},{-2488,4270},{-2487,1298},{-2486,1088},{-2485,740},{-2484,2480},{-2483,1528},{-2482,2554},{-2481,716},{-2480,5326},{-2479,562},{-2478,2316},{-2477,1392},{-2476,2752},{-2475,4162},{-2474,1362},{-2473,898},{-2472,2920},{-2471,760},{-2470,1772},{-2469,710},{-2468,8262},{-2467,1164},{-2466,1572},{-2465,1752},{-2464,3080},{-2463,1666},{-2462,1752},{-2461,670},{-2460,6520},{-2459,1748},{-2458,1210},{-2457,1508},{-2456,3866},{-2455,1126},{-2454,2268},{-2453,2076},{-2452,14772},{-2451,852},{-2450,1426},{-2449,602},{-2448,3294},{-2447,1420},{-2446,2250},{-2445,852},{-2444,3650},{-2443,876},{-2442,878},{-2441,658},{-2440,3986},{-2439,1458},{-2438,1148},{-2437,656},{-2436,4012},{-2435,1676},{-2434,6022},{-2433,910},{-2432,9986},{-2431,1238},{-2430,1278},{-2429,1142},{-2428,2568},{-2427,1602},{-2426,1644},{-2425,620},{-2424,5784},{-2423,962},{-2422,1152},{-2421,624},{-2420,7248},{-2419,712},{-2418,3342},{-2417,970},{-2416,3436},{-2415,1406},{-2414,3090},{-2413,1480},{-2412,3916},{-2411,1866},{-2410,2342},{-2409,672},{-2408,6192},{-2407,808},{-2406,1786},{-2405,1974},{-2404,3062},{-2403,1738},{-2402,2282},{-2401,828},{-2400,5576},{-2399,1718},{-2398,1104},{-2397,612},{-2396,2848},{-2395,834},{-2394,3660},{-2393,894},{-2392,2170},{-2391,810},{-2390,1650},{-2389,868},{-2388,4238},{-2387,830},{-2386,712},{-2385,1502},{-2384,3340},{-2383,642},{-2382,2324},{-2381,780},{-2380,2500},{-2379,582},{-2378,1296},{-2377,1206},{-2376,3418},{-2375,626},{-2374,2058},{-2373,856},{-2372,4444},{-2371,840},{-2370,1424},{-2369,1662},{-2368,3162},{-2367,870},{-2366,1788},{-2365,1004},{-2364,5066},{-2363,1640},{-2362,1970},{-2361,1278},{-2360,2812},{-2359,1316},{-2358,1434},{-2357,960},{-2356,9698},{-2355,966},{-2354,1300},{-2353,2802},{-2352,3710},{-2351,1880},{-2350,1778},{-2349,2174},{-2348,3516},{-2347,714},{-2346,1264},{-2345,868},{-2344,3578},{-2343,732},{-2342,1608},{-2341,1734},{-2340,3692},{-2339,1618},{-2338,1252},{-2337,1456},{-2336,4842},{-2335,2020},{-2334,6364},{-2333,1272},{-2332,3804},{-2331,1404},{-2330,1512},{-2329,2030},{-2328,6942},{-2327,1324},{-2326,4194},{-2325,1466},{-2324,7970},{-2323,2070},{-2322,11930},{-2321,2866},{-2320,3734},{-2319,2012},{-2318,3346},{-2317,1976},{-2316,1850},{-2315,1484},{-2314,1738},{-2313,1692},{-2312,3640},{-2311,1484},{-2310,1922},{-2309,1874},{-2308,2874},{-2307,1180},{-2306,1664},{-2305,1658},{-2304,11994},{-2303,1120},{-2302,2954},{-2301,1532},{-2300,2206},{-2299,840},{-2298,3982},{-2297,1348},{-2296,5998},{-2295,962},{-2294,9574},{-2293,1392},{-2292,3980},{-2291,648},{-2290,2106},{-2289,930},{-2288,3896},{-2287,1728},{-2286,12410},{-2285,3498},{-2284,2718},{-2283,746},{-2282,1296},{-2281,1006},{-2280,8748},{-2279,2628},{-2278,5736},{-2277,3604},{-2276,3440},{-2275,1318},{-2274,3146},{-2273,1480},{-2272,5448},{-2271,1876},{-2270,1536},{-2269,3354},{-2268,6424},{-2267,1516},{-2266,2308},{-2265,1572},{-2264,2986},{-2263,1238},{-2262,2764},{-2261,1662},{-2260,3552},{-2259,972},{-2258,2810},{-2257,1444},{-2256,10522},{-2255,1082},{-2254,2086},{-2253,1534},{-2252,19266},{-2251,1060},{-2250,3908},{-2249,1128},{-2248,14966},{-2247,1834},{-2246,1498},{-2245,2848},{-2244,3906},{-2243,2136},{-2242,1060},{-2241,1550},{-2240,6334},{-2239,2112},{-2238,3408},{-2237,1458},{-2236,3052},{-2235,2814},{-2234,2208},{-2233,2976},{-2232,4998},{-2231,1308},{-2230,2592},{-2229,1548},{-2228,11094},{-2227,2066},{-2226,2280},{-2225,1748},{-2224,10060},{-2223,2820},{-2222,1848},{-2221,3184},{-2220,4130},{-2219,1764},{-2218,2618},{-2217,1188},{-2216,7076},{-2215,2030},{-2214,3556},{-2213,1650},{-2212,2924},{-2211,1442},{-2210,2400},{-2209,1248},{-2208,5232},{-2207,3218},{-2206,1524},{-2205,1520},{-2204,1732},{-2203,2892},{-2202,2344},{-2201,2024},{-2200,3170},{-2199,1858},{-2198,2390},{-2197,1168},{-2196,3872},{-2195,1154},{-2194,1968},{-2193,1334},{-2192,10900},{-2191,1960},{-2190,4248},{-2189,1652},{-2188,3316},{-2187,1418},{-2186,3008},{-2185,4026},{-2184,2848},{-2183,902},{-2182,1964},{-2181,2966},{-2180,4478},{-2179,1440},{-2178,9252},{-2177,1922},{-2176,19606},{-2175,2990},{-2174,2090},{-2173,1814},{-2172,4200},{-2171,3774},{-2170,1732},{-2169,1706},{-2168,18914},{-2167,1930},{-2166,2020},{-2165,3088},{-2164,3406},{-2163,2346},{-2162,2608},{-2161,1204},{-2160,34478},{-2159,3114},{-2158,3358},{-2157,2004},{-2156,4518},{-2155,1056},{-2154,3170},{-2153,1804},{-2152,3806},{-2151,1788},{-2150,7762},{-2149,1654},{-2148,3628},{-2147,1170},{-2146,2892},{-2145,1828},{-2144,5702},{-2143,1574},{-2142,9374},{-2141,1684},{-2140,4224},{-2139,1760},{-2138,2492},{-2137,1070},{-2136,17038},{-2135,4090},{-2134,2098},{-2133,2120},{-2132,11574},{-2131,1552},{-2130,3206},{-2129,1932},{-2128,3602},{-2127,1654},{-2126,1834},{-2125,1168},{-2124,4166},{-2123,1748},{-2122,7958},{-2121,1694},{-2120,7306},{-2119,2970},{-2118,3022},{-2117,2680},{-2116,6132},{-2115,3290},{-2114,4026},{-2113,3376},{-2112,8558},{-2111,2852},{-2110,2938},{-2109,1530},{-2108,4846},{-2107,1920},{-2106,4042},{-2105,1658},{-2104,3856},{-2103,1956},{-2102,3322},{-2101,2396},{-2100,4316},{-2099,2144},{-2098,3934},{-2097,1566},{-2096,16540},{-2095,3888},{-2094,6148},{-2093,2148},{-2092,3372},{-2091,1396},{-2090,4896},{-2089,1668},{-2088,8052},{-2087,1752},{-2086,1712},{-2085,1990},{-2084,8262},{-2083,2462},{-2082,5088},{-2081,2004},{-2080,8062},{-2079,986},{-2078,1888},{-2077,1256},{-2076,6762},{-2075,1816},{-2074,3060},{-2073,2142},{-2072,9846},{-2071,1862},{-2070,2766},{-2069,4988},{-2068,7026},{-2067,1504},{-2066,3282},{-2065,4552},{-2064,6700},{-2063,3648},{-2062,4704},{-2061,2064},{-2060,4076},{-2059,3300},{-2058,3606},{-2057,1516},{-2056,9318},{-2055,2468},{-2054,2424},{-2053,2670},{-2052,4780},{-2051,3270},{-2050,2084},{-2049,2046},{-2048,8642},{-2047,1908},{-2046,2054},{-2045,2548},{-2044,4306},{-2043,1744},{-2042,3314},{-2041,3456},{-2040,11150},{-2039,3856},{-2038,2092},{-2037,2058},{-2036,6540},{-2035,2628},{-2034,1698},{-2033,1370},{-2032,6328},{-2031,2298},{-2030,8052},{-2029,2344},{-2028,5228},{-2027,2422},{-2026,5070},{-2025,2118},{-2024,5050},{-2023,1304},{-2022,7372},{-2021,2034},{-2020,4582},{-2019,2024},{-2018,2502},{-2017,2006},{-2016,11036},{-2015,3254},{-2014,4176},{-2013,2684},{-2012,9268},{-2011,2094},{-2010,2234},{-2009,2068},{-2008,41424},{-2007,1498},{-2006,3618},{-2005,3394},{-2004,9198},{-2003,1320},{-2002,1912},{-2001,5608},{-2000,4906},{-1999,1998},{-1998,3310},{-1997,1866},{-1996,5372},{-1995,2168},{-1994,2338},{-1993,2176},{-1992,8706},{-1991,2616},{-1990,3824},{-1989,1456},{-1988,5674},{-1987,3738},{-1986,3384},{-1985,1806},{-1984,19036},{-1983,1822},{-1982,3864},{-1981,1794},{-1980,9264},{-1979,2878},{-1978,4684},{-1977,2174},{-1976,8428},{-1975,2704},{-1974,2506},{-1973,2622},{-1972,2614},{-1971,3484},{-1970,4498},{-1969,2468},{-1968,33306},{-1967,1948},{-1966,5360},{-1965,1770},{-1964,6486},{-1963,3256},{-1962,6068},{-1961,2472},{-1960,6560},{-1959,3162},{-1958,4156},{-1957,2458},{-1956,4616},{-1955,3774},{-1954,2846},{-1953,5930},{-1952,12758},{-1951,3368},{-1950,7740},{-1949,2504},{-1948,13078},{-1947,2720},{-1946,3110},{-1945,2090},{-1944,24868},{-1943,3188},{-1942,5424},{-1941,1584},{-1940,5440},{-1939,2674},{-1938,4802},{-1937,2840},{-1936,9150},{-1935,4980},{-1934,4330},{-1933,4720},{-1932,4484},{-1931,2810},{-1930,4778},{-1929,3038},{-1928,9484},{-1927,2110},{-1926,5620},{-1925,3496},{-1924,5362},{-1923,2222},{-1922,3712},{-1921,4832},{-1920,29028},{-1919,3066},{-1918,4662},{-1917,4688},{-1916,5464},{-1915,2112},{-1914,4152},{-1913,3108},{-1912,5034},{-1911,3312},{-1910,3318},{-1909,2748},{-1908,10460},{-1907,2144},{-1906,2856},{-1905,1872},{-1904,16424},{-1903,3262},{-1902,4742},{-1901,3008},{-1900,8378},{-1899,2760},{-1898,4244},{-1897,2408},{-1896,6868},{-1895,2628},{-1894,5088},{-1893,1462},{-1892,7324},{-1891,4000},{-1890,7790},{-1889,3044},{-1888,9680},{-1887,3902},{-1886,3614},{-1885,3906},{-1884,6974},{-1883,3996},{-1882,4536},{-1881,3298},{-1880,6212},{-1879,2328},{-1878,3642},{-1877,3262},{-1876,5632},{-1875,3510},{-1874,4032},{-1873,5334},{-1872,16462},{-1871,2252},{-1870,3452},{-1869,3354},{-1868,5416},{-1867,3380},{-1866,4968},{-1865,2412},{-1864,6228},{-1863,2936},{-1862,2896},{-1861,2926},{-1860,8844},{-1859,2634},{-1858,3022},{-1857,3278},{-1856,17510},{-1855,3044},{-1854,6022},{-1853,2592},{-1852,4602},{-1851,1864},{-1850,4842},{-1849,1814},{-1848,6226},{-1847,3402},{-1846,3562},{-1845,2582},{-1844,2460},{-1843,2906},{-1842,3968},{-1841,3482},{-1840,6732},{-1839,1952},{-1838,4482},{-1837,3628},{-1836,10160},{-1835,2294},{-1834,3842},{-1833,2382},{-1832,9454},{-1831,1718},{-1830,3512},{-1829,2924},{-1828,4360},{-1827,2978},{-1826,3948},{-1825,3864},{-1824,10662},{-1823,2502},{-1822,3836},{-1821,3102},{-1820,7370},{-1819,2252},{-1818,3812},{-1817,3410},{-1816,6612},{-1815,2134},{-1814,4844},{-1813,2468},{-1812,12410},{-1811,3166},{-1810,4150},{-1809,3336},{-1808,7450},{-1807,1792},{-1806,3140},{-1805,3366},{-1804,9702},{-1803,3964},{-1802,5928},{-1801,2426},{-1800,14614},{-1799,2426},{-1798,3442},{-1797,2630},{-1796,6256},{-1795,2416},{-1794,3694},{-1793,3706},{-1792,14840},{-1791,3322},{-1790,7604},{-1789,3656},{-1788,16828},{-1787,3094},{-1786,3800},{-1785,4004},{-1784,10546},{-1783,2108},{-1782,3052},{-1781,2954},{-1780,7708},{-1779,4178},{-1778,5660},{-1777,3560},{-1776,10218},{-1775,3546},{-1774,3330},{-1773,2810},{-1772,8004},{-1771,3340},{-1770,6888},{-1769,5318},{-1768,12816},{-1767,5130},{-1766,2940},{-1765,3200},{-1764,7634},{-1763,4566},{-1762,3648},{-1761,3284},{-1760,11124},{-1759,2786},{-1758,3616},{-1757,5384},{-1756,4514},{-1755,2776},{-1754,4894},{-1753,2844},{-1752,14360},{-1751,3202},{-1750,4820},{-1749,2894},{-1748,6238},{-1747,4664},{-1746,6464},{-1745,5102},{-1744,16572},{-1743,5700},{-1742,5838},{-1741,3472},{-1740,12054},{-1739,3398},{-1738,4198},{-1737,7592},{-1736,14620},{-1735,2438},{-1734,5810},{-1733,3640},{-1732,9176},{-1731,3396},{-1730,8020},{-1729,2884},{-1728,98450},{-1727,3444},{-1726,4972},{-1725,2784},{-1724,5638},{-1723,4462},{-1722,5086},{-1721,3286},{-1720,15184},{-1719,2940},{-1718,5126},{-1717,4924},{-1716,10956},{-1715,5332},{-1714,4082},{-1713,6392},{-1712,12352},{-1711,4420},{-1710,6980},{-1709,2524},{-1708,12260},{-1707,4188},{-1706,4558},{-1705,2220},{-1704,25214},{-1703,4484},{-1702,7744},{-1701,3088},{-1700,7032},{-1699,4328},{-1698,7792},{-1697,3274},{-1696,55652},{-1695,6344},{-1694,5250},{-1693,3566},{-1692,8044},{-1691,4634},{-1690,4310},{-1689,4858},{-1688,10968},{-1687,3898},{-1686,7064},{-1685,8130},{-1684,12124},{-1683,4298},{-1682,5388},{-1681,3186},{-1680,15270},{-1679,6420},{-1678,4060},{-1677,2708},{-1676,5224},{-1675,3896},{-1674,16730},{-1673,3130},{-1672,9676},{-1671,5044},{-1670,5266},{-1669,2694},{-1668,7460},{-1667,3932},{-1666,5036},{-1665,3786},{-1664,10100},{-1663,4712},{-1662,5902},{-1661,4684},{-1660,7448},{-1659,3594},{-1658,3740},{-1657,4378},{-1656,14582},{-1655,3142},{-1654,7278},{-1653,4432},{-1652,10352},{-1651,4364},{-1650,5226},{-1649,4550},{-1648,33830},{-1647,4822},{-1646,5532},{-1645,8530},{-1644,7152},{-1643,4642},{-1642,10716},{-1641,3476},{-1640,13336},{-1639,4052},{-1638,8878},{-1637,5110},{-1636,15876},{-1635,3550},{-1634,6350},{-1633,4282},{-1632,14530},{-1631,2604},{-1630,5384},{-1629,3842},{-1628,8640},{-1627,4672},{-1626,5336},{-1625,5682},{-1624,30322},{-1623,3856},{-1622,10812},{-1621,7370},{-1620,41794},{-1619,3726},{-1618,5610},{-1617,5448},{-1616,7520},{-1615,4674},{-1614,6780},{-1613,5260},{-1612,12120},{-1611,3958},{-1610,9518},{-1609,5362},{-1608,10430},{-1607,3672},{-1606,5656},{-1605,3672},{-1604,12724},{-1603,4518},{-1602,7940},{-1601,4238},{-1600,13316},{-1599,6868},{-1598,6962},{-1597,6424},{-1596,6936},{-1595,4526},{-1594,8536},{-1593,4548},{-1592,46704},{-1591,4410},{-1590,4932},{-1589,3108},{-1588,7144},{-1587,5526},{-1586,6670},{-1585,5668},{-1584,15330},{-1583,4936},{-1582,12322},{-1581,5294},{-1580,13368},{-1579,3544},{-1578,5248},{-1577,5146},{-1576,10418},{-1575,8280},{-1574,6196},{-1573,5912},{-1572,21906},{-1571,7962},{-1570,5200},{-1569,8422},{-1568,10246},{-1567,4738},{-1566,12100},{-1565,4808},{-1564,9278},{-1563,4940},{-1562,6774},{-1561,4212},{-1560,19628},{-1559,6658},{-1558,6542},{-1557,5190},{-1556,11100},{-1555,3418},{-1554,7754},{-1553,5608},{-1552,15954},{-1551,4440},{-1550,8950},{-1549,5542},{-1548,9330},{-1547,4822},{-1546,10176},{-1545,4406},{-1544,8242},{-1543,4514},{-1542,6550},{-1541,5460},{-1540,13188},{-1539,8228},{-1538,17100},{-1537,5886},{-1536,13822},{-1535,4586},{-1534,9094},{-1533,5480},{-1532,8244},{-1531,4258},{-1530,8160},{-1529,6584},{-1528,20964},{-1527,4378},{-1526,6314},{-1525,4242},{-1524,9846},{-1523,4422},{-1522,5348},{-1521,4190},{-1520,18764},{-1519,4940},{-1518,7320},{-1517,5084},{-1516,9672},{-1515,6840},{-1514,7228},{-1513,5840},{-1512,15778},{-1511,4080},{-1510,6638},{-1509,5120},{-1508,11936},{-1507,5760},{-1506,9828},{-1505,6770},{-1504,14912},{-1503,6114},{-1502,5478},{-1501,3630},{-1500,8962},{-1499,4832},{-1498,5566},{-1497,5926},{-1496,18094},{-1495,4064},{-1494,7334},{-1493,4614},{-1492,10340},{-1491,5724},{-1490,7292},{-1489,5576},{-1488,21836},{-1487,6176},{-1486,8988},{-1485,4938},{-1484,11074},{-1483,6968},{-1482,9072},{-1481,7170},{-1480,13088},{-1479,5096},{-1478,6154},{-1477,5458},{-1476,16704},{-1475,6612},{-1474,6834},{-1473,6620},{-1472,9148},{-1471,5694},{-1470,5758},{-1469,5620},{-1468,11276},{-1467,4866},{-1466,11426},{-1465,6094},{-1464,13940},{-1463,7916},{-1462,6922},{-1461,4886},{-1460,11728},{-1459,7368},{-1458,18014},{-1457,6754},{-1456,20750},{-1455,5450},{-1454,6570},{-1453,5138},{-1452,16376},{-1451,5808},{-1450,8398},{-1449,7364},{-1448,9988},{-1447,4770},{-1446,7350},{-1445,6350},{-1444,17806},{-1443,5304},{-1442,7994},{-1441,5600},{-1440,94430},{-1439,5164},{-1438,7086},{-1437,5176},{-1436,9666},{-1435,6396},{-1434,8180},{-1433,7132},{-1432,16430},{-1431,7306},{-1430,6996},{-1429,6332},{-1428,13394},{-1427,20834},{-1426,7790},{-1425,10428},{-1424,15520},{-1423,5638},{-1422,8192},{-1421,6468},{-1420,12756},{-1419,7192},{-1418,9362},{-1417,11340},{-1416,19756},{-1415,6244},{-1414,10228},{-1413,9896},{-1412,12920},{-1411,6720},{-1410,15286},{-1409,8896},{-1408,23436},{-1407,8802},{-1406,8804},{-1405,6424},{-1404,12138},{-1403,9318},{-1402,10256},{-1401,11750},{-1400,12314},{-1399,13186},{-1398,12878},{-1397,7832},{-1396,13772},{-1395,7770},{-1394,12076},{-1393,8132},{-1392,21708},{-1391,9398},{-1390,7706},{-1389,13986},{-1388,24680},{-1387,7372},{-1386,12746},{-1385,8366},{-1384,26866},{-1383,6930},{-1382,8868},{-1381,10702},{-1380,23310},{-1379,8956},{-1378,12448},{-1377,16320},{-1376,31958},{-1375,8412},{-1374,17544},{-1373,14748},{-1372,12238},{-1371,8102},{-1370,8906},{-1369,7552},{-1368,17770},{-1367,7984},{-1366,7572},{-1365,5790},{-1364,8622},{-1363,9692},{-1362,9708},{-1361,10230},{-1360,13382},{-1359,5242},{-1358,7498},{-1357,6942},{-1356,11494},{-1355,8906},{-1354,9202},{-1353,6718},{-1352,24278},{-1351,9526},{-1350,10320},{-1349,10468},{-1348,12854},{-1347,10584},{-1346,9134},{-1345,8154},{-1344,48306},{-1343,6086},{-1342,12926},{-1341,10184},{-1340,13136},{-1339,6414},{-1338,16906},{-1337,7912},{-1336,23258},{-1335,7478},{-1334,13128},{-1333,8040},{-1332,58916},{-1331,6396},{-1330,10056},{-1329,6010},{-1328,13028},{-1327,9302},{-1326,10482},{-1325,11694},{-1324,25556},{-1323,7884},{-1322,13854},{-1321,7664},{-1320,23384},{-1319,11410},{-1318,13958},{-1317,15250},{-1316,24052},{-1315,8918},{-1314,15724},{-1313,9620},{-1312,71462},{-1311,6950},{-1310,11664},{-1309,8768},{-1308,13866},{-1307,11050},{-1306,12614},{-1305,11844},{-1304,34716},{-1303,8580},{-1302,11760},{-1301,12358},{-1300,20268},{-1299,10158},{-1298,12448},{-1297,12904},{-1296,40384},{-1295,9048},{-1294,19006},{-1293,15428},{-1292,16968},{-1291,10252},{-1290,12940},{-1289,7858},{-1288,18810},{-1287,8138},{-1286,15830},{-1285,9242},{-1284,18174},{-1283,10238},{-1282,14924},{-1281,11942},{-1280,18968},{-1279,10076},{-1278,14174},{-1277,10364},{-1276,31456},{-1275,12012},{-1274,11428},{-1273,7364},{-1272,42086},{-1271,9584},{-1270,19966},{-1269,10072},{-1268,19184},{-1267,10256},{-1266,18362},{-1265,9850},{-1264,17186},{-1263,10094},{-1262,16706},{-1261,11518},{-1260,60950},{-1259,9276},{-1258,12554},{-1257,15210},{-1256,19280},{-1255,9686},{-1254,15002},{-1253,18542},{-1252,14122},{-1251,11762},{-1250,13042},{-1249,9738},{-1248,24462},{-1247,9338},{-1246,18854},{-1245,10224},{-1244,18876},{-1243,8374},{-1242,21302},{-1241,12304},{-1240,28912},{-1239,12924},{-1238,15390},{-1237,14600},{-1236,28532},{-1235,11242},{-1234,17630},{-1233,11790},{-1232,35394},{-1231,12506},{-1230,10494},{-1229,11418},{-1228,39890},{-1227,10070},{-1226,14226},{-1225,15080},{-1224,23756},{-1223,10714},{-1222,12794},{-1221,14516},{-1220,24442},{-1219,9998},{-1218,19874},{-1217,8826},{-1216,22330},{-1215,10130},{-1214,14678},{-1213,14560},{-1212,21618},{-1211,10156},{-1210,19904},{-1209,10034},{-1208,24302},{-1207,9936},{-1206,14552},{-1205,9632},{-1204,17530},{-1203,10630},{-1202,15208},{-1201,8776},{-1200,18720},{-1199,15156},{-1198,10394},{-1197,8766},{-1196,15784},{-1195,16962},{-1194,30788},{-1193,9706},{-1192,41196},{-1191,10192},{-1190,11286},{-1189,10506},{-1188,27492},{-1187,11870},{-1186,15364},{-1185,9958},{-1184,19924},{-1183,12374},{-1182,14708},{-1181,12032},{-1180,17432},{-1179,10978},{-1178,40710},{-1177,16340},{-1176,24246},{-1175,14060},{-1174,21056},{-1173,13030},{-1172,24982},{-1171,13724},{-1170,29394},{-1169,10972},{-1168,30714},{-1167,10760},{-1166,13582},{-1165,24876},{-1164,94790},{-1163,14308},{-1162,15434},{-1161,11056},{-1160,19924},{-1159,11152},{-1158,24356},{-1157,17758},{-1156,25290},{-1155,12290},{-1154,14868},{-1153,10874},{-1152,45718},{-1151,15102},{-1150,14416},{-1149,15128},{-1148,19954},{-1147,10500},{-1146,16442},{-1145,11562},{-1144,21934},{-1143,12862},{-1142,15584},{-1141,16538},{-1140,33300},{-1139,11240},{-1138,16240},{-1137,11924},{-1136,59146},{-1135,12822},{-1134,37386},{-1133,8578},{-1132,23276},{-1131,12350},{-1130,13154},{-1129,10462},{-1128,36288},{-1127,12030},{-1126,67752},{-1125,14454},{-1124,21876},{-1123,11912},{-1122,16864},{-1121,13078},{-1120,75604},{-1119,14206},{-1118,19146},{-1117,11140},{-1116,36460},{-1115,17746},{-1114,20670},{-1113,12378},{-1112,31772},{-1111,12334},{-1110,21298},{-1109,14796},{-1108,30354},{-1107,16958},{-1106,18960},{-1105,17956},{-1104,34762},{-1103,15882},{-1102,21056},{-1101,26016},{-1100,20296},{-1099,16460},{-1098,27468},{-1097,15954},{-1096,23522},{-1095,14676},{-1094,18794},{-1093,14702},{-1092,29058},{-1091,18336},{-1090,16750},{-1089,13420},{-1088,101432},{-1087,12730},{-1086,22684},{-1085,17190},{-1084,24322},{-1083,14664},{-1082,19278},{-1081,12706},{-1080,35386},{-1079,14366},{-1078,23074},{-1077,15650},{-1076,22412},{-1075,18152},{-1074,17318},{-1073,16930},{-1072,30028},{-1071,14394},{-1070,25976},{-1069,20536},{-1068,43486},{-1067,12186},{-1066,19818},{-1065,20566},{-1064,23612},{-1063,13692},{-1062,22694},{-1061,18408},{-1060,23672},{-1059,19678},{-1058,33310},{-1057,21798},{-1056,77670},{-1055,24396},{-1054,37266},{-1053,24038},{-1052,26260},{-1051,18468},{-1050,22132},{-1049,12896},{-1048,40100},{-1047,15174},{-1046,27240},{-1045,15656},{-1044,32244},{-1043,19460},{-1042,20032},{-1041,18574},{-1040,38620},{-1039,21028},{-1038,19874},{-1037,16880},{-1036,28682},{-1035,20430},{-1034,17300},{-1033,21490},{-1032,38280},{-1031,22330},{-1030,24640},{-1029,15944},{-1028,33874},{-1027,20368},{-1026,28836},{-1025,20452},{-1024,48644},{-1023,19842},{-1022,31380},{-1021,21928},{-1020,60592},{-1019,22250},{-1018,33536},{-1017,18946},{-1016,43012},{-1015,24572},{-1014,23774},{-1013,22594},{-1012,29020},{-1011,16978},{-1010,23684},{-1009,15170},{-1008,35632},{-1007,38410},{-1006,24044},{-1005,18878},{-1004,43402},{-1003,25518},{-1002,31284},{-1001,17402},{-1000,34130},{-999,19012},{-998,29368},{-997,24426},{-996,58564},{-995,18440},{-994,23564},{-993,19374},{-992,63350},{-991,22724},{-990,23978},{-989,19514},{-988,26728},{-987,21044},{-986,29136},{-985,23818},{-984,52044},{-983,22712},{-982,34208},{-981,33318},{-980,38426},{-979,22438},{-978,33798},{-977,17116},{-976,33448},{-975,24534},{-974,26290},{-973,21926},{-972,39138},{-971,22138},{-970,35776},{-969,24542},{-968,48398},{-967,22968},{-966,22576},{-965,18832},{-964,43678},{-963,22730},{-962,33540},{-961,27836},{-960,76920},{-959,24508},{-958,33898},{-957,18498},{-956,30674},{-955,29034},{-954,29146},{-953,27216},{-952,94744},{-951,23284},{-950,21868},{-949,27568},{-948,39444},{-947,20790},{-946,21984},{-945,25434},{-944,64558},{-943,25910},{-942,73066},{-941,27630},{-940,48950},{-939,24684},{-938,33588},{-937,25960},{-936,68940},{-935,24234},{-934,30176},{-933,22630},{-932,41146},{-931,23932},{-930,31540},{-929,26798},{-928,78726},{-927,26170},{-926,47624},{-925,22750},{-924,45174},{-923,28058},{-922,29300},{-921,24320},{-920,30584},{-919,30768},{-918,43598},{-917,30606},{-916,38984},{-915,22466},{-914,30230},{-913,34904},{-912,50144},{-911,26890},{-910,33472},{-909,28634},{-908,43288},{-907,29612},{-906,29764},{-905,24712},{-904,40980},{-903,27934},{-902,36184},{-901,26734},{-900,136942},{-899,32320},{-898,29726},{-897,24674},{-896,78428},{-895,27354},{-894,40746},{-893,27150},{-892,45504},{-891,31480},{-890,38488},{-889,26946},{-888,78752},{-887,25250},{-886,40024},{-885,27830},{-884,80230},{-883,41298},{-882,28862},{-881,28386},{-880,119778},{-879,25960},{-878,48682},{-877,30204},{-876,59090},{-875,42914},{-874,37460},{-873,33028},{-872,129852},{-871,40254},{-870,49974},{-869,26950},{-868,52706},{-867,28958},{-866,48534},{-865,29416},{-864,111066},{-863,27336},{-862,45692},{-861,35718},{-860,72118},{-859,30922},{-858,36696},{-857,29288},{-856,72386},{-855,32400},{-854,34430},{-853,31624},{-852,54520},{-851,38656},{-850,41234},{-849,47268},{-848,94762},{-847,36116},{-846,43400},{-845,41582},{-844,81538},{-843,34998},{-842,50212},{-841,40004},{-840,73074},{-839,38498},{-838,38072},{-837,33650},{-836,58618},{-835,33392},{-834,52222},{-833,32872},{-832,63640},{-831,46926},{-830,35924},{-829,48510},{-828,79840},{-827,45272},{-826,50486},{-825,37616},{-824,124638},{-823,40488},{-822,47178},{-821,49734},{-820,59586},{-819,37734},{-818,93478},{-817,40468},{-816,78030},{-815,55754},{-814,50990},{-813,47074},{-812,156910},{-811,41614},{-810,68038},{-809,36426},{-808,103866},{-807,37108},{-806,39860},{-805,37368},{-804,72546},{-803,44066},{-802,53326},{-801,46504},{-800,81670},{-799,34020},{-798,44050},{-797,36578},{-796,66686},{-795,34322},{-794,37026},{-793,38224},{-792,86112},{-791,36878},{-790,42238},{-789,46084},{-788,61482},{-787,42858},{-786,101614},{-785,40758},{-784,59216},{-783,43692},{-782,49302},{-781,33100},{-780,76286},{-779,37268},{-778,47776},{-777,37374},{-776,79764},{-775,42126},{-774,41188},{-773,50988},{-772,86238},{-771,49080},{-770,56474},{-769,42950},{-768,91800},{-767,45266},{-766,39952},{-765,35380},{-764,78390},{-763,41474},{-762,57338},{-761,55666},{-760,80750},{-759,39508},{-758,56918},{-757,40764},{-756,83810},{-755,39732},{-754,66054},{-753,48242},{-752,71670},{-751,44634},{-750,62474},{-749,42110},{-748,68364},{-747,48190},{-746,66184},{-745,45264},{-744,82274},{-743,44896},{-742,59540},{-741,65942},{-740,81630},{-739,44194},{-738,67440},{-737,47476},{-736,65662},{-735,44202},{-734,71242},{-733,50916},{-732,136952},{-731,46226},{-730,52250},{-729,50774},{-728,81286},{-727,44852},{-726,54942},{-725,55942},{-724,62088},{-723,45440},{-722,52640},{-721,50074},{-720,156834},{-719,49542},{-718,71218},{-717,54226},{-716,103764},{-715,67900},{-714,73978},{-713,57996},{-712,107310},{-711,61780},{-710,67640},{-709,59610},{-708,111458},{-707,54112},{-706,67610},{-705,61480},{-704,116162},{-703,59440},{-702,71618},{-701,62328},{-700,89968},{-699,60870},{-698,65548},{-697,57414},{-696,152664},{-695,56024},{-694,73628},{-693,51344},{-692,107994},{-691,58424},{-690,70470},{-689,75192},{-688,111830},{-687,62658},{-686,82782},{-685,55226},{-684,137486},{-683,77878},{-682,72008},{-681,54406},{-680,106076},{-679,62692},{-678,73974},{-677,60178},{-676,85336},{-675,54898},{-674,81096},{-673,64194},{-672,95976},{-671,59246},{-670,66242},{-669,64248},{-668,95778},{-667,59918},{-666,122944},{-665,63974},{-664,106850},{-663,76976},{-662,78202},{-661,77704},{-660,98512},{-659,83352},{-658,102084},{-657,81314},{-656,296990},{-655,71598},{-654,111200},{-653,77050},{-652,108530},{-651,85838},{-650,107112},{-649,78538},{-648,117040},{-647,76646},{-646,79610},{-645,77864},{-644,129410},{-643,67984},{-642,103904},{-641,62360},{-640,150106},{-639,78102},{-638,165512},{-637,101152},{-636,105820},{-635,72496},{-634,196506},{-633,81836},{-632,133566},{-631,70270},{-630,179080},{-629,70178},{-628,113952},{-627,90772},{-626,117626},{-625,80984},{-624,189482},{-623,89972},{-622,100666},{-621,108664},{-620,106682},{-619,78314},{-618,97618},{-617,80850},{-616,115908},{-615,77992},{-614,112898},{-613,81504},{-612,147768},{-611,73692},{-610,95462},{-609,87980},{-608,175780},{-607,112532},{-606,92506},{-605,115504},{-604,131806},{-603,78084},{-602,245288},{-601,110422},{-600,150408},{-599,72836},{-598,90514},{-597,73974},{-596,185142},{-595,93700},{-594,97718},{-593,87410},{-592,149318},{-591,117168},{-590,103916},{-589,99710},{-588,137806},{-587,107420},{-586,129654},{-585,97146},{-584,145016},{-583,112996},{-582,106742},{-581,118542},{-580,116644},{-579,102414},{-578,93696},{-577,101402},{-576,199224},{-575,104950},{-574,112844},{-573,100926},{-572,154118},{-571,103260},{-570,381898},{-569,112586},{-568,154596},{-567,101522},{-566,121160},{-565,104024},{-564,181144},{-563,114286},{-562,153656},{-561,101874},{-560,171594},{-559,119858},{-558,188388},{-557,107178},{-556,177380},{-555,111958},{-554,117254},{-553,135842},{-552,234764},{-551,127736},{-550,156452},{-549,105258},{-548,147892},{-547,117402},{-546,125366},{-545,102182},{-544,286864},{-543,115072},{-542,137600},{-541,106572},{-540,277604},{-539,149942},{-538,154408},{-537,133144},{-536,203582},{-535,116034},{-534,172318},{-533,125544},{-532,199952},{-531,125736},{-530,148216},{-529,113954},{-528,393706},{-527,166286},{-526,149468},{-525,156822},{-524,272380},{-523,126144},{-522,171608},{-521,131566},{-520,196292},{-519,139424},{-518,159736},{-517,131572},{-516,251572},{-515,145146},{-514,150962},{-513,142216},{-512,220340},{-511,141232},{-510,177602},{-509,140102},{-508,251536},{-507,134304},{-506,158018},{-505,136258},{-504,223130},{-503,164634},{-502,329194},{-501,147612},{-500,354422},{-499,155376},{-498,157310},{-497,177708},{-496,447412},{-495,138416},{-494,169492},{-493,147188},{-492,211366},{-491,173512},{-490,169760},{-489,146334},{-488,284288},{-487,173308},{-486,239768},{-485,166706},{-484,319240},{-483,152460},{-482,176762},{-481,155418},{-480,274252},{-479,183044},{-478,223386},{-477,184886},{-476,223298},{-475,166240},{-474,252216},{-473,163264},{-472,264808},{-471,166086},{-470,193124},{-469,202178},{-468,258534},{-467,169490},{-466,195370},{-465,184774},{-464,290272},{-463,196794},{-462,209808},{-461,179716},{-460,270666},{-459,196578},{-458,185200},{-457,199334},{-456,284558},{-455,171064},{-454,208814},{-453,186776},{-452,383650},{-451,200588},{-450,238704},{-449,234086},{-448,318916},{-447,198610},{-446,307194},{-445,190798},{-444,271036},{-443,197612},{-442,257920},{-441,207762},{-440,384722},{-439,232076},{-438,261762},{-437,207172},{-436,375906},{-435,258498},{-434,252512},{-433,213962},{-432,392454},{-431,213242},{-430,263370},{-429,254174},{-428,460800},{-427,245380},{-426,338062},{-425,256528},{-424,337040},{-423,250856},{-422,292068},{-421,259842},{-420,436642},{-419,286646},{-418,380914},{-417,255968},{-416,373172},{-415,239574},{-414,344662},{-413,251226},{-412,364574},{-411,234694},{-410,393800},{-409,271722},{-408,485798},{-407,265746},{-406,374398},{-405,268278},{-404,406942},{-403,281696},{-402,337936},{-401,254568},{-400,428604},{-399,289412},{-398,663206},{-397,262420},{-396,535544},{-395,270030},{-394,397510},{-393,305610},{-392,387328},{-391,305892},{-390,381836},{-389,265880},{-388,523508},{-387,334504},{-386,415688},{-385,342716},{-384,435956},{-383,313730},{-382,480686},{-381,295760},{-380,395352},{-379,343950},{-378,348766},{-377,317298},{-376,408928},{-375,309824},{-374,335836},{-373,331426},{-372,541908},{-371,406164},{-370,470186},{-369,353940},{-368,454450},{-367,367880},{-366,422490},{-365,342936},{-364,464492},{-363,394572},{-362,429970},{-361,384200},{-360,549652},{-359,336618},{-358,433126},{-357,358158},{-356,527956},{-355,398642},{-354,449064},{-353,404366},{-352,495246},{-351,416142},{-350,470328},{-349,373168},{-348,577586},{-347,463916},{-346,541936},{-345,392442},{-344,730282},{-343,428308},{-342,525312},{-341,428238},{-340,736388},{-339,420752},{-338,471724},{-337,463840},{-336,660902},{-335,492776},{-334,489140},{-333,505494},{-332,823188},{-331,493322},{-330,576760},{-329,496978},{-328,910942},{-327,558814},{-326,596160},{-325,671544},{-324,835822},{-323,491724},{-322,637072},{-321,505810},{-320,742778},{-319,506222},{-318,618920},{-317,508142},{-316,758082},{-315,576160},{-314,661060},{-313,550626},{-312,1364278},{-311,578586},{-310,604070},{-309,549548},{-308,934332},{-307,580612},{-306,745362},{-305,605804},{-304,904606},{-303,686010},{-302,905262},{-301,612780},{-300,860174},{-299,677214},{-298,768352},{-297,690640},{-296,1136998},{-295,712536},{-294,839708},{-293,722148},{-292,922780},{-291,697130},{-290,732564},{-289,690960},{-288,996602},{-287,777414},{-286,841688},{-285,746492},{-284,962754},{-283,711712},{-282,858136},{-281,702802},{-280,1185508},{-279,799614},{-278,834454},{-277,853268},{-276,1078914},{-275,841234},{-274,1037154},{-273,855298},{-272,1107372},{-271,833748},{-270,952984},{-269,782830},{-268,1135814},{-267,904648},{-266,960122},{-265,980202},{-264,1523564},{-263,912800},{-262,997992},{-261,914176},{-260,1149270},{-259,913034},{-258,1510558},{-257,1006684},{-256,1249894},{-255,963742},{-254,1211096},{-253,1054116},{-252,1392828},{-251,948084},{-250,1272338},{-249,1003474},{-248,2268790},{-247,1119348},{-246,1363398},{-245,1039770},{-244,1367596},{-243,1098226},{-242,1430476},{-241,1153412},{-240,1736488},{-239,1312934},{-238,1334682},{-237,1192916},{-236,1572336},{-235,1188780},{-234,1388614},{-233,1198240},{-232,2090248},{-231,1368048},{-230,1481520},{-229,1230414},{-228,1673602},{-227,1407744},{-226,1501100},{-225,1335726},{-224,1851942},{-223,1482842},{-222,1658970},{-221,1377328},{-220,1940636},{-219,1547354},{-218,1810654},{-217,1604470},{-216,2243246},{-215,1595978},{-214,1894628},{-213,1676760},{-212,2089824},{-211,1735172},{-210,1985106},{-209,1637570},{-208,2199104},{-207,1914428},{-206,1822150},{-205,1913714},{-204,2591564},{-203,1907586},{-202,2065868},{-201,1800464},{-200,2724054},{-199,2521636},{-198,2723808},{-197,2010754},{-196,2605632},{-195,2018444},{-194,2246494},{-193,2222502},{-192,3119530},{-191,2099532},{-190,2241920},{-189,2188960},{-188,2746288},{-187,2098044},{-186,2629746},{-185,2254226},{-184,3018438},{-183,2562380},{-182,2780438},{-181,2639674},{-180,3159632},{-179,2579130},{-178,2872792},{-177,2631950},{-176,3541942},{-175,2744682},{-174,3296850},{-173,2739478},{-172,3388002},{-171,3095480},{-170,3668264},{-169,2937838},{-168,3860598},{-167,3002576},{-166,3561530},{-165,3183450},{-164,4290108},{-163,3273028},{-162,4004892},{-161,3616756},{-160,4086198},{-159,3577990},{-158,4004014},{-157,3676956},{-156,5139378},{-155,3780166},{-154,4277842},{-153,3731858},{-152,4830142},{-151,4083642},{-150,4405656},{-149,4227838},{-148,5296104},{-147,4660702},{-146,4806118},{-145,4877128},{-144,5833120},{-143,4899620},{-142,5439496},{-141,4992732},{-140,6165260},{-139,5765664},{-138,6502546},{-137,5227562},{-136,6601252},{-135,5934466},{-134,6307130},{-133,5811838},{-132,7507048},{-131,5835704},{-130,6487260},{-129,6821022},{-128,7751092},{-127,6487550},{-126,7660228},{-125,6481792},{-124,9205126},{-123,7184724},{-122,8079928},{-121,7559142},{-120,8859820},{-119,7672516},{-118,8571046},{-117,8089450},{-116,9750778},{-115,8646274},{-114,10075278},{-113,9672084},{-112,9660652},{-111,9221968},{-110,10085496},{-109,11042656},{-108,12938728},{-107,9594240},{-106,11186256},{-105,10700366},{-104,13291494},{-103,11213484},{-102,13582628},{-101,11889294},{-100,13816610},{-99,13038560},{-98,14614760},{-97,12774524},{-96,15934884},{-95,13427346},{-94,16636916},{-93,14967396},{-92,16799192},{-91,16020228},{-90,16760480},{-89,16857980},{-88,17519480},{-87,16674156},{-86,20067238},{-85,17993516},{-84,21107794},{-83,18951578},{-82,21014218},{-81,19752528},{-80,22884972},{-79,21023084},{-78,24614094},{-77,22962958},{-76,27838180},{-75,24680134},{-74,27818038},{-73,25624408},{-72,29777692},{-71,27086834},{-70,31623978},{-69,30727448},{-68,34233870},{-67,32718834},{-66,36557860},{-65,33326554},{-64,40008602},{-63,37595830},{-62,41778290},{-61,39131716},{-60,46714840},{-59,41879132},{-58,48103892},{-57,45203532},{-56,52823328},{-55,48533972},{-54,55278024},{-53,52694498},{-52,57986092},{-51,60312808},{-50,65539232},{-49,63093278},{-48,74356274},{-47,72380978},{-46,75200338},{-45,74129014},{-44,83269494},{-43,81263812},{-42,92649914},{-41,87702738},{-40,102428808},{-39,102564208},{-38,119169156},{-37,110428180},{-36,128508740},{-35,126945416},{-34,135971058},{-33,135739570},{-32,153632914},{-31,150640960},{-30,173243726},{-29,174415250},{-28,184880430},{-27,191518164},{-26,200079558},{-25,208094226},{-24,238187086},{-23,233343382},{-22,260042446},{-21,263482386},{-20,295893834},{-19,288105700},{-18,335310046},{-17,343802036},{-16,377973508},{-15,393786090},{-14,436371226},{-13,445166564},{-12,509550690},{-11,490811880},{-10,555358812},{-9,602660168},{-8,683393908},{-7,727681738},{-6,862987406},{-5,830555456},{-4,1010857100},{-3,1126692544},{-2,1655232710},{-1,2094999826},{1,2094889598},{2,1654937174},{3,1126570200},{4,1010863942},{5,830588460},{6,862907700},{7,727599844},{8,683540012},{9,602735246},{10,555335128},{11,490784994},{12,509305236},{13,445191814},{14,436344952},{15,393858214},{16,378004782},{17,343774184},{18,335297088},{19,288211430},{20,295920306},{21,263504160},{22,260084350},{23,233422328},{24,238238444},{25,208081128},{26,200062514},{27,191570616},{28,184921410},{29,174334702},{30,173235148},{31,150631758},{32,153638094},{33,135746230},{34,135904406},{35,126996710},{36,128530952},{37,110409044},{38,119184532},{39,102570100},{40,102362680},{41,87730902},{42,92653122},{43,81184402},{44,83241054},{45,74124572},{46,75197162},{47,72340408},{48,74350342},{49,63057868},{50,65538480},{51,60272830},{52,57960916},{53,52686844},{54,55271166},{55,48536512},{56,52840452},{57,45188298},{58,48113176},{59,41880952},{60,46724310},{61,39136680},{62,41785006},{63,37563610},{64,39997266},{65,33329510},{66,36547560},{67,32723764},{68,34169382},{69,30742540},{70,31593958},{71,27088902},{72,29766552},{73,25615026},{74,27793886},{75,24680148},{76,27839810},{77,22963666},{78,24605234},{79,21044048},{80,22888492},{81,19771676},{82,21023462},{83,18958864},{84,21097176},{85,17997594},{86,20059392},{87,16669998},{88,17507094},{89,16858514},{90,16771196},{91,16026174},{92,16842542},{93,14972712},{94,16647678},{95,13431150},{96,15913370},{97,12769996},{98,14619828},{99,13033244},{100,13837724},{101,11886156},{102,13593436},{103,11204098},{104,13302706},{105,10711644},{106,11189868},{107,9599454},{108,12951970},{109,11050548},{110,10065994},{111,9207968},{112,9661666},{113,9670730},{114,10071842},{115,8631426},{116,9704604},{117,8084516},{118,8573830},{119,7672228},{120,8841682},{121,7558050},{122,8076562},{123,7164174},{124,9206834},{125,6474274},{126,7669618},{127,6487324},{128,7794870},{129,6817456},{130,6492406},{131,5838302},{132,7524058},{133,5812556},{134,6304728},{135,5931310},{136,6582912},{137,5235668},{138,6508702},{139,5768386},{140,6152448},{141,4993448},{142,5444410},{143,4896010},{144,5837054},{145,4878828},{146,4812942},{147,4661602},{148,5290108},{149,4232284},{150,4403774},{151,4080520},{152,4834830},{153,3724040},{154,4291218},{155,3783578},{156,5189598},{157,3686768},{158,4010720},{159,3570344},{160,4071952},{161,3614488},{162,4006834},{163,3282758},{164,4330064},{165,3187192},{166,3559742},{167,3003862},{168,3866764},{169,2933844},{170,3673586},{171,3098854},{172,3384366},{173,2742308},{174,3302574},{175,2749612},{176,3544632},{177,2623600},{178,2870836},{179,2580918},{180,3158052},{181,2635516},{182,2777326},{183,2564316},{184,3015394},{185,2255436},{186,2626098},{187,2094620},{188,2739968},{189,2192080},{190,2243242},{191,2096960},{192,3118962},{193,2225762},{194,2242912},{195,2019146},{196,2612812},{197,2013654},{198,2730166},{199,2527196},{200,2741838},{201,1805916},{202,2069386},{203,1905740},{204,2581032},{205,1915854},{206,1822346},{207,1919216},{208,2208460},{209,1641416},{210,1981332},{211,1735470},{212,2085658},{213,1676708},{214,1890980},{215,1593872},{216,2230258},{217,1610394},{218,1810440},{219,1545528},{220,1935468},{221,1376166},{222,1656216},{223,1483618},{224,1850934},{225,1336040},{226,1501822},{227,1407124},{228,1676874},{229,1234678},{230,1475262},{231,1362748},{232,2092002},{233,1196312},{234,1384012},{235,1191184},{236,1563034},{237,1188498},{238,1330274},{239,1315074},{240,1715940},{241,1157562},{242,1430818},{243,1094438},{244,1356254},{245,1040200},{246,1357732},{247,1124834},{248,2279214},{249,1005618},{250,1271506},{251,949124},{252,1385928},{253,1052778},{254,1212036},{255,968988},{256,1255072},{257,1010964},{258,1506158},{259,913212},{260,1143202},{261,910686},{262,999698},{263,911964},{264,1532504},{265,979922},{266,965276},{267,907612},{268,1127100},{269,780294},{270,949104},{271,836306},{272,1108428},{273,853736},{274,1034354},{275,842052},{276,1081000},{277,855936},{278,830834},{279,801242},{280,1178348},{281,699734},{282,857650},{283,706824},{284,968516},{285,747218},{286,844908},{287,777452},{288,994104},{289,684158},{290,733618},{291,694238},{292,924542},{293,717736},{294,841304},{295,710610},{296,1130200},{297,690092},{298,764514},{299,681172},{300,869508},{301,611858},{302,898052},{303,685846},{304,907422},{305,604944},{306,748466},{307,583904},{308,951658},{309,548624},{310,602162},{311,581068},{312,1384914},{313,549518},{314,656878},{315,575086},{316,762064},{317,508290},{318,627828},{319,504600},{320,748724},{321,507846},{322,637888},{323,495040},{324,847150},{325,672928},{326,602468},{327,556252},{328,914624},{329,497172},{330,577682},{331,497916},{332,821886},{333,507116},{334,490348},{335,492948},{336,670246},{337,462392},{338,474310},{339,420954},{340,732444},{341,424228},{342,525614},{343,429298},{344,731132},{345,392774},{346,542932},{347,464696},{348,580764},{349,376160},{350,471472},{351,419630},{352,499412},{353,406124},{354,451082},{355,397086},{356,525970},{357,357594},{358,430294},{359,335616},{360,551328},{361,383548},{362,430210},{363,393922},{364,458242},{365,343910},{366,422668},{367,368078},{368,453510},{369,354574},{370,469578},{371,407070},{372,539708},{373,333794},{374,333344},{375,307126},{376,410204},{377,317482},{378,349494},{379,345236},{380,393494},{381,296442},{382,477838},{383,313104},{384,435966},{385,342964},{386,414804},{387,338364},{388,534292},{389,265964},{390,378886},{391,306032},{392,388416},{393,306238},{394,396266},{395,268666},{396,543012},{397,262632},{398,667684},{399,291798},{400,426978},{401,251794},{402,337922},{403,282070},{404,409026},{405,270068},{406,372920},{407,267786},{408,474890},{409,271686},{410,389530},{411,232968},{412,363730},{413,250294},{414,342954},{415,240506},{416,374442},{417,254282},{418,378274},{419,285814},{420,429750},{421,259634},{422,292416},{423,252060},{424,335862},{425,255482},{426,335304},{427,245386},{428,461852},{429,254886},{430,261860},{431,214150},{432,388294},{433,214204},{434,248688},{435,256752},{436,377184},{437,207058},{438,263456},{439,231096},{440,383134},{441,208334},{442,257074},{443,197788},{444,275142},{445,190476},{446,309706},{447,198354},{448,316136},{449,234028},{450,239644},{451,199056},{452,385420},{453,186664},{454,209052},{455,169596},{456,283212},{457,200892},{458,185412},{459,196518},{460,269354},{461,179008},{462,207596},{463,198566},{464,283410},{465,185262},{466,193948},{467,168394},{468,260232},{469,200426},{470,191928},{471,162014},{472,267754},{473,163922},{474,244670},{475,165316},{476,220544},{477,182094},{478,222288},{479,179846},{480,277974},{481,155138},{482,174488},{483,151706},{484,315470},{485,165420},{486,239822},{487,173152},{488,290202},{489,148954},{490,168664},{491,171470},{492,207208},{493,146460},{494,167876},{495,138080},{496,449836},{497,177402},{498,157204},{499,155502},{500,349520},{501,146430},{502,333766},{503,165974},{504,222988},{505,135646},{506,158934},{507,134522},{508,256484},{509,140632},{510,177944},{511,141146},{512,219402},{513,141604},{514,151766},{515,145766},{516,254992},{517,131884},{518,158262},{519,140222},{520,197360},{521,133020},{522,172706},{523,125896},{524,273176},{525,158772},{526,149830},{527,165054},{528,392278},{529,114414},{530,148780},{531,127006},{532,205516},{533,126040},{534,172156},{535,114776},{536,206766},{537,133220},{538,154430},{539,151580},{540,271054},{541,104774},{542,137876},{543,115654},{544,272512},{545,102404},{546,126494},{547,116346},{548,150168},{549,105128},{550,157410},{551,127322},{552,228944},{553,135062},{554,117688},{555,112960},{556,178510},{557,108804},{558,188686},{559,119408},{560,172826},{561,101768},{562,153290},{563,114868},{564,173230},{565,104110},{566,120038},{567,102020},{568,158098},{569,112494},{570,380116},{571,103814},{572,154188},{573,101492},{574,113826},{575,106684},{576,198938},{577,102018},{578,93924},{579,102726},{580,118266},{581,119458},{582,106316},{583,116324},{584,149614},{585,100320},{586,128900},{587,106604},{588,137638},{589,99598},{590,104134},{591,117794},{592,151460},{593,86952},{594,98470},{595,93132},{596,181460},{597,74680},{598,89492},{599,74028},{600,151164},{601,109918},{602,243660},{603,78004},{604,132128},{605,115088},{606,90656},{607,111408},{608,172256},{609,87594},{610,95338},{611,72940},{612,145382},{613,80532},{614,113526},{615,78706},{616,119254},{617,79802},{618,96998},{619,76290},{620,105332},{621,106964},{622,99408},{623,89310},{624,185854},{625,79618},{626,117996},{627,91586},{628,113056},{629,70088},{630,178940},{631,70324},{632,134332},{633,82436},{634,196884},{635,72078},{636,104588},{637,99510},{638,165510},{639,79222},{640,149558},{641,61898},{642,103658},{643,68150},{644,131364},{645,77576},{646,79688},{647,77084},{648,113510},{649,78960},{650,108508},{651,85210},{652,110502},{653,77024},{654,110800},{655,71544},{656,307816},{657,81868},{658,102064},{659,84652},{660,98560},{661,76816},{662,76980},{663,76506},{664,107576},{665,63442},{666,122604},{667,60452},{668,92808},{669,63824},{670,66760},{671,59124},{672,94308},{673,62702},{674,81976},{675,55012},{676,85624},{677,59912},{678,73484},{679,63614},{680,108482},{681,54304},{682,71086},{683,77638},{684,132830},{685,54660},{686,83614},{687,62670},{688,111742},{689,74492},{690,71818},{691,58236},{692,107734},{693,51618},{694,73536},{695,56028},{696,167658},{697,57960},{698,66060},{699,60468},{700,90062},{701,62448},{702,71436},{703,58846},{704,117878},{705,60362},{706,68786},{707,53672},{708,109706},{709,60560},{710,67780},{711,61984},{712,114858},{713,59332},{714,75234},{715,68666},{716,111498},{717,54584},{718,72502},{719,49540},{720,167012},{721,50782},{722,53272},{723,46834},{724,63238},{725,57212},{726,55790},{727,45308},{728,83470},{729,51844},{730,52552},{731,45372},{732,130660},{733,50634},{734,70630},{735,44410},{736,65702},{737,47550},{738,67750},{739,44976},{740,81942},{741,65546},{742,59432},{743,45350},{744,83864},{745,44762},{746,68402},{747,47904},{748,69496},{749,42434},{750,62290},{751,44726},{752,68456},{753,48258},{754,67996},{755,39984},{756,86152},{757,41756},{758,57164},{759,39582},{760,79646},{761,55382},{762,57016},{763,41502},{764,77798},{765,35298},{766,39122},{767,45274},{768,94980},{769,43022},{770,56450},{771,49058},{772,86952},{773,51316},{774,40558},{775,41624},{776,79346},{777,36916},{778,48030},{779,37464},{780,76344},{781,33166},{782,48562},{783,42616},{784,57570},{785,40862},{786,101376},{787,42666},{788,62314},{789,48558},{790,42086},{791,37408},{792,89148},{793,38082},{794,38348},{795,34286},{796,67694},{797,36464},{798,43774},{799,33608},{800,80860},{801,46968},{802,53712},{803,44278},{804,73184},{805,37654},{806,41370},{807,37770},{808,104038},{809,35942},{810,68546},{811,41666},{812,156518},{813,46508},{814,50624},{815,54656},{816,78150},{817,39930},{818,93890},{819,37578},{820,61836},{821,49416},{822,46866},{823,40470},{824,126514},{825,37840},{826,49326},{827,45068},{828,81800},{829,48558},{830,36096},{831,46192},{832,61774},{833,32724},{834,51722},{835,33476},{836,59310},{837,33388},{838,36868},{839,38330},{840,73330},{841,38700},{842,50004},{843,33974},{844,81812},{845,40964},{846,42856},{847,36144},{848,93102},{849,47270},{850,40908},{851,37988},{852,54726},{853,31004},{854,34588},{855,32728},{856,75108},{857,29430},{858,37460},{859,30350},{860,74996},{861,36426},{862,46532},{863,27364},{864,108006},{865,29528},{866,48178},{867,29212},{868,52596},{869,27332},{870,50314},{871,40350},{872,133950},{873,33054},{874,36286},{875,43380},{876,60130},{877,29824},{878,48870},{879,26978},{880,112962},{881,28062},{882,29094},{883,41756},{884,76330},{885,28164},{886,39388},{887,24754},{888,77740},{889,27506},{890,37658},{891,31200},{892,46906},{893,27222},{894,40914},{895,26544},{896,76936},{897,23956},{898,29952},{899,32062},{900,138708},{901,26576},{902,35940},{903,27802},{904,40618},{905,25144},{906,30266},{907,29740},{908,43426},{909,28672},{910,32732},{911,26938},{912,48926},{913,35026},{914,30928},{915,23332},{916,40596},{917,29610},{918,43148},{919,31458},{920,30066},{921,24450},{922,28870},{923,28198},{924,44116},{925,22648},{926,47510},{927,26684},{928,69000},{929,27442},{930,31670},{931,23792},{932,40964},{933,22444},{934,29826},{935,23942},{936,72702},{937,26480},{938,34110},{939,24200},{940,51372},{941,27808},{942,73736},{943,26366},{944,62838},{945,26186},{946,22004},{947,20628},{948,40740},{949,27848},{950,21296},{951,23494},{952,93304},{953,27750},{954,28224},{955,28908},{956,30828},{957,18658},{958,33616},{959,24614},{960,74980},{961,27368},{962,34134},{963,22178},{964,45204},{965,18684},{966,22730},{967,22670},{968,48766},{969,24730},{970,37284},{971,22200},{972,39006},{973,21686},{974,25876},{975,24322},{976,32932},{977,17078},{978,33184},{979,22178},{980,38030},{981,33134},{982,37106},{983,22434},{984,47444},{985,24066},{986,28944},{987,20806},{988,26168},{989,20254},{990,23638},{991,23114},{992,66524},{993,19596},{994,23818},{995,18252},{996,56050},{997,24492},{998,28786},{999,19594},{1000,35448},{1001,17850},{1002,30326},{1003,25538},{1004,44568},{1005,19072},{1006,24182},{1007,38184},{1008,36238},{1009,14834},{1010,23832},{1011,17118},{1012,28022},{1013,22636},{1014,24470},{1015,23888},{1016,43566},{1017,18198},{1018,32892},{1019,22220},{1020,60348},{1021,21882},{1022,31198},{1023,19870},{1024,45606},{1025,20794},{1026,28516},{1027,20266},{1028,33266},{1029,16114},{1030,22840},{1031,21684},{1032,37692},{1033,21112},{1034,17444},{1035,20468},{1036,29058},{1037,16416},{1038,19606},{1039,20024},{1040,38902},{1041,19014},{1042,20456},{1043,19644},{1044,30860},{1045,15104},{1046,26480},{1047,14966},{1048,40014},{1049,12680},{1050,22924},{1051,18402},{1052,26250},{1053,23920},{1054,36566},{1055,23520},{1056,69064},{1057,21272},{1058,33614},{1059,19614},{1060,23894},{1061,18490},{1062,23036},{1063,14096},{1064,24078},{1065,20398},{1066,19718},{1067,12220},{1068,42890},{1069,20194},{1070,26094},{1071,14292},{1072,30178},{1073,17012},{1074,17108},{1075,18022},{1076,22116},{1077,15428},{1078,23006},{1079,14474},{1080,34000},{1081,12542},{1082,18788},{1083,15010},{1084,24168},{1085,16938},{1086,22778},{1087,12856},{1088,101998},{1089,13078},{1090,16466},{1091,18540},{1092,30156},{1093,14420},{1094,19372},{1095,14424},{1096,22352},{1097,15980},{1098,26466},{1099,16530},{1100,21024},{1101,26056},{1102,21572},{1103,16076},{1104,33762},{1105,17440},{1106,19068},{1107,17800},{1108,29148},{1109,15500},{1110,21666},{1111,12616},{1112,30968},{1113,12336},{1114,21610},{1115,17962},{1116,33804},{1117,11162},{1118,19242},{1119,14380},{1120,74796},{1121,13416},{1122,16978},{1123,12100},{1124,21618},{1125,14308},{1126,67836},{1127,12136},{1128,37712},{1129,10590},{1130,13248},{1131,12042},{1132,23972},{1133,9160},{1134,37974},{1135,12820},{1136,63416},{1137,11956},{1138,16724},{1139,11248},{1140,33226},{1141,16336},{1142,15602},{1143,12756},{1144,21386},{1145,11632},{1146,16310},{1147,10804},{1148,19970},{1149,15120},{1150,14858},{1151,15208},{1152,45382},{1153,10930},{1154,15000},{1155,12126},{1156,24774},{1157,18582},{1158,24450},{1159,10734},{1160,19888},{1161,11006},{1162,15818},{1163,13606},{1164,92120},{1165,24690},{1166,13378},{1167,10732},{1168,29972},{1169,11696},{1170,29744},{1171,13586},{1172,27192},{1173,13884},{1174,21164},{1175,14374},{1176,24166},{1177,15988},{1178,42276},{1179,10766},{1180,16482},{1181,11736},{1182,15432},{1183,12204},{1184,18252},{1185,9874},{1186,16106},{1187,10894},{1188,25138},{1189,10202},{1190,11732},{1191,10496},{1192,44740},{1193,9666},{1194,29856},{1195,18844},{1196,15948},{1197,8850},{1198,10436},{1199,15058},{1200,19492},{1201,8634},{1202,15508},{1203,10930},{1204,17366},{1205,9926},{1206,15580},{1207,10146},{1208,25138},{1209,9954},{1210,22126},{1211,10564},{1212,21720},{1213,15416},{1214,14768},{1215,10160},{1216,23856},{1217,8656},{1218,19268},{1219,9858},{1220,27570},{1221,14572},{1222,12906},{1223,10602},{1224,23972},{1225,15920},{1226,13836},{1227,10438},{1228,38962},{1229,11074},{1230,9960},{1231,12528},{1232,33574},{1233,11850},{1234,16802},{1235,10744},{1236,24444},{1237,14464},{1238,16154},{1239,12628},{1240,28028},{1241,12560},{1242,21442},{1243,8202},{1244,17610},{1245,10084},{1246,18958},{1247,9456},{1248,24138},{1249,9990},{1250,13246},{1251,11632},{1252,13454},{1253,19804},{1254,15080},{1255,9908},{1256,19050},{1257,14972},{1258,12040},{1259,9038},{1260,59780},{1261,11262},{1262,16474},{1263,10026},{1264,17720},{1265,9952},{1266,18576},{1267,10184},{1268,18112},{1269,9842},{1270,19322},{1271,9310},{1272,40698},{1273,7092},{1274,11860},{1275,12116},{1276,31790},{1277,10574},{1278,14098},{1279,10450},{1280,19806},{1281,11912},{1282,15250},{1283,10228},{1284,19290},{1285,9462},{1286,16174},{1287,7994},{1288,18846},{1289,7938},{1290,12784},{1291,9902},{1292,16636},{1293,15770},{1294,20008},{1295,8982},{1296,34700},{1297,13146},{1298,12570},{1299,10244},{1300,20410},{1301,12030},{1302,12112},{1303,8538},{1304,40316},{1305,12258},{1306,12922},{1307,10698},{1308,14186},{1309,8724},{1310,11688},{1311,6938},{1312,73802},{1313,9328},{1314,15974},{1315,9218},{1316,24488},{1317,15026},{1318,13832},{1319,11308},{1320,21792},{1321,7938},{1322,13972},{1323,7928},{1324,25718},{1325,11330},{1326,10424},{1327,8928},{1328,12960},{1329,5790},{1330,9804},{1331,6428},{1332,58928},{1333,7956},{1334,12590},{1335,7270},{1336,22726},{1337,8036},{1338,16950},{1339,6316},{1340,12940},{1341,10428},{1342,13030},{1343,6072},{1344,46960},{1345,8046},{1346,9028},{1347,10312},{1348,12570},{1349,10110},{1350,10274},{1351,10056},{1352,24046},{1353,6678},{1354,9116},{1355,8946},{1356,11436},{1357,7366},{1358,7842},{1359,4888},{1360,14280},{1361,10278},{1362,9748},{1363,9914},{1364,8230},{1365,5892},{1366,7620},{1367,7916},{1368,18556},{1369,7654},{1370,8832},{1371,8314},{1372,12432},{1373,14768},{1374,17792},{1375,8120},{1376,32314},{1377,16502},{1378,12568},{1379,9024},{1380,21726},{1381,10950},{1382,9154},{1383,6680},{1384,27552},{1385,8540},{1386,12386},{1387,7244},{1388,22690},{1389,14144},{1390,7622},{1391,9200},{1392,20518},{1393,8248},{1394,12808},{1395,8076},{1396,14190},{1397,7888},{1398,12782},{1399,12928},{1400,12398},{1401,10776},{1402,10284},{1403,9342},{1404,13092},{1405,6568},{1406,9062},{1407,8882},{1408,25328},{1409,8994},{1410,15334},{1411,6694},{1412,13698},{1413,10084},{1414,9492},{1415,6394},{1416,20988},{1417,11230},{1418,9682},{1419,7442},{1420,12478},{1421,6490},{1422,8670},{1423,6114},{1424,16414},{1425,10518},{1426,7996},{1427,21322},{1428,14096},{1429,6284},{1430,7050},{1431,7422},{1432,16254},{1433,7030},{1434,7420},{1435,6864},{1436,10010},{1437,5498},{1438,7120},{1439,5254},{1440,91306},{1441,5456},{1442,7792},{1443,5252},{1444,16396},{1445,5986},{1446,7442},{1447,5378},{1448,11240},{1449,7504},{1450,8416},{1451,5808},{1452,19402},{1453,5142},{1454,7264},{1455,5712},{1456,20782},{1457,6534},{1458,18436},{1459,7434},{1460,12296},{1461,4956},{1462,7016},{1463,7882},{1464,14112},{1465,6236},{1466,11530},{1467,5114},{1468,11166},{1469,5636},{1470,5776},{1471,5744},{1472,10088},{1473,6754},{1474,6988},{1475,7026},{1476,16698},{1477,5420},{1478,5960},{1479,5114},{1480,13320},{1481,7170},{1482,9536},{1483,7542},{1484,11248},{1485,5134},{1486,9148},{1487,6172},{1488,23636},{1489,5272},{1490,7272},{1491,5598},{1492,10124},{1493,4614},{1494,6864},{1495,4322},{1496,17704},{1497,5882},{1498,5770},{1499,5072},{1500,9188},{1501,3700},{1502,5418},{1503,6174},{1504,15288},{1505,6606},{1506,9896},{1507,6126},{1508,12132},{1509,5228},{1510,6868},{1511,4046},{1512,16222},{1513,6342},{1514,7026},{1515,6946},{1516,9922},{1517,5444},{1518,6828},{1519,5432},{1520,21474},{1521,4488},{1522,5098},{1523,4538},{1524,10136},{1525,4268},{1526,6222},{1527,4326},{1528,23014},{1529,6508},{1530,8302},{1531,4312},{1532,8222},{1533,5598},{1534,9008},{1535,4622},{1536,14016},{1537,5880},{1538,17746},{1539,8148},{1540,13722},{1541,5530},{1542,7022},{1543,4488},{1544,8278},{1545,4548},{1546,10384},{1547,4724},{1548,10278},{1549,5614},{1550,9250},{1551,4480},{1552,14962},{1553,5412},{1554,7896},{1555,3832},{1556,11178},{1557,5212},{1558,6932},{1559,6574},{1560,20176},{1561,4512},{1562,6966},{1563,4886},{1564,9278},{1565,5004},{1566,12118},{1567,4576},{1568,10698},{1569,8920},{1570,5260},{1571,7970},{1572,22494},{1573,5982},{1574,5848},{1575,8808},{1576,9998},{1577,5100},{1578,5242},{1579,3496},{1580,13690},{1581,5320},{1582,11744},{1583,4868},{1584,15744},{1585,5462},{1586,6748},{1587,5308},{1588,7134},{1589,3102},{1590,4688},{1591,4184},{1592,54682},{1593,4394},{1594,8768},{1595,4714},{1596,7546},{1597,6262},{1598,7068},{1599,6966},{1600,13478},{1601,4164},{1602,7446},{1603,4462},{1604,13130},{1605,3608},{1606,5510},{1607,3764},{1608,10356},{1609,5180},{1610,9632},{1611,3974},{1612,11820},{1613,5134},{1614,7232},{1615,4884},{1616,8464},{1617,5682},{1618,5550},{1619,4038},{1620,41582},{1621,7336},{1622,11774},{1623,3790},{1624,33716},{1625,5530},{1626,5152},{1627,4652},{1628,8618},{1629,4090},{1630,5418},{1631,2464},{1632,14910},{1633,4010},{1634,5904},{1635,3388},{1636,15378},{1637,4888},{1638,8556},{1639,3926},{1640,12370},{1641,3744},{1642,10786},{1643,4364},{1644,6620},{1645,8148},{1646,5176},{1647,4592},{1648,35234},{1649,4570},{1650,5180},{1651,4606},{1652,10626},{1653,4692},{1654,7476},{1655,3284},{1656,13536},{1657,4058},{1658,3444},{1659,3626},{1660,7704},{1661,4922},{1662,5906},{1663,4558},{1664,10112},{1665,3688},{1666,4854},{1667,3804},{1668,7466},{1669,2670},{1670,4860},{1671,4956},{1672,9014},{1673,3266},{1674,16502},{1675,3970},{1676,5484},{1677,2450},{1678,4004},{1679,6524},{1680,15476},{1681,3150},{1682,5266},{1683,4346},{1684,11568},{1685,7926},{1686,6224},{1687,3988},{1688,11132},{1689,4536},{1690,4290},{1691,4594},{1692,7428},{1693,3628},{1694,5224},{1695,6474},{1696,55530},{1697,3164},{1698,8198},{1699,4224},{1700,7476},{1701,2816},{1702,7530},{1703,4542},{1704,28698},{1705,2210},{1706,4824},{1707,4184},{1708,12552},{1709,2428},{1710,7040},{1711,4136},{1712,10386},{1713,6192},{1714,3910},{1715,5282},{1716,10138},{1717,4894},{1718,4988},{1719,3002},{1720,13552},{1721,3232},{1722,4910},{1723,4542},{1724,5268},{1725,2636},{1726,4984},{1727,3314},{1728,103028},{1729,2660},{1730,8004},{1731,3168},{1732,8756},{1733,3740},{1734,6188},{1735,2392},{1736,17276},{1737,7346},{1738,4164},{1739,3576},{1740,11438},{1741,3586},{1742,6118},{1743,5806},{1744,15904},{1745,5388},{1746,6462},{1747,4800},{1748,6124},{1749,2962},{1750,4656},{1751,3162},{1752,13654},{1753,2936},{1754,5042},{1755,2696},{1756,4254},{1757,5612},{1758,3748},{1759,2726},{1760,10430},{1761,3394},{1762,3872},{1763,4494},{1764,7818},{1765,3206},{1766,2630},{1767,5226},{1768,11636},{1769,5434},{1770,6848},{1771,3174},{1772,7964},{1773,2770},{1774,3516},{1775,3490},{1776,11012},{1777,3524},{1778,5452},{1779,4422},{1780,7138},{1781,2918},{1782,2824},{1783,2040},{1784,10170},{1785,4054},{1786,4064},{1787,3092},{1788,15754},{1789,3790},{1790,7554},{1791,3160},{1792,14108},{1793,3640},{1794,3548},{1795,2364},{1796,5674},{1797,2576},{1798,3264},{1799,2148},{1800,14690},{1801,2498},{1802,5922},{1803,3934},{1804,10776},{1805,3430},{1806,3212},{1807,1740},{1808,7100},{1809,3194},{1810,4032},{1811,3254},{1812,12016},{1813,2454},{1814,4978},{1815,2242},{1816,6472},{1817,3342},{1818,3686},{1819,2242},{1820,7036},{1821,3048},{1822,3788},{1823,2322},{1824,11020},{1825,3730},{1826,4150},{1827,2788},{1828,4758},{1829,2996},{1830,3694},{1831,1760},{1832,8156},{1833,2526},{1834,3978},{1835,2202},{1836,10000},{1837,3608},{1838,4500},{1839,1930},{1840,6776},{1841,3540},{1842,4318},{1843,2588},{1844,2612},{1845,2622},{1846,3770},{1847,3450},{1848,6538},{1849,1690},{1850,4606},{1851,2010},{1852,4610},{1853,2704},{1854,6026},{1855,3094},{1856,16106},{1857,3284},{1858,2898},{1859,2634},{1860,9314},{1861,3086},{1862,3080},{1863,2986},{1864,6060},{1865,2304},{1866,4960},{1867,3012},{1868,5276},{1869,3344},{1870,3366},{1871,2250},{1872,15866},{1873,5388},{1874,4246},{1875,3618},{1876,5344},{1877,3086},{1878,3698},{1879,2382},{1880,5898},{1881,2948},{1882,4380},{1883,4064},{1884,7568},{1885,3970},{1886,3196},{1887,4422},{1888,10970},{1889,3024},{1890,7644},{1891,4082},{1892,7356},{1893,1596},{1894,5130},{1895,2586},{1896,6548},{1897,2454},{1898,4352},{1899,2826},{1900,7422},{1901,3014},{1902,4842},{1903,2948},{1904,16294},{1905,1832},{1906,2830},{1907,1912},{1908,11194},{1909,2856},{1910,3222},{1911,3092},{1912,4414},{1913,2890},{1914,3980},{1915,2130},{1916,5246},{1917,5130},{1918,4642},{1919,2850},{1920,29416},{1921,4772},{1922,3610},{1923,2288},{1924,5296},{1925,3416},{1926,5614},{1927,2132},{1928,9670},{1929,2874},{1930,4654},{1931,3064},{1932,4334},{1933,4638},{1934,4426},{1935,5284},{1936,8844},{1937,2846},{1938,4708},{1939,2338},{1940,5552},{1941,1626},{1942,5496},{1943,3058},{1944,25474},{1945,1950},{1946,3348},{1947,2648},{1948,13692},{1949,2410},{1950,8218},{1951,3316},{1952,11612},{1953,5710},{1954,3018},{1955,3582},{1956,4062},{1957,2308},{1958,4024},{1959,3378},{1960,6640},{1961,2646},{1962,6206},{1963,2846},{1964,6316},{1965,1756},{1966,6000},{1967,2178},{1968,36102},{1969,2364},{1970,4906},{1971,3496},{1972,2780},{1973,2340},{1974,2388},{1975,2594},{1976,8808},{1977,2204},{1978,4452},{1979,2636},{1980,8624},{1981,1906},{1982,3796},{1983,2102},{1984,18990},{1985,1786},{1986,3452},{1987,3708},{1988,5042},{1989,1448},{1990,3702},{1991,2786},{1992,7720},{1993,2012},{1994,2062},{1995,2340},{1996,5054},{1997,1846},{1998,3226},{1999,2124},{2000,5670},{2001,5404},{2002,1750},{2003,1264},{2004,8564},{2005,3494},{2006,3552},{2007,1600},{2008,50382},{2009,1974},{2010,2316},{2011,1936},{2012,9284},{2013,2748},{2014,4260},{2015,3042},{2016,11282},{2017,1960},{2018,2422},{2019,1998},{2020,4498},{2021,2042},{2022,7876},{2023,1236},{2024,5186},{2025,2000},{2026,5052},{2027,2352},{2028,5280},{2029,2446},{2030,7764},{2031,2352},{2032,6366},{2033,1286},{2034,1792},{2035,2558},{2036,6650},{2037,2308},{2038,2262},{2039,3852},{2040,11192},{2041,3456},{2042,3366},{2043,1714},{2044,4300},{2045,2636},{2046,1964},{2047,1730},{2048,8556},{2049,1998},{2050,2044},{2051,3312},{2052,5078},{2053,2676},{2054,2466},{2055,2396},{2056,8992},{2057,1522},{2058,3790},{2059,3234},{2060,4002},{2061,2022},{2062,4638},{2063,3606},{2064,7760},{2065,4702},{2066,2924},{2067,1580},{2068,7252},{2069,4968},{2070,2622},{2071,1828},{2072,10046},{2073,2136},{2074,3070},{2075,1904},{2076,6816},{2077,1366},{2078,1772},{2079,988},{2080,8086},{2081,2082},{2082,4996},{2083,2432},{2084,8506},{2085,1942},{2086,1868},{2087,1840},{2088,8104},{2089,1570},{2090,4832},{2091,1356},{2092,3320},{2093,2204},{2094,5896},{2095,4086},{2096,17118},{2097,1590},{2098,4002},{2099,2508},{2100,4296},{2101,2546},{2102,3410},{2103,1944},{2104,3898},{2105,1654},{2106,4150},{2107,1990},{2108,4980},{2109,1600},{2110,2884},{2111,2944},{2112,8314},{2113,3120},{2114,4156},{2115,3258},{2116,5904},{2117,2780},{2118,2966},{2119,2804},{2120,7014},{2121,1596},{2122,8146},{2123,1714},{2124,4190},{2125,1176},{2126,1734},{2127,1638},{2128,3510},{2129,1890},{2130,3088},{2131,1472},{2132,10496},{2133,2160},{2134,2126},{2135,4256},{2136,14736},{2137,1132},{2138,2626},{2139,1788},{2140,3574},{2141,1562},{2142,9388},{2143,1582},{2144,4998},{2145,1734},{2146,2836},{2147,1160},{2148,3554},{2149,1684},{2150,7644},{2151,1668},{2152,4226},{2153,1800},{2154,3068},{2155,1058},{2156,4424},{2157,2040},{2158,3328},{2159,2998},{2160,27418},{2161,1246},{2162,2470},{2163,2334},{2164,3058},{2165,3226},{2166,1940},{2167,1798},{2168,16364},{2169,1514},{2170,1692},{2171,3886},{2172,4380},{2173,1672},{2174,2122},{2175,2670},{2176,17930},{2177,1870},{2178,9162},{2179,1442},{2180,4460},{2181,2912},{2182,1906},{2183,830},{2184,2464},{2185,3140},{2186,3128},{2187,1398},{2188,3060},{2189,1582},{2190,4478},{2191,1970},{2192,12000},{2193,1188},{2194,2000},{2195,1150},{2196,3166},{2197,1238},{2198,2512},{2199,1660},{2200,3322},{2201,2096},{2202,2242},{2203,2570},{2204,1658},{2205,1614},{2206,1572},{2207,3232},{2208,4442},{2209,1296},{2210,2406},{2211,1364},{2212,3052},{2213,1654},{2214,3532},{2215,2038},{2216,7096},{2217,1238},{2218,2410},{2219,1714},{2220,4356},{2221,3236},{2222,1784},{2223,2956},{2224,9894},{2225,1812},{2226,2382},{2227,2084},{2228,11694},{2229,1624},{2230,2730},{2231,1228},{2232,5664},{2233,3106},{2234,2218},{2235,2970},{2236,2986},{2237,1572},{2238,3520},{2239,2282},{2240,6178},{2241,1538},{2242,1184},{2243,2132},{2244,3370},{2245,2666},{2246,1434},{2247,1804},{2248,12616},{2249,1106},{2250,3936},{2251,1104},{2252,18634},{2253,1442},{2254,1926},{2255,1012},{2256,10402},{2257,1262},{2258,2574},{2259,984},{2260,3140},{2261,1610},{2262,2472},{2263,1510},{2264,3020},{2265,1730},{2266,2282},{2267,1436},{2268,6846},{2269,3348},{2270,1626},{2271,2110},{2272,4556},{2273,1360},{2274,3070},{2275,1340},{2276,2826},{2277,3654},{2278,5682},{2279,2538},{2280,7406},{2281,888},{2282,1436},{2283,902},{2284,2508},{2285,3288},{2286,12500},{2287,1710},{2288,4186},{2289,932},{2290,2058},{2291,674},{2292,3992},{2293,1402},{2294,9412},{2295,1004},{2296,6254},{2297,1512},{2298,4004},{2299,900},{2300,2470},{2301,1584},{2302,2956},{2303,1166},{2304,11562},{2305,1670},{2306,1628},{2307,1248},{2308,2622},{2309,1892},{2310,1700},{2311,1378},{2312,4056},{2313,1656},{2314,1814},{2315,1396},{2316,1958},{2317,1816},{2318,3296},{2319,1904},{2320,3328},{2321,2784},{2322,11946},{2323,2148},{2324,6956},{2325,1450},{2326,4604},{2327,1296},{2328,6130},{2329,2130},{2330,1628},{2331,1428},{2332,4454},{2333,1192},{2334,6358},{2335,2022},{2336,4580},{2337,1546},{2338,1282},{2339,1684},{2340,3932},{2341,1788},{2342,1600},{2343,840},{2344,3872},{2345,916},{2346,1236},{2347,722},{2348,3700},{2349,2090},{2350,2028},{2351,1800},{2352,3798},{2353,2306},{2354,1468},{2355,958},{2356,10222},{2357,1032},{2358,1464},{2359,1332},{2360,3218},{2361,1194},{2362,1836},{2363,1618},{2364,5182},{2365,860},{2366,1840},{2367,830},{2368,2758},{2369,1850},{2370,1440},{2371,832},{2372,4316},{2373,946},{2374,1902},{2375,592},{2376,3582},{2377,1188},{2378,1346},{2379,686},{2380,2664},{2381,784},{2382,2346},{2383,710},{2384,3280},{2385,1492},{2386,714},{2387,850},{2388,4470},{2389,900},{2390,1670},{2391,832},{2392,1778},{2393,914},{2394,4156},{2395,768},{2396,3234},{2397,572},{2398,1048},{2399,1646},{2400,5130},{2401,880},{2402,2672},{2403,1626},{2404,3232},{2405,1854},{2406,1562},{2407,852},{2408,4966},{2409,646},{2410,2370},{2411,2014},{2412,4168},{2413,1440},{2414,3170},{2415,1486},{2416,3906},{2417,908},{2418,3138},{2419,782},{2420,6398},{2421,710},{2422,1158},{2423,890},{2424,4834},{2425,694},{2426,1542},{2427,1560},{2428,2782},{2429,1138},{2430,1220},{2431,1192},{2432,10190},{2433,824},{2434,5922},{2435,1590},{2436,3516},{2437,622},{2438,1130},{2439,1544},{2440,4406},{2441,602},{2442,912},{2443,886},{2444,3622},{2445,772},{2446,2084},{2447,1246},{2448,3252},{2449,668},{2450,1274},{2451,800},{2452,13754},{2453,1934},{2454,2326},{2455,1028},{2456,3644},{2457,1386},{2458,1164},{2459,1730},{2460,6156},{2461,662},{2462,1832},{2463,1646},{2464,2870},{2465,1772},{2466,1524},{2467,1230},{2468,9274},{2469,800},{2470,1706},{2471,658},{2472,2806},{2473,906},{2474,1378},{2475,4122},{2476,2362},{2477,1352},{2478,2382},{2479,550},{2480,4750},{2481,716},{2482,2572},{2483,1546},{2484,2578},{2485,804},{2486,1066},{2487,1478},{2488,4056},{2489,1158},{2490,1456},{2491,2206},{2492,2992},{2493,492},{2494,766},{2495,1122},{2496,7832},{2497,1934},{2498,1882},{2499,738},{2500,3844},{2501,1124},{2502,1428},{2503,1164},{2504,2850},{2505,992},{2506,1548},{2507,486},{2508,2014},{2509,1442},{2510,2098},{2511,3600},{2512,2134},{2513,1086},{2514,1604},{2515,898},{2516,10518},{2517,572},{2518,1730},{2519,650},{2520,17706},{2521,1572},{2522,1506},{2523,1352},{2524,2496},{2525,1410},{2526,1192},{2527,1576},{2528,1762},{2529,1134},{2530,3788},{2531,4782},{2532,2192},{2533,1476},{2534,1290},{2535,858},{2536,27248},{2537,1508},{2538,1676},{2539,592},{2540,2940},{2541,770},{2542,1394},{2543,584},{2544,5278},{2545,852},{2546,1842},{2547,1346},{2548,1598},{2549,560},{2550,1680},{2551,1310},{2552,1666},{2553,1628},{2554,1454},{2555,858},{2556,3110},{2557,710},{2558,1940},{2559,854},{2560,6658},{2561,1304},{2562,1154},{2563,1048},{2564,8526},{2565,2112},{2566,1238},{2567,2872},{2568,5916},{2569,3014},{2570,1026},{2571,690},{2572,7336},{2573,2504},{2574,2876},{2575,1630},{2576,4800},{2577,3624},{2578,1772},{2579,2240},{2580,5380},{2581,982},{2582,2484},{2583,1152},{2584,7382},{2585,1204},{2586,3170},{2587,928},{2588,1666},{2589,1100},{2590,1488},{2591,844},{2592,35922},{2593,1610},{2594,2666},{2595,800},{2596,5808},{2597,758},{2598,2792},{2599,1186},{2600,2610},{2601,650},{2602,1232},{2603,808},{2604,37020},{2605,1516},{2606,1524},{2607,674},{2608,5352},{2609,1160},{2610,1234},{2611,1362},{2612,2152},{2613,722},{2614,6306},{2615,1612},{2616,3476},{2617,1278},{2618,1860},{2619,1076},{2620,6574},{2621,584},{2622,3464},{2623,798},{2624,4818},{2625,1626},{2626,1198},{2627,368},{2628,4702},{2629,1002},{2630,1404},{2631,724},{2632,2454},{2633,1252},{2634,3342},{2635,670},{2636,2528},{2637,814},{2638,958},{2639,810},{2640,3076},{2641,1760},{2642,1100},{2643,864},{2644,1938},{2645,472},{2646,1166},{2647,476},{2648,2350},{2649,2288},{2650,936},{2651,932},{2652,3136},{2653,722},{2654,760},{2655,780},{2656,2786},{2657,696},{2658,1440},{2659,624},{2660,1284},{2661,938},{2662,1000},{2663,1108},{2664,9068},{2665,732},{2666,1416},{2667,682},{2668,1364},{2669,2124},{2670,898},{2671,536},{2672,2730},{2673,656},{2674,1976},{2675,1504},{2676,4414},{2677,974},{2678,1682},{2679,768},{2680,2480},{2681,414},{2682,854},{2683,800},{2684,844},{2685,1150},{2686,1416},{2687,1350},{2688,2660},{2689,600},{2690,642},{2691,588},{2692,1756},{2693,520},{2694,1186},{2695,442},{2696,3216},{2697,658},{2698,678},{2699,612},{2700,3310},{2701,766},{2702,770},{2703,596},{2704,3450},{2705,1300},{2706,1262},{2707,512},{2708,2964},{2709,804},{2710,1534},{2711,1756},{2712,6652},{2713,968},{2714,2388},{2715,764},{2716,2300},{2717,636},{2718,1306},{2719,614},{2720,3296},{2721,536},{2722,1302},{2723,808},{2724,2388},{2725,1016},{2726,1234},{2727,914},{2728,2572},{2729,746},{2730,910},{2731,1102},{2732,4772},{2733,1230},{2734,1078},{2735,390},{2736,4704},{2737,742},{2738,638},{2739,1388},{2740,1756},{2741,1224},{2742,1480},{2743,632},{2744,4046},{2745,1106},{2746,1902},{2747,498},{2748,1610},{2749,1486},{2750,2122},{2751,1646},{2752,7468},{2753,772},{2754,2346},{2755,514},{2756,2086},{2757,682},{2758,772},{2759,858},{2760,3428},{2761,800},{2762,1290},{2763,752},{2764,2126},{2765,2076},{2766,2070},{2767,1192},{2768,2296},{2769,1654},{2770,1520},{2771,1254},{2772,3178},{2773,760},{2774,1024},{2775,1928},{2776,5182},{2777,1406},{2778,1152},{2779,1376},{2780,2508},{2781,900},{2782,2540},{2783,2112},{2784,2226},{2785,982},{2786,2018},{2787,608},{2788,1420},{2789,1254},{2790,3664},{2791,888},{2792,1770},{2793,456},{2794,980},{2795,1238},{2796,1926},{2797,2424},{2798,572},{2799,1022},{2800,2926},{2801,1138},{2802,1170},{2803,556},{2804,3388},{2805,1108},{2806,2114},{2807,868},{2808,3802},{2809,1974},{2810,1474},{2811,1188},{2812,1282},{2813,846},{2814,2442},{2815,2326},{2816,6310},{2817,862},{2818,934},{2819,1038},{2820,1354},{2821,2012},{2822,814},{2823,602},{2824,2688},{2825,510},{2826,756},{2827,680},{2828,2152},{2829,966},{2830,808},{2831,482},{2832,3538},{2833,1324},{2834,766},{2835,1100},{2836,1350},{2837,684},{2838,986},{2839,444},{2840,2480},{2841,932},{2842,1296},{2843,868},{2844,3946},{2845,818},{2846,1184},{2847,482},{2848,4566},{2849,1250},{2850,2806},{2851,274},{2852,2402},{2853,606},{2854,1326},{2855,758},{2856,2362},{2857,1064},{2858,642},{2859,1092},{2860,2614},{2861,808},{2862,1568},{2863,340},{2864,3080},{2865,578},{2866,778},{2867,406},{2868,1508},{2869,778},{2870,516},{2871,638},{2872,1168},{2873,540},{2874,1014},{2875,942},{2876,1052},{2877,348},{2878,740},{2879,486},{2880,4702},{2881,498},{2882,890},{2883,710},{2884,1864},{2885,536},{2886,792},{2887,342},{2888,1578},{2889,1228},{2890,1112},{2891,478},{2892,2412},{2893,1148},{2894,626},{2895,1126},{2896,2330},{2897,1062},{2898,1274},{2899,1694},{2900,8108},{2901,1012},{2902,710},{2903,978},{2904,1982},{2905,934},{2906,1286},{2907,752},{2908,1020},{2909,1176},{2910,2106},{2911,970},{2912,2884},{2913,1116},{2914,986},{2915,926},{2916,3494},{2917,476},{2918,1300},{2919,1168},{2920,1812},{2921,604},{2922,1002},{2923,360},{2924,2574},{2925,972},{2926,1578},{2927,1026},{2928,2034},{2929,904},{2930,1262},{2931,1794},{2932,1970},{2933,1254},{2934,2060},{2935,886},{2936,4834},{2937,500},{2938,604},{2939,272},{2940,1718},{2941,504},{2942,532},{2943,1320},{2944,5720},{2945,334},{2946,562},{2947,674},{2948,512},{2949,424},{2950,1530},{2951,922},{2952,4652},{2953,368},{2954,1462},{2955,310},{2956,868},{2957,686},{2958,1816},{2959,422},{2960,4038},{2961,374},{2962,606},{2963,672},{2964,12090},{2965,1448},{2966,2294},{2967,450},{2968,2522},{2969,982},{2970,3798},{2971,282},{2972,4246},{2973,1238},{2974,694},{2975,942},{2976,2802},{2977,342},{2978,602},{2979,1018},{2980,1694},{2981,264},{2982,646},{2983,594},{2984,2648},{2985,442},{2986,1126},{2987,378},{2988,1074},{2989,722},{2990,638},{2991,794},{2992,2408},{2993,760},{2994,1132},{2995,416},{2996,24472},{2997,310},{2998,572},{2999,496},{3000,1558},{3001,586},{3002,598},{3003,794},{3004,1916},{3005,276},{3006,1428},{3007,636},{3008,2232},{3009,444},{3010,468},{3011,754},{3012,4346},{3013,488},{3014,840},{3015,2488},{3016,1696},{3017,4410},{3018,1104},{3019,782},{3020,1122},{3021,556},{3022,946},{3023,316},{3024,9612},{3025,356},{3026,614},{3027,552},{3028,1620},{3029,220},{3030,744},{3031,648},{3032,2560},{3033,412},{3034,610},{3035,854},{3036,1334},{3037,814},{3038,1040},{3039,382},{3040,8004},{3041,396},{3042,1078},{3043,1116},{3044,1036},{3045,858},{3046,724},{3047,448},{3048,3288},{3049,296},{3050,726},{3051,1958},{3052,682},{3053,842},{3054,404},{3055,662},{3056,5370},{3057,514},{3058,1178},{3059,238},{3060,1244},{3061,292},{3062,646},{3063,306},{3064,1258},{3065,544},{3066,1216},{3067,814},{3068,986},{3069,856},{3070,1020},{3071,826},{3072,2488},{3073,356},{3074,658},{3075,458},{3076,976},{3077,516},{3078,1024},{3079,740},{3080,800},{3081,412},{3082,718},{3083,998},{3084,982},{3085,486},{3086,510},{3087,1508},{3088,1750},{3089,260},{3090,720},{3091,564},{3092,890},{3093,380},{3094,694},{3095,1088},{3096,4204},{3097,476},{3098,1018},{3099,960},{3100,1724},{3101,1560},{3102,516},{3103,620},{3104,2812},{3105,950},{3106,1278},{3107,290},{3108,830},{3109,438},{3110,490},{3111,736},{3112,978},{3113,300},{3114,790},{3115,376},{3116,4464},{3117,1342},{3118,506},{3119,458},{3120,1804},{3121,710},{3122,660},{3123,270},{3124,356},{3125,326},{3126,688},{3127,428},{3128,438},{3129,334},{3130,968},{3131,502},{3132,3034},{3133,236},{3134,760},{3135,450},{3136,1130},{3137,398},{3138,334},{3139,240},{3140,796},{3141,1846},{3142,432},{3143,1256},{3144,5474},{3145,320},{3146,646},{3147,468},{3148,682},{3149,182},{3150,684},{3151,472},{3152,938},{3153,478},{3154,988},{3155,640},{3156,962},{3157,444},{3158,508},{3159,440},{3160,1258},{3161,268},{3162,2508},{3163,340},{3164,1804},{3165,450},{3166,532},{3167,326},{3168,2934},{3169,258},{3170,628},{3171,906},{3172,1452},{3173,436},{3174,296},{3175,564},{3176,1230},{3177,1804},{3178,698},{3179,450},{3180,1464},{3181,548},{3182,196},{3183,222},{3184,1926},{3185,484},{3186,344},{3187,310},{3188,802},{3189,722},{3190,738},{3191,314},{3192,714},{3193,282},{3194,348},{3195,506},{3196,1584},{3197,164},{3198,358},{3199,194},{3200,3494},{3201,206},{3202,410},{3203,314},{3204,1048},{3205,402},{3206,410},{3207,328},{3208,1824},{3209,228},{3210,848},{3211,632},{3212,512},{3213,190},{3214,512},{3215,940},{3216,1908},{3217,270},{3218,490},{3219,462},{3220,1392},{3221,184},{3222,488},{3223,204},{3224,1174},{3225,380},{3226,256},{3227,484},{3228,2070},{3229,632},{3230,388},{3231,354},{3232,2120},{3233,590},{3234,704},{3235,246},{3236,986},{3237,1152},{3238,1078},{3239,488},{3240,7962},{3241,296},{3242,192},{3243,364},{3244,1028},{3245,728},{3246,872},{3247,390},{3248,906},{3249,346},{3250,364},{3251,224},{3252,1262},{3253,1058},{3254,630},{3255,218},{3256,670},{3257,270},{3258,438},{3259,224},{3260,684},{3261,188},{3262,710},{3263,282},{3264,1702},{3265,294},{3266,164},{3267,608},{3268,2170},{3269,530},{3270,540},{3271,374},{3272,812},{3273,434},{3274,814},{3275,198},{3276,2010},{3277,522},{3278,484},{3279,272},{3280,1202},{3281,152},{3282,558},{3283,448},{3284,2180},{3285,200},{3286,446},{3287,356},{3288,880},{3289,286},{3290,600},{3291,208},{3292,1130},{3293,544},{3294,2810},{3295,344},{3296,1314},{3297,202},{3298,964},{3299,350},{3300,1788},{3301,490},{3302,558},{3303,888},{3304,572},{3305,476},{3306,538},{3307,282},{3308,804},{3309,504},{3310,1388},{3311,178},{3312,2378},{3313,586},{3314,656},{3315,280},{3316,1294},{3317,230},{3318,710},{3319,538},{3320,2586},{3321,410},{3322,692},{3323,290},{3324,730},{3325,402},{3326,1102},{3327,166},{3328,2624},{3329,396},{3330,706},{3331,698},{3332,914},{3333,380},{3334,416},{3335,286},{3336,3960},{3337,818},{3338,418},{3339,228},{3340,1196},{3341,158},{3342,892},{3343,232},{3344,2772},{3345,262},{3346,224},{3347,262},{3348,5290},{3349,204},{3350,286},{3351,306},{3352,1706},{3353,176},{3354,1264},{3355,268},{3356,504},{3357,224},{3358,394},{3359,268},{3360,18514},{3361,138},{3362,908},{3363,170},{3364,396},{3365,316},{3366,1058},{3367,264},{3368,1510},{3369,184},{3370,186},{3371,340},{3372,1608},{3373,286},{3374,352},{3375,532},{3376,1870},{3377,354},{3378,1664},{3379,346},{3380,606},{3381,184},{3382,700},{3383,2138},{3384,1068},{3385,440},{3386,468},{3387,210},{3388,866},{3389,430},{3390,436},{3391,276},{3392,14850},{3393,302},{3394,520},{3395,372},{3396,1920},{3397,196},{3398,634},{3399,198},{3400,1078},{3401,450},{3402,646},{3403,202},{3404,992},{3405,808},{3406,216},{3407,838},{3408,5086},{3409,536},{3410,158},{3411,1224},{3412,2530},{3413,682},{3414,396},{3415,882},{3416,908},{3417,700},{3418,962},{3419,634},{3420,5012},{3421,236},{3422,420},{3423,416},{3424,1974},{3425,446},{3426,464},{3427,528},{3428,842},{3429,230},{3430,482},{3431,246},{3432,1870},{3433,302},{3434,622},{3435,206},{3436,2160},{3437,562},{3438,450},{3439,256},{3440,2624},{3441,218},{3442,420},{3443,424},{3444,1186},{3445,418},{3446,154},{3447,224},{3448,644},{3449,314},{3450,520},{3451,176},{3452,904},{3453,472},{3454,1068},{3455,330},{3456,9138},{3457,1114},{3458,484},{3459,536},{3460,1454},{3461,804},{3462,576},{3463,580},{3464,1900},{3465,452},{3466,790},{3467,388},{3468,1996},{3469,1198},{3470,404},{3471,302},{3472,1936},{3473,314},{3474,464},{3475,928},{3476,724},{3477,304},{3478,376},{3479,200},{3480,4858},{3481,124},{3482,336},{3483,216},{3484,1466},{3485,196},{3486,318},{3487,164},{3488,3224},{3489,240},{3490,466},{3491,112},{3492,6840},{3493,202},{3494,352},{3495,406},{3496,1596},{3497,266},{3498,422},{3499,248},{3500,1484},{3501,292},{3502,262},{3503,138},{3504,2434},{3505,470},{3506,140},{3507,400},{3508,2014},{3509,160},{3510,354},{3511,204},{3512,4064},{3513,244},{3514,704},{3515,194},{3516,1698},{3517,268},{3518,316},{3519,434},{3520,3294},{3521,130},{3522,678},{3523,362},{3524,1198},{3525,594},{3526,204},{3527,218},{3528,3608},{3529,194},{3530,466},{3531,164},{3532,506},{3533,178},{3534,528},{3535,126},{3536,2470},{3537,188},{3538,118},{3539,322},{3540,4056},{3541,316},{3542,446},{3543,168},{3544,1462},{3545,1668},{3546,590},{3547,112},{3548,466},{3549,790},{3550,268},{3551,334},{3552,17760},{3553,204},{3554,276},{3555,358},{3556,354},{3557,96},{3558,346},{3559,244},{3560,1130},{3561,210},{3562,684},{3563,170},{3564,8474},{3565,314},{3566,270},{3567,494},{3568,3396},{3569,476},{3570,1408},{3571,838},{3572,508},{3573,292},{3574,622},{3575,454},{3576,2354},{3577,310},{3578,348},{3579,404},{3580,602},{3581,554},{3582,1398},{3583,432},{3584,4794},{3585,274},{3586,750},{3587,526},{3588,952},{3589,842},{3590,2038},{3591,584},{3592,9204},{3593,118},{3594,568},{3595,276},{3596,648},{3597,152},{3598,246},{3599,1054},{3600,16790},{3601,552},{3602,680},{3603,520},{3604,690},{3605,192},{3606,240},{3607,120},{3608,1742},{3609,148},{3610,4142},{3611,400},{3612,1334},{3613,178},{3614,140},{3615,340},{3616,1182},{3617,722},{3618,414},{3619,130},{3620,898},{3621,510},{3622,608},{3623,166},{3624,1268},{3625,234},{3626,428},{3627,876},{3628,438},{3629,496},{3630,420},{3631,308},{3632,3230},{3633,1006},{3634,688},{3635,254},{3636,692},{3637,296},{3638,686},{3639,122},{3640,1698},{3641,248},{3642,418},{3643,460},{3644,806},{3645,978},{3646,558},{3647,270},{3648,7534},{3649,440},{3650,1406},{3651,1062},{3652,808},{3653,588},{3654,722},{3655,304},{3656,1970},{3657,936},{3658,548},{3659,572},{3660,3114},{3661,560},{3662,248},{3663,344},{3664,740},{3665,1004},{3666,1054},{3667,1094},{3668,548},{3669,392},{3670,568},{3671,284},{3672,5644},{3673,460},{3674,304},{3675,514},{3676,962},{3677,346},{3678,874},{3679,914},{3680,1176},{3681,538},{3682,482},{3683,306},{3684,970},{3685,256},{3686,498},{3687,516},{3688,1944},{3689,344},{3690,1046},{3691,804},{3692,6312},{3693,520},{3694,266},{3695,122},{3696,1034},{3697,232},{3698,912},{3699,272},{3700,550},{3701,430},{3702,1054},{3703,622},{3704,1000},{3705,452},{3706,420},{3707,316},{3708,1246},{3709,370},{3710,376},{3711,272},{3712,1926},{3713,252},{3714,816},{3715,432},{3716,710},{3717,458},{3718,378},{3719,708},{3720,864},{3721,436},{3722,588},{3723,864},{3724,1048},{3725,1390},{3726,1018},{3727,330},{3728,1512},{3729,194},{3730,568},{3731,252},{3732,1434},{3733,608},{3734,504},{3735,344},{3736,466},{3737,374},{3738,282},{3739,364},{3740,2670},{3741,578},{3742,374},{3743,248},{3744,2942},{3745,316},{3746,384},{3747,144},{3748,1104},{3749,452},{3750,418},{3751,96},{3752,1018},{3753,228},{3754,596},{3755,272},{3756,2182},{3757,354},{3758,712},{3759,514},{3760,854},{3761,274},{3762,970},{3763,718},{3764,1132},{3765,176},{3766,312},{3767,124},{3768,1122},{3769,70},{3770,316},{3771,222},{3772,1220},{3773,418},{3774,332},{3775,336},{3776,2010},{3777,42},{3778,134},{3779,142},{3780,1670},{3781,278},{3782,522},{3783,160},{3784,728},{3785,1486},{3786,390},{3787,542},{3788,480},{3789,290},{3790,268},{3791,498},{3792,1860},{3793,310},{3794,306},{3795,472},{3796,2148},{3797,462},{3798,1210},{3799,336},{3800,1216},{3801,218},{3802,366},{3803,244},{3804,2160},{3805,468},{3806,1656},{3807,288},{3808,1366},{3809,342},{3810,542},{3811,338},{3812,692},{3813,518},{3814,368},{3815,176},{3816,2380},{3817,328},{3818,434},{3819,468},{3820,308},{3821,198},{3822,416},{3823,86},{3824,740},{3825,232},{3826,790},{3827,266},{3828,694},{3829,736},{3830,504},{3831,94},{3832,1606},{3833,346},{3834,2914},{3835,338},{3836,494},{3837,384},{3838,712},{3839,148},{3840,9396},{3841,366},{3842,254},{3843,640},{3844,680},{3845,310},{3846,166},{3847,140},{3848,4924},{3849,296},{3850,340},{3851,202},{3852,1204},{3853,286},{3854,366},{3855,292},{3856,520},{3857,148},{3858,740},{3859,158},{3860,1246},{3861,142},{3862,944},{3863,108},{3864,498},{3865,142},{3866,896},{3867,188},{3868,2720},{3869,168},{3870,1248},{3871,66},{3872,546},{3873,184},{3874,476},{3875,158},{3876,688},{3877,238},{3878,246},{3879,124},{3880,762},{3881,108},{3882,374},{3883,114},{3884,1082},{3885,378},{3886,142},{3887,158},{3888,7006},{3889,460},{3890,136},{3891,252},{3892,332},{3893,258},{3894,324},{3895,220},{3896,2800},{3897,138},{3898,280},{3899,64},{3900,696},{3901,138},{3902,108},{3903,280},{3904,582},{3905,184},{3906,178},{3907,314},{3908,472},{3909,376},{3910,178},{3911,106},{3912,1230},{3913,94},{3914,132},{3915,486},{3916,2334},{3917,288},{3918,134},{3919,246},{3920,1542},{3921,240},{3922,484},{3923,220},{3924,3336},{3925,184},{3926,642},{3927,186},{3928,1366},{3929,272},{3930,556},{3931,148},{3932,1048},{3933,444},{3934,226},{3935,296},{3936,7556},{3937,172},{3938,182},{3939,174},{3940,4114},{3941,922},{3942,342},{3943,156},{3944,324},{3945,154},{3946,438},{3947,224},{3948,766},{3949,208},{3950,1086},{3951,264},{3952,382},{3953,128},{3954,328},{3955,152},{3956,440},{3957,210},{3958,504},{3959,210},{3960,2822},{3961,208},{3962,596},{3963,192},{3964,360},{3965,92},{3966,270},{3967,138},{3968,1460},{3969,274},{3970,386},{3971,228},{3972,354},{3973,218},{3974,248},{3975,136},{3976,432},{3977,218},{3978,534},{3979,168},{3980,292},{3981,136},{3982,374},{3983,382},{3984,2102},{3985,386},{3986,232},{3987,506},{3988,210},{3989,116},{3990,196},{3991,462},{3992,1042},{3993,306},{3994,1142},{3995,104},{3996,552},{3997,330},{3998,306},{3999,368},{4000,580},{4001,210},{4002,146},{4003,902},{4004,246},{4005,414},{4006,278},{4007,60},{4008,682},{4009,208},{4010,268},{4011,142},{4012,164},{4013,140},{4014,92},{4015,258},{4016,1472},{4017,112},{4018,194},{4019,242},{4020,580},{4021,168},{4022,192},{4023,116},{4024,1700},{4025,254},{4026,760},{4027,104},{4028,336},{4029,110},{4030,376},{4031,180},{4032,3668},{4033,336},{4034,404},{4035,786},{4036,704},{4037,384},{4038,124},{4039,268},{4040,724},{4041,228},{4042,1506},{4043,208},{4044,402},{4045,156},{4046,442},{4047,208},{4048,940},{4049,36},{4050,184},{4051,184},{4052,1626},{4053,166},{4054,94},{4055,256},{4056,560},{4057,272},{4058,226},{4059,146},{4060,416},{4061,372},{4062,160},{4063,76},{4064,1624},{4065,460},{4066,408},{4067,86},{4068,912},{4069,94},{4070,450},{4071,162},{4072,826},{4073,138},{4074,550},{4075,316},{4076,2466},{4077,368},{4078,92},{4079,198},{4080,4478},{4081,32},{4082,312},{4083,276},{4084,916},{4085,166},{4086,208},{4087,302},{4088,2500},{4089,154},{4090,222},{4091,242},{4092,624},{4093,532},{4094,350},{4095,514},{4096,1844},{4097,100},{4098,212},{4099,90},{4100,908},{4101,574},{4102,210},{4103,436},{4104,1026},{4105,114},{4106,200},{4107,320},{4108,1494},{4109,520},{4110,252},{4111,100},{4112,2832},{4113,154},{4114,352},{4115,94},{4116,220},{4117,148},{4118,64},{4119,40},{4120,1806},{4121,118},{4122,214},{4123,140},{4124,1008},{4125,340},{4126,148},{4127,92},{4128,2690},{4129,88},{4130,134},{4131,120},{4132,654},{4133,90},{4134,328},{4135,114},{4136,656},{4137,52},{4138,48},{4139,234},{4140,812},{4141,108},{4142,268},{4143,176},{4144,1434},{4145,122},{4146,134},{4147,56},{4148,342},{4149,90},{4150,114},{4151,138},{4152,1362},{4153,162},{4154,320},{4155,124},{4156,600},{4157,364},{4158,512},{4159,612},{4160,1270},{4161,1006},{4162,162},{4163,456},{4164,2706},{4165,602},{4166,334},{4167,472},{4168,6908},{4169,716},{4170,92},{4171,410},{4172,228},{4173,632},{4174,2120},{4175,370},{4176,3440},{4177,154},{4178,126},{4179,212},{4180,238},{4181,96},{4182,498},{4183,148},{4184,1070},{4185,280},{4186,352},{4187,346},{4188,358},{4189,92},{4190,320},{4191,70},{4192,3506},{4193,110},{4194,402},{4195,74},{4196,908},{4197,180},{4198,252},{4199,60},{4200,580},{4201,176},{4202,340},{4203,144},{4204,260},{4205,92},{4206,110},{4207,266},{4208,892},{4209,208},{4210,148},{4211,130},{4212,3564},{4213,226},{4214,672},{4215,300},{4216,1016},{4217,244},{4218,328},{4219,92},{4220,210},{4221,264},{4222,346},{4223,134},{4224,2608},{4225,414},{4226,228},{4227,196},{4228,744},{4229,90},{4230,202},{4231,76},{4232,2784},{4233,58},{4234,72},{4235,162},{4236,334},{4237,158},{4238,304},{4239,626},{4240,1622},{4241,70},{4242,506},{4243,134},{4244,478},{4245,258},{4246,426},{4247,232},{4248,1086},{4249,38},{4250,178},{4251,738},{4252,408},{4253,174},{4254,266},{4255,78},{4256,1132},{4257,154},{4258,256},{4259,100},{4260,292},{4261,1080},{4262,280},{4263,126},{4264,1038},{4265,158},{4266,570},{4267,110},{4268,856},{4269,184},{4270,176},{4271,102},{4272,724},{4273,338},{4274,236},{4275,122},{4276,608},{4277,102},{4278,162},{4279,358},{4280,506},{4281,300},{4282,416},{4283,154},{4284,4834},{4285,52},{4286,614},{4287,86},{4288,1130},{4289,220},{4290,1318},{4291,198},{4292,312},{4293,430},{4294,206},{4295,152},{4296,2378},{4297,334},{4298,144},{4299,100},{4300,284},{4301,166},{4302,134},{4303,90},{4304,1616},{4305,184},{4306,152},{4307,208},{4308,458},{4309,88},{4310,390},{4311,84},{4312,800},{4313,110},{4314,430},{4315,170},{4316,1626},{4317,784},{4318,274},{4319,112},{4320,5542},{4321,300},{4322,268},{4323,544},{4324,1908},{4325,518},{4326,224},{4327,166},{4328,1646},{4329,112},{4330,278},{4331,228},{4332,1210},{4333,44},{4334,50},{4335,112},{4336,3212},{4337,56},{4338,982},{4339,96},{4340,406},{4341,62},{4342,98},{4343,108},{4344,1228},{4345,486},{4346,286},{4347,620},{4348,626},{4349,478},{4350,422},{4351,248},{4352,9076},{4353,372},{4354,328},{4355,256},{4356,6904},{4357,70},{4358,382},{4359,242},{4360,416},{4361,1018},{4362,170},{4363,214},{4364,1222},{4365,314},{4366,152},{4367,74},{4368,1038},{4369,34},{4370,532},{4371,106},{4372,378},{4373,162},{4374,570},{4375,24},{4376,662},{4377,148},{4378,124},{4379,236},{4380,168},{4381,474},{4382,140},{4383,282},{4384,524},{4385,112},{4386,250},{4387,154},{4388,656},{4389,200},{4390,256},{4391,142},{4392,1148},{4393,188},{4394,62},{4395,64},{4396,268},{4397,56},{4398,326},{4399,226},{4400,500},{4401,168},{4402,154},{4403,80},{4404,2472},{4405,54},{4406,352},{4407,80},{4408,810},{4409,108},{4410,292},{4411,204},{4412,408},{4413,190},{4414,126},{4415,368},{4416,1068},{4417,72},{4418,54},{4419,116},{4420,1352},{4421,172},{4422,66},{4423,262},{4424,392},{4425,130},{4426,240},{4427,444},{4428,1840},{4429,94},{4430,62},{4431,54},{4432,318},{4433,92},{4434,338},{4435,24},{4436,1612},{4437,30},{4438,210},{4439,136},{4440,640},{4441,222},{4442,126},{4443,78},{4444,814},{4445,194},{4446,150},{4447,848},{4448,2574},{4449,32},{4450,168},{4451,130},{4452,2102},{4453,40},{4454,56},{4455,114},{4456,330},{4457,68},{4458,114},{4459,1128},{4460,1228},{4461,56},{4462,150},{4463,138},{4464,4084},{4465,104},{4466,390},{4467,82},{4468,220},{4469,152},{4470,132},{4471,236},{4472,532},{4473,90},{4474,184},{4475,100},{4476,304},{4477,190},{4478,978},{4479,132},{4480,866},{4481,108},{4482,192},{4483,402},{4484,294},{4485,68},{4486,368},{4487,108},{4488,1396},{4489,84},{4490,96},{4491,104},{4492,484},{4493,264},{4494,74},{4495,156},{4496,782},{4497,50},{4498,122},{4499,54},{4500,3170},{4501,84},{4502,102},{4503,102},{4504,238},{4505,396},{4506,254},{4507,414},{4508,184},{4509,224},{4510,194},{4511,88},{4512,344},{4513,90},{4514,96},{4515,206},{4516,1002},{4517,84},{4518,668},{4519,290},{4520,552},{4521,162},{4522,466},{4523,402},{4524,578},{4525,740},{4526,112},{4527,50},{4528,398},{4529,198},{4530,134},{4531,170},{4532,512},{4533,110},{4534,174},{4535,380},{4536,1606},{4537,34},{4538,270},{4539,90},{4540,1272},{4541,164},{4542,498},{4543,44},{4544,794},{4545,160},{4546,312},{4547,80},{4548,1156},{4549,68},{4550,274},{4551,102},{4552,180},{4553,252},{4554,570},{4555,114},{4556,144},{4557,234},{4558,354},{4559,130},{4560,600},{4561,48},{4562,126},{4563,292},{4564,888},{4565,210},{4566,70},{4567,130},{4568,288},{4569,68},{4570,162},{4571,146},{4572,10650},{4573,116},{4574,270},{4575,40},{4576,548},{4577,58},{4578,84},{4579,62},{4580,612},{4581,26},{4582,246},{4583,124},{4584,422},{4585,68},{4586,90},{4587,90},{4588,364},{4589,28},{4590,920},{4591,116},{4592,626},{4593,44},{4594,74},{4595,88},{4596,584},{4597,88},{4598,48},{4599,186},{4600,3068},{4601,70},{4602,156},{4603,28},{4604,416},{4605,70},{4606,178},{4607,432},{4608,7460},{4609,62},{4610,106},{4611,68},{4612,688},{4613,88},{4614,548},{4615,68},{4616,3386},{4617,74},{4618,42},{4619,116},{4620,1240},{4621,32},{4622,74},{4623,92},{4624,794},{4625,84},{4626,126},{4627,158},{4628,570},{4629,268},{4630,52},{4631,124},{4632,502},{4633,58},{4634,86},{4635,110},{4636,208},{4637,78},{4638,268},{4639,158},{4640,1420},{4641,34},{4642,196},{4643,82},{4644,1118},{4645,136},{4646,106},{4647,90},{4648,558},{4649,42},{4650,128},{4651,214},{4652,622},{4653,100},{4654,466},{4655,94},{4656,15116},{4657,74},{4658,364},{4659,162},{4660,286},{4661,66},{4662,88},{4663,452},{4664,412},{4665,58},{4666,108},{4667,116},{4668,602},{4669,136},{4670,104},{4671,410},{4672,504},{4673,84},{4674,66},{4675,102},{4676,406},{4677,124},{4678,68},{4679,70},{4680,284},{4681,68},{4682,136},{4683,114},{4684,470},{4685,258},{4686,340},{4687,60},{4688,608},{4689,190},{4690,230},{4691,32},{4692,842},{4693,202},{4694,340},{4695,38},{4696,442},{4697,28},{4698,898},{4699,74},{4700,354},{4701,60},{4702,128},{4703,38},{4704,1740},{4705,42},{4706,150},{4707,162},{4708,362},{4709,116},{4710,112},{4711,84},{4712,9382},{4713,34},{4714,130},{4715,112},{4716,1102},{4717,126},{4718,110},{4719,120},{4720,266},{4721,40},{4722,110},{4723,272},{4724,162},{4725,112},{4726,84},{4727,126},{4728,344},{4729,36},{4730,98},{4731,130},{4732,186},{4733,36},{4734,3300},{4735,70},{4736,1212},{4737,66},{4738,662},{4739,98},{4740,686},{4741,144},{4742,336},{4743,34},{4744,200},{4745,84},{4746,112},{4747,234},{4748,158},{4749,112},{4750,114},{4751,150},{4752,1406},{4753,150},{4754,1196},{4755,50},{4756,640},{4757,88},{4758,372},{4759,116},{4760,502},{4761,130},{4762,90},{4763,84},{4764,1036},{4765,338},{4766,466},{4767,82},{4768,3076},{4769,58},{4770,3372},{4771,36},{4772,222},{4773,50},{4774,230},{4775,132},{4776,4998},{4777,152},{4778,124},{4779,234},{4780,490},{4781,186},{4782,276},{4783,86},{4784,642},{4785,42},{4786,158},{4787,68},{4788,1184},{4789,122},{4790,272},{4791,36},{4792,434},{4793,58},{4794,226},{4795,112},{4796,2282},{4797,38},{4798,20},{4799,108},{4800,760},{4801,44},{4802,54},{4803,38},{4804,276},{4805,128},{4806,344},{4807,244},{4808,1360},{4809,138},{4810,172},{4811,84},{4812,366},{4813,34},{4814,258},{4815,118},{4816,464},{4817,164},{4818,188},{4819,110},{4820,298},{4821,314},{4822,84},{4823,90},{4824,584},{4825,576},{4826,326},{4827,96},{4828,342},{4829,60},{4830,490},{4831,76},{4832,860},{4833,98},{4834,82},{4835,58},{4836,282},{4837,22},{4838,198},{4839,90},{4840,510},{4841,46},{4842,346},{4843,70},{4844,206},{4845,334},{4846,94},{4847,84},{4848,414},{4849,60},{4850,40},{4851,336},{4852,230},{4853,46},{4854,354},{4855,40},{4856,452},{4857,68},{4858,514},{4859,78},{4860,474},{4861,22},{4862,90},{4863,100},{4864,1700},{4865,178},{4866,42},{4867,14},{4868,432},{4869,1142},{4870,102},{4871,24},{4872,2796},{4873,182},{4874,24},{4875,50},{4876,276},{4877,58},{4878,180},{4879,76},{4880,350},{4881,52},{4882,44},{4883,92},{4884,3038},{4885,198},{4886,274},{4887,122},{4888,268},{4889,94},{4890,116},{4891,74},{4892,940},{4893,90},{4894,204},{4895,58},{4896,666},{4897,34},{4898,68},{4899,22},{4900,136},{4901,92},{4902,56},{4903,46},{4904,608},{4905,210},{4906,94},{4907,58},{4908,142},{4909,70},{4910,142},{4911,94},{4912,3526},{4913,68},{4914,78},{4915,30},{4916,1020},{4917,22},{4918,144},{4919,94},{4920,1214},{4921,148},{4922,138},{4923,26},{4924,1434},{4925,24},{4926,38},{4927,48},{4928,196},{4929,40},{4930,276},{4931,60},{4932,786},{4933,28},{4934,212},{4935,44},{4936,94},{4937,42},{4938,148},{4939,242},{4940,1436},{4941,94},{4942,110},{4943,292},{4944,830},{4945,142},{4946,302},{4947,218},{4948,390},{4949,246},{4950,94},{4951,68},{4952,2268},{4953,12},{4954,128},{4955,52},{4956,910},{4957,30},{4958,40},{4959,78},{4960,168},{4961,100},{4962,68},{4963,128},{4964,656},{4965,98},{4966,24},{4967,130},{4968,238},{4969,10},{4970,198},{4971,10},{4972,434},{4973,20},{4974,108},{4975,22},{4976,658},{4977,358},{4978,200},{4979,158},{4980,132},{4981,112},{4982,208},{4983,96},{4984,1716},{4985,38},{4986,626},{4987,42},{4988,970},{4989,58},{4990,478},{4991,98},{4992,896},{4993,432},{4994,262},{4995,254},{4996,420},{4997,80},{4998,486},{4999,58},{5000,5060},{5001,88},{5002,112},{5003,114},{5004,282},{5005,66},{5006,172},{5007,294},{5008,256},{5009,64},{5010,244},{5011,72},{5012,244},{5013,26},{5014,224},{5015,14},{5016,700},{5017,64},{5018,80},{5019,104},{5020,906},{5021,76},{5022,120},{5023,16},{5024,588},{5025,86},{5026,110},{5027,44},{5028,274},{5029,44},{5030,80},{5031,204},{5032,330},{5033,58},{5034,194},{5035,122},{5036,356},{5037,38},{5038,94},{5039,48},{5040,3354},{5041,74},{5042,132},{5043,126},{5044,86},{5045,124},{5046,98},{5047,48},{5048,154},{5049,18},{5050,142},{5051,38},{5052,528},{5053,94},{5054,30},{5055,20},{5056,250},{5057,22},{5058,108},{5059,34},{5060,450},{5061,90},{5062,62},{5063,758},{5064,114},{5065,364},{5066,370},{5067,38},{5068,316},{5069,32},{5070,54},{5071,46},{5072,1172},{5073,194},{5074,96},{5075,28},{5076,186},{5077,6},{5078,148},{5079,56},{5080,112},{5081,44},{5082,248},{5083,18},{5084,188},{5085,80},{5086,62},{5087,70},{5088,1060},{5089,12},{5090,80},{5091,244},{5092,76},{5093,134},{5094,40},{5095,40},{5096,304},{5097,12},{5098,120},{5099,20},{5100,160},{5101,92},{5102,114},{5103,46},{5104,226},{5105,106},{5106,136},{5107,52},{5108,558},{5109,38},{5110,52},{5111,52},{5112,356},{5113,46},{5114,48},{5115,10},{5116,254},{5117,84},{5118,72},{5119,60},{5120,450},{5121,224},{5122,52},{5123,92},{5124,458},{5125,16},{5126,110},{5127,46},{5128,540},{5129,44},{5130,114},{5131,34},{5132,110},{5133,48},{5134,160},{5135,56},{5136,540},{5137,10},{5138,32},{5139,702},{5140,1074},{5141,48},{5142,64},{5143,46},{5144,202},{5145,92},{5146,142},{5147,26},{5148,536},{5149,8},{5150,94},{5151,60},{5152,764},{5153,544},{5154,202},{5155,46},{5156,404},{5157,36},{5158,508},{5159,80},{5160,362},{5161,114},{5162,52},{5163,64},{5164,1336},{5165,60},{5166,238},{5167,52},{5168,486},{5169,24},{5170,70},{5171,42},{5172,644},{5173,24},{5174,158},{5175,310},{5176,416},{5177,66},{5178,130},{5179,22},{5180,342},{5181,216},{5182,282},{5183,14},{5184,2334},{5185,12},{5186,124},{5187,58},{5188,1692},{5189,90},{5190,156},{5191,84},{5192,456},{5193,74},{5194,124},{5195,16},{5196,542},{5197,120},{5198,196},{5199,84},{5200,726},{5201,52},{5202,8},{5203,38},{5204,428},{5205,44},{5206,48},{5207,36},{5208,1440},{5209,58},{5210,180},{5211,84},{5212,518},{5213,34},{5214,60},{5215,116},{5216,112},{5217,52},{5218,18},{5219,52},{5220,464},{5221,208},{5223,104},{5224,416},{5225,128},{5226,154},{5227,110},{5228,186},{5229,56},{5230,158},{5231,86},{5232,500},{5233,66},{5234,168},{5235,58},{5236,186},{5237,60},{5238,124},{5239,52},{5240,1370},{5241,14},{5242,58},{5243,16},{5244,2078},{5245,162},{5246,154},{5247,550},{5248,382},{5249,20},{5250,196},{5251,136},{5252,2244},{5253,62},{5254,56},{5255,20},{5256,1688},{5257,26},{5258,190},{5259,14},{5260,586},{5261,172},{5262,350},{5263,22},{5264,618},{5265,58},{5266,388},{5268,2316},{5269,48},{5270,312},{5271,68},{5272,606},{5273,36},{5274,52},{5275,36},{5276,1210},{5277,92},{5278,54},{5279,24},{5280,390},{5281,54},{5282,240},{5283,124},{5284,1268},{5285,138},{5286,76},{5287,30},{5288,376},{5289,34},{5290,72},{5291,120},{5292,1490},{5293,78},{5294,84},{5295,90},{5296,528},{5297,46},{5298,54},{5299,10},{5300,172},{5301,66},{5302,212},{5303,18},{5304,78},{5305,10},{5306,42},{5307,44},{5308,3996},{5309,20},{5310,292},{5311,18},{5312,224},{5313,130},{5314,142},{5315,44},{5316,848},{5317,32},{5318,260},{5319,148},{5320,382},{5321,8},{5322,76},{5323,72},{5324,430},{5325,32},{5326,68},{5327,44},{5328,1008},{5329,16},{5330,678},{5331,50},{5332,42},{5333,42},{5334,48},{5335,34},{5336,204},{5337,104},{5338,940},{5339,284},{5340,2722},{5341,8},{5342,46},{5343,12},{5344,138},{5345,68},{5346,472},{5347,204},{5348,168},{5349,60},{5350,30},{5351,20},{5352,3214},{5353,20},{5354,34},{5355,42},{5356,756},{5357,380},{5358,278},{5359,36},{5360,218},{5361,68},{5362,48},{5363,78},{5364,1122},{5365,42},{5366,172},{5367,80},{5368,346},{5369,20},{5370,80},{5371,34},{5372,494},{5373,116},{5374,60},{5375,236},{5376,744},{5377,126},{5378,94},{5379,56},{5380,130},{5381,20},{5382,78},{5383,184},{5384,334},{5385,48},{5386,34},{5387,66},{5388,460},{5389,30},{5390,84},{5391,102},{5392,226},{5393,30},{5394,24},{5395,76},{5396,240},{5397,38},{5398,62},{5399,38},{5400,1260},{5401,30},{5402,520},{5403,24},{5404,148},{5405,58},{5406,122},{5407,48},{5408,246},{5409,64},{5410,56},{5411,48},{5412,938},{5413,20},{5414,112},{5415,38},{5416,116},{5417,60},{5418,68},{5419,122},{5420,116},{5421,24},{5422,16},{5423,22},{5424,116},{5425,76},{5426,62},{5427,52},{5428,46},{5429,34},{5430,170},{5431,38},{5432,818},{5433,150},{5434,42},{5435,30},{5436,84},{5437,40},{5438,24},{5439,168},{5440,316},{5441,68},{5442,218},{5443,62},{5444,100},{5445,48},{5446,28},{5447,28},{5448,116},{5449,76},{5450,32},{5451,74},{5452,1328},{5453,46},{5454,96},{5455,50},{5456,366},{5457,68},{5458,76},{5459,88},{5460,40},{5461,40},{5462,34},{5463,120},{5464,188},{5465,80},{5466,76},{5467,26},{5468,76},{5469,24},{5470,46},{5471,56},{5472,852},{5473,100},{5474,60},{5475,40},{5476,48},{5477,44},{5478,78},{5479,36},{5480,276},{5481,92},{5482,42},{5483,10},{5484,326},{5485,56},{5486,62},{5487,88},{5488,176},{5489,50},{5490,164},{5491,76},{5492,414},{5493,62},{5494,58},{5495,190},{5496,1008},{5497,102},{5498,36},{5499,16},{5500,200},{5501,14},{5502,166},{5503,48},{5504,1934},{5505,50},{5506,136},{5507,18},{5508,2428},{5509,80},{5510,284},{5511,34},{5512,172},{5513,38},{5514,56},{5515,38},{5516,2156},{5517,58},{5518,64},{5519,44},{5520,356},{5521,4},{5522,112},{5523,28},{5524,162},{5525,118},{5526,206},{5527,52},{5528,300},{5529,34},{5530,56},{5531,40},{5532,1314},{5533,156},{5534,36},{5535,12},{5536,260},{5537,6},{5538,22},{5539,272},{5540,100},{5541,12},{5542,92},{5543,196},{5544,124},{5545,36},{5546,108},{5547,64},{5548,276},{5549,324},{5550,220},{5551,28},{5552,180},{5553,144},{5554,32},{5555,4},{5556,244},{5557,42},{5558,212},{5559,4},{5560,976},{5561,172},{5562,144},{5563,54},{5564,128},{5565,66},{5566,52},{5567,24},{5568,526},{5569,58},{5570,82},{5571,32},{5572,552},{5573,200},{5574,54},{5575,68},{5576,510},{5577,98},{5578,238},{5579,28},{5580,230},{5581,64},{5582,136},{5583,14},{5584,402},{5585,46},{5586,74},{5587,30},{5588,464},{5589,66},{5590,88},{5591,190},{5592,416},{5593,76},{5594,52},{5595,90},{5596,216},{5597,130},{5598,200},{5599,18},{5600,400},{5601,250},{5602,136},{5603,20},{5604,632},{5605,138},{5606,216},{5607,162},{5608,440},{5609,82},{5610,56},{5611,422},{5612,204},{5613,2},{5614,400},{5615,38},{5616,5472},{5617,68},{5618,416},{5619,34},{5620,154},{5621,54},{5622,72},{5623,184},{5624,264},{5625,130},{5626,182},{5627,6},{5628,336},{5629,154},{5630,78},{5631,920},{5632,1630},{5633,26},{5634,84},{5635,174},{5636,244},{5637,80},{5638,224},{5639,166},{5640,608},{5641,318},{5642,48},{5643,156},{5644,402},{5645,70},{5646,240},{5647,234},{5648,160},{5649,70},{5650,208},{5651,50},{5652,696},{5653,68},{5654,138},{5655,64},{5656,618},{5657,88},{5658,258},{5659,50},{5660,426},{5661,36},{5662,34},{5663,92},{5664,600},{5665,328},{5666,242},{5667,56},{5668,824},{5669,58},{5670,490},{5671,48},{5672,598},{5673,118},{5674,52},{5675,16},{5676,2238},{5677,214},{5678,578},{5679,340},{5680,334},{5681,408},{5682,210},{5683,636},{5684,192},{5685,158},{5686,330},{5687,864},{5688,966},{5689,162},{5690,42},{5691,958},{5692,506},{5693,52},{5694,44},{5695,200},{5696,338},{5697,78},{5698,120},{5699,698},{5700,1008},{5701,118},{5702,994},{5703,54},{5704,376},{5705,98},{5706,864},{5707,18},{5708,268},{5709,282},{5710,16},{5711,48},{5712,1288},{5713,24},{5714,18},{5715,52},{5716,82},{5717,36},{5718,68},{5719,28},{5720,452},{5721,76},{5722,128},{5723,256},{5724,858},{5725,24},{5726,496},{5727,40},{5728,560},{5729,30},{5730,950},{5731,22},{5732,1216},{5733,846},{5734,26},{5735,22},{5736,144},{5737,22},{5738,28},{5739,158},{5740,390},{5741,1216},{5742,512},{5743,130},{5744,972},{5745,968},{5746,142},{5747,142},{5748,212},{5749,666},{5750,112},{5751,460},{5752,2416},{5753,70},{5754,174},{5755,220},{5756,1992},{5757,56},{5758,234},{5759,32},{5760,15938},{5761,28},{5762,20},{5763,124},{5764,236},{5765,84},{5766,84},{5767,212},{5768,280},{5769,16},{5770,40},{5771,48},{5772,484},{5773,42},{5774,174},{5775,66},{5776,1054},{5777,16},{5778,176},{5779,28},{5780,150},{5781,16},{5782,206},{5783,74},{5784,222},{5785,50},{5786,66},{5788,208},{5789,32},{5790,68},{5791,12},{5792,1032},{5793,122},{5794,36},{5795,40},{5796,350},{5797,2},{5798,62},{5799,48},{5800,298},{5801,28},{5802,64},{5803,14},{5804,148},{5805,48},{5806,104},{5807,64},{5808,586},{5809,18},{5810,36},{5811,8},{5812,372},{5813,12},{5814,18},{5815,52},{5816,284},{5817,50},{5818,10},{5819,400},{5820,468},{5821,20},{5822,446},{5823,42},{5824,318},{5825,34},{5826,12},{5827,44},{5828,198},{5829,60},{5830,134},{5831,26},{5832,4720},{5833,16},{5834,36},{5835,52},{5836,24},{5837,100},{5838,32},{5839,10},{5840,220},{5841,22},{5842,10},{5843,26},{5844,242},{5845,10},{5846,144},{5847,14},{5848,384},{5849,38},{5850,178},{5852,140},{5853,114},{5854,30},{5855,40},{5856,696},{5857,10},{5858,28},{5859,74},{5860,128},{5861,10},{5862,114},{5863,62},{5864,3932},{5865,32},{5866,360},{5867,64},{5868,416},{5869,88},{5870,42},{5871,18},{5872,228},{5873,30},{5874,96},{5875,84},{5876,68},{5877,108},{5878,24},{5879,72},{5880,248},{5881,98},{5882,24},{5883,64},{5884,282},{5885,40},{5886,168},{5887,44},{5888,606},{5889,24},{5890,14},{5891,32},{5892,220},{5893,152},{5894,48},{5895,34},{5896,174},{5897,490},{5898,104},{5899,10},{5900,264},{5901,176},{5902,128},{5903,12},{5904,2014},{5905,34},{5906,136},{5907,12},{5908,682},{5909,42},{5910,54},{5911,60},{5912,96},{5913,58},{5915,460},{5916,194},{5917,46},{5918,130},{5919,60},{5920,656},{5921,8},{5922,76},{5923,78},{5924,638},{5925,28},{5926,26},{5927,28},{5928,9568},{5929,44},{5930,126},{5931,10},{5932,150},{5933,48},{5934,136},{5935,40},{5936,372},{5937,106},{5938,266},{5939,70},{5940,416},{5941,94},{5942,74},{5943,82},{5944,936},{5945,58},{5946,144},{5947,12},{5948,96},{5949,38},{5950,268},{5951,20},{5952,494},{5953,8},{5954,66},{5955,12},{5956,300},{5957,68},{5958,168},{5959,14},{5960,278},{5961,16},{5962,164},{5963,18},{5964,216},{5965,42},{5966,50},{5967,4},{5968,162},{5969,22},{5970,42},{5971,4},{5972,64},{5973,20},{5974,12},{5975,24},{5976,598},{5977,24},{5978,34},{5979,90},{5980,178},{5981,26},{5982,16},{5983,26},{5984,424},{5985,80},{5986,26},{5987,36},{5988,54},{5989,16},{5990,90},{5991,122},{5992,3798},{5993,38},{5994,202},{5995,10},{5996,174},{5997,204},{5998,58},{5999,60},{6000,116},{6001,288},{6002,74},{6003,18},{6004,304},{6005,144},{6006,26},{6007,22},{6008,146},{6009,44},{6010,92},{6011,38},{6012,318},{6013,8},{6014,8},{6015,12},{6016,860},{6017,54},{6018,80},{6019,30},{6020,30},{6021,80},{6022,6},{6023,14},{6024,350},{6025,32},{6026,34},{6027,22},{6028,72},{6029,36},{6030,164},{6031,92},{6032,320},{6033,8},{6034,26},{6035,20},{6036,268},{6037,26},{6038,60},{6039,38},{6040,70},{6041,18},{6042,24},{6043,38},{6044,136},{6045,34},{6046,44},{6047,14},{6048,3500},{6049,4},{6050,92},{6051,24},{6052,262},{6053,16},{6054,608},{6055,18},{6056,82},{6057,38},{6058,2},{6059,14},{6060,244},{6061,84},{6062,36},{6063,58},{6064,310},{6065,96},{6066,216},{6067,4},{6068,60},{6069,12},{6070,14},{6071,94},{6072,152},{6073,128},{6074,80},{6075,38},{6076,274},{6077,42},{6078,26},{6079,14},{6080,526},{6081,6},{6082,18},{6083,16},{6084,64},{6086,40},{6087,6},{6088,90},{6089,12},{6090,72},{6091,4},{6092,96},{6093,28},{6094,2},{6095,28},{6096,310},{6097,52},{6098,18},{6099,52},{6100,164},{6101,10},{6102,252},{6103,56},{6104,158},{6105,20},{6106,12},{6107,66},{6108,152},{6109,8},{6110,28},{6111,24},{6112,498},{6113,72},{6114,190},{6115,10},{6116,34},{6117,2},{6118,168},{6119,20},{6120,458},{6122,6},{6123,158},{6124,76},{6125,48},{6126,10},{6127,58},{6128,258},{6129,2},{6130,48},{6131,54},{6132,112},{6133,32},{6134,4},{6135,24},{6136,286},{6137,26},{6138,106},{6139,48},{6140,326},{6141,72},{6142,24},{6143,6},{6144,432},{6145,8},{6146,72},{6147,50},{6148,80},{6149,6},{6150,42},{6151,24},{6152,4508},{6153,62},{6154,54},{6155,20},{6156,404},{6157,30},{6158,20},{6159,42},{6160,98},{6161,68},{6162,48},{6163,6},{6164,62},{6165,14},{6166,32},{6167,32},{6168,122},{6169,8},{6170,38},{6171,16},{6172,60},{6174,66},{6175,94},{6176,844},{6177,24},{6179,36},{6180,524},{6181,12},{6182,370},{6183,30},{6184,1616},{6185,14},{6186,82},{6187,12},{6188,224},{6189,92},{6190,26},{6191,8},{6192,714},{6193,14},{6194,20},{6195,28},{6196,386},{6197,62},{6198,64},{6199,14},{6200,318},{6201,38},{6202,30},{6203,16},{6204,82},{6205,36},{6206,16},{6207,10},{6208,834},{6209,54},{6210,14},{6212,244},{6213,8},{6214,62},{6215,12},{6216,106},{6217,22},{6218,86},{6219,22},{6220,266},{6221,22},{6222,36},{6223,144},{6224,340},{6225,30},{6226,28},{6227,28},{6228,430},{6229,38},{6230,24},{6231,18},{6232,90},{6233,16},{6234,180},{6235,36},{6236,556},{6237,56},{6238,66},{6239,24},{6240,530},{6241,18},{6242,44},{6243,10},{6244,200},{6245,18},{6246,68},{6247,88},{6248,128},{6250,464},{6251,80},{6252,370},{6253,8},{6254,28},{6255,6},{6256,248},{6257,198},{6258,4},{6259,150},{6260,228},{6261,52},{6262,184},{6263,102},{6264,884},{6265,10},{6266,4},{6267,40},{6268,158},{6270,26},{6271,18},{6272,868},{6273,164},{6274,20},{6275,22},{6276,88},{6277,36},{6278,274},{6279,20},{6280,102},{6281,128},{6282,16},{6283,38},{6284,250},{6285,4},{6286,270},{6287,52},{6288,206},{6289,118},{6290,78},{6292,250},{6293,106},{6294,84},{6295,12},{6296,136},{6297,44},{6298,78},{6299,14},{6300,60},{6301,16},{6302,52},{6303,38},{6304,248},{6305,4},{6306,68},{6307,4},{6308,10},{6309,140},{6310,20},{6311,84},{6312,9864},{6313,42},{6314,50},{6315,68},{6316,266},{6317,26},{6318,370},{6319,8},{6320,914},{6321,76},{6322,16},{6323,112},{6324,220},{6325,118},{6326,16},{6327,6},{6328,672},{6329,24},{6330,110},{6331,22},{6332,66},{6333,8},{6334,18},{6335,32},{6336,2242},{6337,4},{6338,44},{6339,44},{6340,96},{6341,4},{6342,24},{6343,22},{6344,50},{6345,40},{6346,2},{6347,28},{6348,920},{6349,30},{6350,2},{6351,12},{6352,162},{6353,8},{6354,50},{6355,12},{6356,260},{6357,32},{6358,30},{6359,4},{6360,392},{6362,34},{6363,26},{6364,38},{6365,12},{6366,32},{6367,2},{6368,112},{6369,4},{6370,18},{6371,26},{6372,1716},{6373,14},{6374,24},{6375,70},{6376,142},{6377,12},{6378,26},{6379,12},{6380,330},{6381,6},{6382,12},{6383,88},{6384,768},{6385,2},{6386,34},{6387,10},{6388,56},{6389,12},{6390,70},{6391,20},{6392,88},{6393,4},{6394,26},{6395,38},{6396,70},{6397,68},{6398,22},{6399,80},{6400,1406},{6401,2},{6402,28},{6403,60},{6404,54},{6405,486},{6406,24},{6407,6},{6408,214},{6409,90},{6410,32},{6411,16},{6412,32},{6413,64},{6414,238},{6415,30},{6416,98},{6417,14},{6418,56},{6419,26},{6420,58},{6421,18},{6422,10},{6423,10},{6424,144},{6425,28},{6426,374},{6427,4},{6428,50},{6429,28},{6430,16},{6431,60},{6432,366},{6433,54},{6434,36},{6435,40},{6436,8},{6437,66},{6438,260},{6439,8},{6440,238},{6441,24},{6442,166},{6443,78},{6444,288},{6445,38},{6446,20},{6447,50},{6448,708},{6449,6},{6450,40},{6451,16},{6452,126},{6453,14},{6454,180},{6455,108},{6456,152},{6457,18},{6458,8},{6459,44},{6460,16},{6461,14},{6462,288},{6463,8},{6464,672},{6465,48},{6466,180},{6467,20},{6468,146},{6469,144},{6470,100},{6471,50},{6472,240},{6474,74},{6475,92},{6476,4},{6477,2},{6478,14},{6479,36},{6480,742},{6481,24},{6482,52},{6483,36},{6484,194},{6485,40},{6486,64},{6487,40},{6488,88},{6489,18},{6490,16},{6491,30},{6492,64},{6493,38},{6494,20},{6495,22},{6496,3750},{6497,8},{6498,14},{6499,26},{6500,370},{6501,12},{6502,40},{6503,64},{6504,824},{6505,18},{6506,10},{6507,8},{6508,68},{6509,16},{6510,80},{6511,8},{6512,232},{6513,4},{6514,2},{6515,54},{6516,1022},{6517,2},{6518,18},{6519,20},{6520,94},{6521,12},{6522,18},{6523,8},{6524,142},{6525,30},{6526,10},{6527,148},{6528,360},{6529,22},{6530,50},{6531,28},{6532,62},{6533,12},{6534,124},{6535,18},{6536,118},{6537,16},{6538,8},{6539,38},{6540,234},{6541,16},{6542,4},{6543,48},{6544,380},{6545,18},{6546,60},{6547,58},{6548,116},{6549,16},{6550,12},{6551,78},{6552,118},{6553,4},{6554,42},{6555,80},{6556,44},{6558,62},{6559,16},{6560,68},{6561,10},{6562,2},{6563,6},{6564,228},{6565,472},{6566,28},{6567,166},{6568,156},{6569,42},{6570,90},{6571,12},{6572,66},{6573,20},{6574,4},{6575,42},{6576,1234},{6577,28},{6578,152},{6579,8},{6580,78},{6581,6},{6582,60},{6583,6},{6584,62},{6585,14},{6586,42},{6587,8},{6588,70},{6589,36},{6590,24},{6591,38},{6592,90},{6593,8},{6594,384},{6595,46},{6596,40},{6597,118},{6598,4},{6599,34},{6600,296},{6601,40},{6602,32},{6603,16},{6604,46},{6605,14},{6606,24},{6607,62},{6608,642},{6609,234},{6610,128},{6611,6},{6612,82},{6613,10},{6614,12},{6615,40},{6616,102},{6617,26},{6618,26},{6619,14},{6620,596},{6621,18},{6622,38},{6623,416},{6624,356},{6625,104},{6626,46},{6627,22},{6628,648},{6629,18},{6630,144},{6631,70},{6632,50},{6633,18},{6634,32},{6636,68},{6637,36},{6638,28},{6639,10},{6640,116},{6641,14},{6642,204},{6643,44},{6644,158},{6645,18},{6646,60},{6647,54},{6648,146},{6649,2},{6650,40},{6651,16},{6652,324},{6654,20},{6655,6},{6656,200},{6657,28},{6658,248},{6659,18},{6660,104},{6661,30},{6662,8},{6663,56},{6664,172},{6665,6},{6666,10},{6667,16},{6668,128},{6669,42},{6670,66},{6671,12},{6672,62},{6673,10},{6674,44},{6675,84},{6676,84},{6677,14},{6678,246},{6679,18},{6680,604},{6681,12},{6682,2},{6684,60},{6685,54},{6686,28},{6687,12},{6688,148},{6689,10},{6690,140},{6691,20},{6692,62},{6693,4},{6694,102},{6695,20},{6696,346},{6698,4},{6699,8},{6700,722},{6701,6},{6702,100},{6703,258},{6704,392},{6705,10},{6706,82},{6708,50},{6709,6},{6710,8},{6711,6},{6712,318},{6713,4},{6714,200},{6716,14},{6717,14},{6718,100},{6720,512},{6721,34},{6723,60},{6724,24},{6725,14},{6727,10},{6728,322},{6729,4},{6731,124},{6732,130},{6733,26},{6734,4},{6735,20},{6736,386},{6737,26},{6738,126},{6739,28},{6740,82},{6741,68},{6742,82},{6743,128},{6744,270},{6745,38},{6746,134},{6747,98},{6749,8},{6750,54},{6751,30},{6752,182},{6754,8},{6755,16},{6756,108},{6757,58},{6759,96},{6760,352},{6762,52},{6763,4},{6764,426},{6765,4},{6766,130},{6768,254},{6769,24},{6770,94},{6772,302},{6773,24},{6774,28},{6775,46},{6776,278},{6777,12},{6778,8},{6779,36},{6780,20},{6781,32},{6782,138},{6783,12},{6784,170},{6785,18},{6786,96},{6787,8},{6788,94},{6789,12},{6790,64},{6791,4},{6792,390},{6793,20},{6794,28},{6795,24},{6796,72},{6797,40},{6798,42},{6799,8},{6800,608},{6801,6},{6803,8},{6804,140},{6805,36},{6807,8},{6808,188},{6810,58},{6811,10},{6812,60},{6813,78},{6814,30},{6815,28},{6816,680},{6817,176},{6818,162},{6819,22},{6820,28},{6821,396},{6822,12},{6823,30},{6824,624},{6825,4},{6828,88},{6829,48},{6830,156},{6831,42},{6832,1970},{6834,38},{6835,54},{6836,130},{6837,16},{6838,12},{6840,722},{6841,6},{6842,124},{6844,16},{6845,32},{6846,84},{6847,10},{6848,110},{6849,24},{6850,4},{6851,80},{6852,248},{6853,4},{6854,18},{6855,16},{6856,448},{6857,20},{6858,26},{6859,12},{6860,246},{6861,12},{6862,4},{6863,20},{6864,446},{6865,14},{6866,16},{6867,232},{6868,1742},{6869,176},{6870,24},{6871,318},{6872,112},{6873,28},{6874,24},{6875,4},{6876,828},{6878,136},{6879,16},{6880,314},{6881,92},{6882,94},{6884,212},{6885,6},{6887,26},{6888,806},{6889,102},{6890,40},{6891,200},{6892,326},{6893,14},{6894,78},{6895,256},{6896,362},{6897,90},{6898,62},{6899,42},{6900,308},{6901,8},{6902,106},{6903,38},{6904,532},{6905,28},{6906,42},{6907,6},{6908,58},{6909,2},{6910,30},{6912,21194},{6913,20},{6914,4},{6915,14},{6916,14},{6917,98},{6918,8},{6919,132},{6920,194},{6921,162},{6922,258},{6924,138},{6925,8},{6926,2},{6928,176},{6930,64},{6931,12},{6932,16},{6933,28},{6934,20},{6935,38},{6936,636},{6937,4},{6938,166},{6939,16},{6940,64},{6941,42},{6942,100},{6943,16},{6944,274},{6945,64},{6946,140},{6947,10},{6948,166},{6949,30},{6950,40},{6951,44},{6952,16},{6953,368},{6954,54},{6955,28},{6956,68},{6957,68},{6958,20},{6959,70},{6960,476},{6961,38},{6962,66},{6963,18},{6964,36},{6965,28},{6966,548},{6967,4},{6968,158},{6969,20},{6970,10},{6971,24},{6972,68},{6973,42},{6974,56},{6975,38},{6976,212},{6977,12},{6978,50},{6980,16},{6982,36},{6983,60},{6984,108},{6985,28},{6986,48},{6987,10},{6988,34},{6990,24},{6992,654},{6993,10},{6994,32},{6995,8},{6996,284},{6997,24},{6998,8},{7000,324},{7001,22},{7002,4},{7003,12},{7004,134},{7005,14},{7006,48},{7007,38},{7008,1122},{7009,16},{7010,24},{7011,76},{7012,30},{7014,110},{7015,12},{7016,314},{7017,10},{7018,126},{7019,4},{7020,74},{7021,4},{7022,2},{7023,52},{7024,488},{7025,38},{7026,124},{7027,54},{7028,148},{7029,32},{7030,42},{7031,34},{7032,488},{7033,16},{7034,24},{7036,70},{7037,16},{7038,10},{7040,230},{7041,14},{7043,10},{7044,144},{7045,58},{7046,18},{7047,4},{7048,70},{7049,20},{7050,18},{7052,204},{7053,2},{7054,18},{7055,14},{7056,374},{7057,6},{7058,72},{7059,10},{7060,102},{7061,8},{7062,58},{7063,108},{7064,104},{7065,6},{7066,12},{7067,24},{7068,146},{7069,4},{7070,56},{7072,278},{7073,18},{7074,674},{7075,4},{7076,92},{7077,34},{7078,4},{7079,26},{7080,678},{7081,24},{7082,26},{7083,6},{7084,70},{7085,22},{7086,62},{7087,26},{7088,292},{7090,4},{7091,4},{7092,140},{7093,4},{7094,12},{7095,32},{7096,24},{7097,18},{7098,178},{7099,16},{7100,116},{7102,14},{7103,8},{7104,158},{7105,20},{7106,12},{7107,28},{7108,36},{7109,8},{7110,56},{7111,8},{7112,234},{7113,52},{7114,20},{7115,36},{7116,244},{7117,68},{7118,32},{7119,12},{7120,66},{7121,24},{7122,48},{7123,4},{7124,14},{7125,28},{7126,16},{7127,80},{7128,1414},{7129,2},{7131,76},{7132,142},{7133,56},{7134,16},{7135,20},{7136,162},{7137,192},{7138,2},{7139,86},{7140,30},{7141,2},{7142,40},{7143,8},{7144,1426},{7145,20},{7146,2},{7147,12},{7148,278},{7149,62},{7150,12},{7151,168},{7152,216},{7153,104},{7154,16},{7155,66},{7156,192},{7157,66},{7158,24},{7159,68},{7160,38},{7161,8},{7162,4},{7164,48},{7165,6},{7166,48},{7167,8},{7168,176},{7169,16},{7170,46},{7171,2},{7172,124},{7173,34},{7174,48},{7175,76},{7176,34},{7177,24},{7178,40},{7180,64},{7182,102},{7183,6},{7184,166},{7186,12},{7188,136},{7190,4},{7191,16},{7192,254},{7193,12},{7194,32},{7195,20},{7196,232},{7198,72},{7200,618},{7201,28},{7202,34},{7203,2},{7204,104},{7205,32},{7206,180},{7207,24},{7208,856},{7209,68},{7210,64},{7211,98},{7212,82},{7213,10},{7214,172},{7215,20},{7216,1528},{7217,24},{7218,248},{7219,4},{7220,144},{7221,4},{7222,12},{7223,4},{7224,64},{7225,2},{7226,10},{7228,170},{7230,144},{7231,4},{7232,90},{7233,12},{7234,68},{7235,54},{7236,726},{7238,8},{7239,4},{7240,196},{7241,24},{7244,50},{7245,66},{7246,34},{7248,664},{7249,8},{7250,28},{7251,16},{7252,74},{7253,12},{7254,76},{7255,16},{7256,72},{7257,4},{7258,4},{7259,38},{7260,58},{7261,8},{7262,56},{7263,32},{7264,682},{7265,70},{7266,56},{7267,16},{7268,116},{7269,8},{7270,14},{7271,28},{7272,474},{7273,8},{7274,72},{7275,16},{7276,72},{7277,12},{7278,40},{7279,4},{7280,136},{7281,8},{7282,2},{7283,26},{7284,78},{7285,124},{7286,6},{7287,12},{7288,292},{7289,188},{7290,56},{7291,4},{7292,50},{7293,4},{7295,4},{7296,488},{7297,12},{7298,154},{7299,96},{7300,218},{7301,22},{7302,28},{7303,8},{7304,108},{7305,32},{7306,32},{7307,22},{7308,620},{7309,16},{7310,14},{7312,184},{7313,16},{7314,128},{7315,22},{7316,268},{7317,12},{7318,144},{7319,194},{7320,316},{7322,20},{7323,12},{7324,78},{7325,16},{7326,120},{7328,562},{7329,20},{7330,186},{7331,44},{7332,200},{7333,20},{7335,50},{7336,20},{7337,54},{7338,30},{7339,32},{7340,130},{7342,18},{7343,4},{7344,536},{7345,20},{7346,56},{7347,8},{7348,212},{7350,72},{7351,42},{7352,192},{7353,12},{7354,8},{7355,12},{7356,66},{7358,176},{7359,88},{7360,588},{7361,8},{7362,194},{7363,8},{7364,160},{7365,8},{7366,60},{7367,24},{7368,1252},{7369,16},{7370,42},{7371,12},{7372,20},{7373,84},{7374,72},{7375,4},{7376,14},{7377,8},{7378,36},{7379,190},{7380,130},{7382,12},{7383,8},{7384,320},{7385,122},{7386,36},{7387,4},{7388,98},{7389,184},{7390,24},{7391,16},{7392,96},{7393,72},{7394,36},{7395,160},{7396,36},{7397,42},{7398,56},{7399,36},{7400,48},{7401,18},{7402,4},{7403,20},{7404,400},{7405,10},{7406,36},{7407,6},{7408,108},{7409,46},{7410,24},{7411,52},{7412,58},{7414,16},{7415,38},{7416,340},{7418,66},{7419,8},{7420,312},{7421,2},{7422,4},{7423,12},{7424,692},{7425,24},{7426,100},{7427,42},{7428,114},{7429,16},{7432,204},{7434,52},{7435,128},{7436,220},{7437,12},{7438,58},{7439,76},{7440,1336},{7441,492},{7442,20},{7443,402},{7444,18},{7445,98},{7446,26},{7447,2},{7448,1170},{7449,18},{7451,60},{7452,14},{7453,388},{7454,92},{7455,260},{7456,176},{7457,8},{7458,258},{7459,40},{7460,288},{7461,212},{7462,82},{7463,56},{7464,272},{7465,10},{7466,6},{7467,32},{7468,36},{7469,42},{7470,152},{7471,8},{7472,1520},{7473,40},{7474,4},{7475,172},{7476,256},{7477,4},{7478,88},{7479,40},{7480,96},{7481,8},{7482,122},{7483,20},{7484,164},{7485,62},{7486,88},{7487,16},{7488,238},{7489,38},{7490,200},{7491,32},{7492,408},{7493,22},{7494,72},{7495,40},{7496,144},{7497,12},{7498,218},{7500,40},{7501,10},{7502,16},{7503,20},{7504,276},{7505,8},{7506,22},{7507,104},{7508,80},{7509,14},{7510,30},{7511,4},{7512,40},{7513,44},{7514,6},{7515,20},{7516,124},{7517,88},{7518,36},{7519,134},{7520,356},{7521,6},{7522,32},{7523,30},{7524,120},{7525,4},{7526,8},{7527,200},{7528,44},{7529,34},{7530,28},{7531,152},{7532,138},{7534,6},{7535,30},{7536,2696},{7538,44},{7539,30},{7540,102},{7542,6},{7543,4},{7544,150},{7545,56},{7546,36},{7547,84},{7548,48},{7549,16},{7550,34},{7552,312},{7553,8},{7554,72},{7555,32},{7556,40},{7557,24},{7558,16},{7559,4},{7560,554},{7561,8},{7563,28},{7564,18},{7565,10},{7566,10},{7567,4},{7568,264},{7570,64},{7571,16},{7572,162},{7573,32},{7574,40},{7575,6},{7576,150},{7578,38},{7579,22},{7580,68},{7581,28},{7582,8},{7583,46},{7584,84},{7585,24},{7586,8},{7587,28},{7588,84},{7589,18},{7590,24},{7592,24},{7593,4},{7594,12},{7595,26},{7596,36},{7597,26},{7598,34},{7599,40},{7600,36},{7602,8},{7603,84},{7604,58},{7605,28},{7606,8},{7607,4},{7608,256},{7609,50},{7610,2},{7611,8},{7612,8},{7613,32},{7614,88},{7615,4},{7616,72},{7617,4},{7618,4},{7619,32},{7620,160},{7621,20},{7622,76},{7623,32},{7624,20},{7625,4},{7626,32},{7627,28},{7628,58},{7629,10},{7631,6},{7632,394},{7633,20},{7634,180},{7635,28},{7636,120},{7637,4},{7638,88},{7640,318},{7641,46},{7644,34},{7645,14},{7646,310},{7647,14},{7648,62},{7649,26},{7650,58},{7651,52},{7652,52},{7653,32},{7654,12},{7655,8},{7656,312},{7657,16},{7658,114},{7659,46},{7660,60},{7661,34},{7662,8},{7663,24},{7664,96},{7665,14},{7666,36},{7667,12},{7668,4},{7669,2},{7670,16},{7672,808},{7673,32},{7674,20},{7675,32},{7676,96},{7677,34},{7678,10},{7679,2},{7680,2760},{7681,162},{7682,40},{7683,34},{7684,112},{7685,16},{7686,12},{7687,66},{7688,368},{7690,8},{7691,40},{7692,436},{7693,4},{7695,12},{7696,90},{7698,10},{7699,92},{7700,134},{7702,42},{7703,6},{7704,160},{7705,8},{7706,12},{7707,12},{7708,120},{7710,48},{7711,4},{7712,412},{7713,2},{7714,42},{7716,104},{7718,8},{7719,4},{7720,100},{7722,12},{7723,2},{7724,72},{7725,2},{7728,150},{7729,6},{7730,128},{7732,68},{7734,10},{7735,28},{7736,720},{7737,4},{7738,2},{7739,6},{7740,236},{7741,6},{7742,4},{7743,44},{7744,260},{7745,220},{7746,108},{7748,404},{7749,16},{7750,6},{7752,164},{7753,4},{7754,174},{7755,12},{7756,284},{7757,188},{7758,106},{7759,8},{7760,808},{7761,10},{7762,22},{7763,38},{7764,30},{7765,44},{7766,96},{7767,16},{7768,94},{7769,2},{7770,24},{7771,8},{7772,90},{7773,40},{7774,656},{7775,62},{7776,332},{7777,64},{7778,50},{7779,18},{7780,2},{7781,24},{7782,72},{7783,16},{7784,464},{7785,26},{7786,8},{7787,4},{7789,80},{7790,146},{7791,118},{7792,1456},{7794,40},{7795,28},{7796,56},{7797,104},{7798,6},{7799,12},{7800,30},{7802,8},{7803,4},{7804,348},{7805,4},{7806,56},{7807,44},{7808,536},{7809,44},{7810,16},{7811,12},{7812,852},{7813,28},{7814,68},{7815,32},{7816,50},{7817,50},{7818,10},{7819,20},{7820,56},{7821,20},{7822,52},{7823,40},{7824,20},{7825,12},{7826,4},{7827,2},{7828,432},{7829,24},{7830,64},{7831,14},{7832,256},{7833,92},{7834,20},{7835,148},{7836,100},{7837,76},{7838,8},{7839,4},{7840,532},{7841,4},{7842,30},{7843,6},{7844,88},{7845,34},{7846,4},{7847,18},{7848,152},{7849,2},{7850,4},{7851,2},{7852,40},{7854,90},{7855,4},{7856,30},{7857,28},{7858,120},{7859,2},{7860,62},{7861,142},{7862,4},{7864,202},{7865,8},{7866,50},{7868,170},{7870,8},{7872,494},{7873,20},{7874,46},{7875,122},{7876,76},{7877,44},{7879,12},{7880,198},{7881,6},{7882,36},{7883,8},{7884,238},{7885,104},{7886,80},{7887,40},{7888,300},{7889,84},{7890,12},{7891,18},{7892,16},{7893,8},{7895,8},{7896,36},{7898,8},{7899,64},{7900,88},{7901,4},{7902,26},{7903,10},{7904,36},{7906,12},{7907,36},{7908,94},{7909,18},{7910,276},{7911,2},{7912,6790},{7913,20},{7914,30},{7915,112},{7916,18},{7917,14},{7918,8},{7919,4},{7920,8772},{7921,8},{7922,48},{7923,20},{7925,14},{7926,8},{7927,20},{7928,68},{7930,18},{7931,12},{7932,2},{7933,2},{7934,8},{7935,10},{7936,3026},{7937,28},{7938,72},{7939,76},{7940,30},{7941,24},{7942,8},{7943,4},{7944,2028},{7945,38},{7946,48},{7947,44},{7948,60},{7950,18},{7951,2},{7952,22},{7953,4},{7954,6},{7955,72},{7956,536},{7957,12},{7958,12},{7959,18},{7960,990},{7961,8},{7962,64},{7964,32},{7965,14},{7966,44},{7967,80},{7968,292},{7969,60},{7970,16},{7971,12},{7972,112},{7973,6},{7974,12},{7975,8},{7976,88},{7977,12},{7978,16},{7979,12},{7980,26},{7981,6},{7982,12},{7983,28},{7984,86},{7985,92},{7986,52},{7988,8},{7989,28},{7990,52},{7991,10},{7992,594},{7993,36},{7995,8},{7996,72},{7997,4},{7998,8},{7999,6},{8000,150},{8001,20},{8002,8},{8003,6},{8004,66},{8006,10},{8007,6},{8008,56},{8009,6},{8010,134},{8011,8},{8012,60},{8015,2},{8016,1730},{8017,4},{8018,66},{8019,12},{8021,82},{8022,8},{8023,6},{8024,32},{8025,36},{8026,10},{8027,10},{8028,48},{8030,24},{8031,2},{8032,204},{8035,88},{8037,8},{8038,8},{8040,102},{8042,30},{8043,8},{8044,20},{8045,136},{8046,68},{8048,54},{8049,58},{8050,4},{8051,64},{8052,34},{8053,2},{8054,2},{8055,12},{8056,676},{8057,4},{8058,4},{8059,10},{8060,66},{8061,16},{8062,42},{8063,6},{8064,500},{8066,80},{8067,12},{8068,22},{8069,2},{8070,48},{8071,18},{8072,66},{8073,18},{8074,8},{8075,8},{8076,48},{8077,104},{8078,4},{8080,702},{8082,140},{8083,10},{8084,578},{8086,6},{8087,30},{8088,196},{8089,48},{8090,10},{8091,24},{8092,56},{8093,6},{8094,52},{8095,4},{8096,24},{8097,8},{8098,10},{8099,4},{8100,52},{8101,2},{8102,2},{8104,48},{8106,10},{8108,32},{8109,4},{8110,8},{8111,40},{8112,100},{8113,4},{8115,2},{8117,8},{8118,32},{8119,8},{8120,126},{8122,12},{8124,1112},{8125,4},{8126,6},{8127,8},{8128,40},{8129,8},{8130,16},{8131,16},{8132,168},{8133,10},{8134,12},{8135,2},{8136,266},{8138,64},{8140,52},{8141,4},{8142,10},{8143,4},{8144,320},{8145,10},{8148,26},{8149,4},{8150,6},{8151,12},{8152,12},{8153,4},{8154,68},{8155,22},{8156,192},{8157,24},{8158,4},{8159,20},{8160,498},{8161,52},{8162,2},{8163,6},{8164,26},{8165,56},{8166,140},{8167,4},{8168,26},{8169,16},{8170,6},{8171,28},{8172,66},{8173,22},{8176,68},{8177,24},{8178,96},{8179,12},{8180,26},{8181,146},{8182,4},{8184,28},{8186,28},{8187,18},{8188,14},{8189,16},{8190,96},{8192,178},{8193,18},{8194,2},{8195,108},{8196,12},{8197,52},{8198,16},{8200,214},{8201,8},{8202,38},{8203,32},{8204,42},{8205,14},{8206,72},{8208,788},{8209,4},{8210,22},{8211,4},{8212,62},{8213,34},{8216,38},{8217,36},{8219,2},{8220,98},{8221,82},{8222,8},{8223,2},{8224,58},{8225,4},{8226,12},{8227,4},{8228,310},{8229,4},{8230,8},{8231,2},{8232,376},{8233,2},{8234,4},{8235,8},{8236,8},{8237,4},{8238,28},{8240,46},{8244,96},{8245,14},{8247,20},{8248,360},{8249,24},{8250,12},{8251,16},{8252,24},{8253,20},{8254,26},{8255,12},{8256,108},{8257,4},{8258,40},{8259,8},{8260,8},{8261,12},{8262,94},{8263,2},{8265,28},{8266,32},{8267,6},{8268,76},{8269,4},{8270,42},{8271,2},{8272,752},{8273,8},{8274,18},{8275,30},{8276,8},{8277,36},{8278,46},{8280,588},{8281,8},{8282,28},{8284,80},{8285,12},{8286,186},{8287,4},{8288,108},{8289,10},{8290,4},{8291,8},{8292,94},{8293,6},{8294,24},{8296,8},{8297,6},{8298,352},{8299,58},{8300,46},{8301,8},{8302,32},{8303,2},{8304,1284},{8305,8},{8307,58},{8308,4},{8309,8},{8310,22},{8311,12},{8312,88},{8313,8},{8314,2},{8315,32},{8316,64},{8317,12},{8318,10},{8319,20},{8320,202},{8322,12},{8323,6},{8324,502},{8325,20},{8326,40},{8327,6},{8328,24},{8329,236},{8330,138},{8331,188},{8332,1624},{8333,216},{8334,152},{8335,4},{8336,382},{8337,8},{8338,22},{8340,6},{8341,14},{8342,466},{8343,44},{8345,2},{8346,2},{8347,8},{8348,16},{8349,14},{8350,14},{8351,8},{8352,1732},{8353,8},{8354,12},{8355,70},{8356,4},{8358,28},{8360,50},{8361,26},{8363,16},{8364,28},{8366,20},{8368,148},{8369,48},{8370,50},{8372,2},{8373,24},{8374,4},{8375,14},{8376,118},{8377,2},{8378,30},{8379,2},{8380,30},{8381,2},{8382,12},{8384,3638},{8385,34},{8386,6},{8387,52},{8388,200},{8390,14},{8392,16},{8393,8},{8394,16},{8395,2},{8396,16},{8397,12},{8398,14},{8400,596},{8401,12},{8402,8},{8403,10},{8404,8},{8405,48},{8406,46},{8407,6},{8408,610},{8409,12},{8410,2},{8411,8},{8412,40},{8413,8},{8415,14},{8416,196},{8417,24},{8418,28},{8419,8},{8420,40},{8421,4},{8423,10},{8424,366},{8425,20},{8426,24},{8427,8},{8428,78},{8430,4},{8431,30},{8432,68},{8433,26},{8435,10},{8436,20},{8437,16},{8438,10},{8439,80},{8440,222},{8442,80},{8443,16},{8444,4},{8445,48},{8446,12},{8447,12},{8448,662},{8449,2},{8450,12},{8452,20},{8453,52},{8454,32},{8455,64},{8456,172},{8457,24},{8459,18},{8460,58},{8461,10},{8462,14},{8463,10},{8464,12},{8465,4},{8466,6},{8467,6},{8469,8},{8470,6},{8472,4},{8473,22},{8474,8},{8476,40},{8477,16},{8478,534},{8479,6},{8480,32},{8481,4},{8484,6},{8485,10},{8487,4},{8488,64},{8489,12},{8490,36},{8491,4},{8492,48},{8494,42},{8495,2},{8496,1112},{8497,2},{8498,8},{8499,4},{8500,24},{8501,4},{8502,2},{8503,6},{8504,138},{8505,8},{8507,30},{8508,182},{8509,30},{8510,14},{8511,20},{8512,74},{8514,98},{8516,18},{8517,50},{8518,10},{8519,2},{8520,58},{8521,2},{8522,12},{8525,18},{8526,98},{8527,10},{8528,332},{8529,2},{8531,4},{8532,66},{8533,8},{8534,4},{8535,58},{8536,362},{8538,4},{8540,2},{8541,24},{8543,2},{8544,94},{8546,42},{8547,6},{8548,16},{8549,4},{8550,22},{8551,26},{8552,92},{8553,20},{8554,20},{8555,64},{8556,1452},{8557,40},{8559,14},{8560,54},{8563,72},{8564,10},{8565,42},{8566,8},{8567,12},{8568,116},{8570,16},{8571,20},{8572,208},{8573,2},{8574,6},{8575,38},{8576,24},{8577,8},{8578,12},{8580,100},{8581,6},{8582,32},{8583,10},{8584,286},{8585,8},{8586,542},{8587,10},{8588,14},{8589,18},{8590,52},{8591,12},{8592,250},{8593,6},{8594,4},{8595,10},{8597,2},{8598,48},{8599,8},{8600,92},{8602,24},{8603,8},{8605,38},{8607,12},{8608,210},{8609,2},{8610,12},{8611,22},{8612,60},{8613,4},{8614,10},{8615,20},{8616,154},{8617,114},{8619,12},{8620,16},{8622,70},{8623,6},{8624,76},{8625,6},{8626,202},{8628,26},{8629,20},{8630,2},{8631,16},{8632,24},{8633,30},{8634,134},{8635,16},{8636,104},{8637,4},{8638,8},{8640,462},{8641,10},{8643,42},{8644,8},{8645,12},{8646,16},{8647,10},{8648,26},{8649,6},{8650,2},{8651,2},{8652,4},{8653,4},{8654,24},{8656,18},{8657,16},{8658,86},{8659,74},{8660,4},{8661,2},{8662,14},{8664,6},{8665,12},{8666,30},{8667,4},{8668,20},{8670,2},{8672,86},{8674,84},{8675,2},{8676,16},{8677,24},{8678,46},{8679,48},{8680,42},{8681,4},{8682,4},{8683,24},{8684,28},{8686,2},{8687,4},{8688,1450},{8690,34},{8693,4},{8694,8},{8695,4},{8696,184},{8698,12},{8699,18},{8700,90},{8701,44},{8702,36},{8703,8},{8704,318},{8705,4},{8706,8},{8707,8},{8708,108},{8709,4},{8710,4},{8712,230},{8714,36},{8715,12},{8716,24},{8720,68},{8721,22},{8723,26},{8724,144},{8725,68},{8726,42},{8727,40},{8728,34},{8729,10},{8730,4},{8731,4},{8732,6},{8733,8},{8734,2},{8735,4},{8736,144},{8740,14},{8742,14},{8743,12},{8744,4},{8748,624},{8751,8},{8752,38},{8754,8},{8755,4},{8756,8},{8759,6},{8760,30},{8762,20},{8764,2},{8766,12},{8767,2},{8768,104},{8769,34},{8771,32},{8772,24},{8773,24},{8775,4},{8776,140},{8777,12},{8778,2},{8779,28},{8780,42},{8781,28},{8782,10},{8783,8},{8784,370},{8785,32},{8786,26},{8788,52},{8790,36},{8791,16},{8792,226},{8793,50},{8794,12},{8795,24},{8796,72},{8797,56},{8798,8},{8799,20},{8800,36},{8801,8},{8802,40},{8804,32},{8805,44},{8806,6},{8807,4},{8808,74},{8809,16},{8810,100},{8811,22},{8812,48},{8813,26},{8814,10},{8815,24},{8816,132},{8817,2},{8818,4},{8819,40},{8820,36},{8821,4},{8822,8},{8823,38},{8824,36},{8825,4},{8826,4},{8827,2},{8828,68},{8829,4},{8830,4},{8831,4},{8832,1626},{8834,18},{8835,4},{8836,38},{8838,10},{8839,12},{8840,76},{8841,2},{8843,4},{8844,20},{8846,10},{8847,8},{8848,52},{8850,12},{8852,62},{8854,4},{8855,24},{8856,50},{8858,16},{8859,24},{8860,48},{8861,8},{8862,44},{8864,30},{8865,2},{8867,8},{8868,12},{8870,10},{8872,20},{8873,32},{8874,92},{8875,4},{8876,26},{8877,14},{8878,10},{8880,192},{8881,8},{8882,4},{8883,26},{8884,4},{8886,24},{8887,6},{8888,30},{8889,16},{8890,6},{8891,2},{8892,12},{8893,2},{8895,4},{8896,48},{8897,2},{8898,12},{8903,24},{8904,546},{8906,20},{8907,6},{8908,326},{8910,8},{8911,12},{8912,124},{8914,2},{8915,36},{8916,22},{8920,4},{8922,28},{8924,24},{8925,2},{8926,28},{8928,84},{8930,4},{8931,4},{8934,4},{8935,4},{8936,178},{8937,108},{8938,2},{8939,2},{8940,56},{8941,6},{8944,52},{8945,4},{8946,44},{8948,20},{8949,4},{8950,14},{8951,24},{8952,58},{8953,8},{8955,16},{8958,12},{8960,10},{8961,2},{8962,6},{8963,16},{8964,80},{8965,4},{8968,110},{8969,24},{8970,10},{8971,24},{8972,28},{8973,4},{8974,96},{8976,16},{8978,4},{8979,52},{8980,20},{8981,16},{8982,4},{8983,24},{8988,48},{8989,12},{8990,48},{8991,4},{8992,8},{8993,8},{8994,2},{8995,18},{8997,4},{8998,8},{9000,130},{9003,4},{9004,26},{9005,24},{9006,36},{9007,4},{9008,256},{9009,4},{9010,2},{9011,34},{9012,84},{9015,2},{9016,216},{9017,8},{9018,4},{9020,4},{9021,4},{9022,4},{9023,8},{9024,60},{9025,8},{9026,4},{9027,18},{9028,36},{9030,14},{9032,14},{9033,12},{9034,12},{9035,10},{9036,52},{9037,2},{9039,8},{9040,70},{9041,2},{9042,2},{9044,32},{9045,2},{9047,4},{9048,52},{9049,8},{9050,20},{9051,4},{9053,8},{9054,2},{9055,2},{9056,24},{9057,6},{9058,96},{9059,2},{9060,10},{9062,2},{9063,70},{9064,284},{9066,8},{9068,934},{9070,2},{9072,550},{9075,4},{9076,8},{9077,2},{9078,8},{9080,6},{9081,2},{9082,44},{9083,8},{9084,92},{9085,12},{9086,6},{9088,58},{9089,8},{9090,62},{9091,12},{9092,8},{9094,16},{9096,4},{9098,52},{9099,16},{9100,20},{9101,2},{9102,38},{9104,8},{9107,2},{9108,18},{9109,4},{9110,16},{9111,54},{9112,10},{9113,4},{9114,12},{9116,4},{9117,2},{9119,2},{9120,272},{9122,6},{9124,12},{9125,42},{9128,24},{9130,6},{9131,8},{9132,86},{9134,12},{9135,28},{9136,66},{9137,24},{9138,24},{9140,40},{9143,20},{9144,170},{9145,16},{9146,4},{9148,4},{9149,4},{9150,224},{9151,16},{9152,4},{9153,4},{9154,24},{9156,160},{9158,24},{9160,28},{9161,20},{9164,164},{9168,112},{9170,50},{9171,4},{9172,10},{9174,10},{9179,16},{9180,534},{9182,4},{9184,104},{9185,8},{9186,4},{9188,4},{9190,6},{9192,26},{9193,8},{9196,38},{9198,32},{9199,6},{9200,728},{9202,26},{9203,8},{9204,40},{9206,2},{9207,16},{9208,28},{9212,4},{9214,4},{9215,2},{9216,426},{9217,4},{9218,4},{9220,230},{9224,10},{9225,28},{9226,4},{9227,4},{9228,88},{9230,22},{9231,8},{9232,86},{9234,4},{9236,106},{9237,2},{9239,36},{9240,102},{9241,4},{9242,8},{9243,16},{9244,32},{9245,6},{9246,78},{9248,4},{9250,12},{9252,38},{9253,22},{9254,32},{9255,116},{9256,28},{9257,32},{9260,166},{9262,4},{9264,80},{9265,6},{9267,8},{9268,44},{9269,2},{9270,6},{9272,140},{9273,120},{9275,18},{9276,132},{9280,58},{9281,36},{9282,16},{9283,32},{9284,36},{9286,8},{9288,136},{9291,12},{9292,76},{9295,24},{9296,18},{9298,4},{9300,350},{9302,8},{9303,12},{9304,8},{9305,4},{9306,80},{9308,62},{9309,4},{9310,8},{9311,8},{9312,406},{9314,8},{9315,44},{9316,88},{9318,8},{9320,156},{9321,16},{9324,48},{9325,32},{9327,8},{9328,732},{9330,8},{9332,68},{9333,40},{9334,42},{9335,114},{9336,84},{9339,20},{9340,124},{9342,60},{9343,2},{9344,28},{9345,4},{9346,16},{9347,4},{9348,148},{9349,12},{9352,12},{9353,32},{9354,10},{9355,32},{9356,220},{9357,8},{9358,12},{9359,34},{9360,164},{9361,4},{9362,98},{9363,24},{9364,208},{9365,2},{9366,16},{9368,278},{9370,32},{9371,2},{9372,32},{9373,4},{9376,1520},{9377,4},{9378,54},{9380,28},{9381,4},{9382,4},{9383,24},{9384,176},{9386,8},{9388,12},{9389,2},{9390,156},{9392,164},{9394,6},{9395,4},{9396,692},{9397,16},{9398,52},{9399,32},{9400,24},{9401,4},{9402,4},{9404,244},{9405,4},{9406,32},{9407,2},{9408,134},{9410,8},{9412,20},{9413,32},{9414,12},{9416,52},{9417,2},{9418,8},{9419,24},{9420,36},{9421,8},{9423,2},{9424,3244},{9425,4},{9426,28},{9427,8},{9428,6},{9429,62},{9430,24},{9431,6},{9432,144},{9434,4},{9435,4},{9437,92},{9438,4},{9439,16},{9440,24},{9441,12},{9442,12},{9444,22},{9445,4},{9446,2},{9447,2},{9448,212},{9449,6},{9450,8},{9451,18},{9452,342},{9455,2},{9456,396},{9457,4},{9459,4},{9460,28},{9461,4},{9462,20},{9463,4},{9464,80},{9465,4},{9468,204},{9470,4},{9471,160},{9472,24},{9474,2},{9475,30},{9476,382},{9478,4},{9479,4},{9480,30},{9481,4},{9482,36},{9485,2},{9488,312},{9489,2},{9491,8},{9492,38},{9493,8},{9494,32},{9495,8},{9496,36},{9498,8},{9499,2},{9500,2},{9501,2},{9504,4206},{9505,10},{9506,160},{9507,20},{9508,32},{9510,8},{9512,44},{9516,12},{9520,24},{9523,8},{9524,16},{9525,4},{9526,2},{9528,224},{9530,6},{9532,12},{9535,4},{9536,48},{9537,8},{9538,4},{9539,8},{9540,14},{9544,48},{9545,48},{9546,16},{9548,24},{9550,32},{9551,4},{9552,320},{9556,128},{9558,56},{9560,6},{9562,8},{9564,10},{9565,4},{9566,52},{9567,4},{9568,4},{9569,34},{9570,8},{9571,4},{9573,16},{9574,12},{9576,20},{9578,8},{9580,16},{9582,8},{9584,266},{9585,18},{9587,2},{9588,64},{9589,12},{9590,4},{9592,24},{9593,32},{9594,16},{9595,14},{9596,104},{9597,56},{9598,4},{9599,32},{9600,200},{9603,28},{9604,60},{9605,12},{9606,16},{9607,58},{9608,16},{9609,12},{9610,88},{9611,4},{9612,1356},{9613,4},{9614,20},{9616,92},{9620,44},{9621,2},{9623,8},{9624,24},{9625,4},{9626,8},{9627,8},{9628,238},{9632,52},{9633,4},{9634,18},{9635,28},{9636,306},{9637,20},{9638,66},{9639,12},{9640,34},{9641,24},{9644,42},{9645,14},{9646,54},{9648,34},{9649,20},{9650,12},{9652,6},{9653,20},{9655,6},{9656,12},{9657,24},{9658,24},{9659,8},{9660,80},{9661,20},{9664,72},{9666,28},{9667,2},{9668,40},{9669,6},{9670,16},{9672,36},{9675,2},{9676,6},{9678,48},{9680,42},{9682,12},{9684,120},{9685,4},{9686,42},{9687,2},{9688,28},{9689,32},{9690,4},{9692,204},{9693,52},{9694,24},{9695,2},{9696,98},{9699,6},{9700,232},{9701,4},{9703,4},{9704,22},{9706,12},{9712,284},{9713,12},{9714,4},{9716,56},{9717,24},{9718,14},{9720,152},{9721,8},{9723,16},{9724,96},{9725,6},{9726,4},{9728,78},{9730,6},{9731,4},{9732,8},{9733,22},{9734,2},{9735,4},{9736,12},{9738,26},{9740,4},{9744,174},{9745,4},{9747,8},{9748,268},{9749,8},{9750,24},{9751,18},{9752,8},{9753,8},{9756,128},{9759,190},{9760,12},{9762,38},{9763,24},{9764,88},{9766,22},{9767,16},{9768,216},{9769,8},{9770,8},{9771,8},{9772,32},{9774,8},{9775,26},{9776,242},{9777,8},{9778,4},{9780,54},{9781,12},{9783,8},{9784,158},{9787,16},{9788,148},{9789,2},{9790,8},{9791,12},{9792,82},{9793,28},{9795,52},{9796,222},{9797,38},{9798,8},{9799,24},{9800,50},{9801,18},{9802,36},{9804,140},{9805,16},{9806,46},{9807,4},{9808,28},{9810,22},{9811,14},{9812,8},{9815,4},{9816,2244},{9819,8},{9820,20},{9821,20},{9822,32},{9824,168},{9825,18},{9828,800},{9829,32},{9830,12},{9831,12},{9832,26},{9833,36},{9835,26},{9836,40},{9837,8},{9840,120},{9842,8},{9843,28},{9844,24},{9845,12},{9846,14},{9848,66},{9849,4},{9850,16},{9851,8},{9852,20},{9853,20},{9855,8},{9856,110},{9858,60},{9859,4},{9860,84},{9861,14},{9862,14},{9863,16},{9864,68},{9865,16},{9866,24},{9867,12},{9868,18},{9870,34},{9872,20},{9875,8},{9876,18},{9877,16},{9878,4},{9879,10},{9880,672},{9886,40},{9888,36},{9890,8},{9892,4},{9894,8},{9895,4},{9896,96},{9897,4},{9898,24},{9900,46},{9904,64},{9905,8},{9906,2},{9908,48},{9909,16},{9910,8},{9912,84},{9913,8},{9914,4},{9916,4},{9918,12},{9920,402},{9921,2},{9923,2},{9927,32},{9928,132},{9929,2},{9930,6},{9931,8},{9932,28},{9933,2},{9934,64},{9935,4},{9936,448},{9939,10},{9940,32},{9941,16},{9944,374},{9945,32},{9946,6},{9947,6},{9949,16},{9950,6},{9952,208},{9953,8},{9954,2},{9956,100},{9957,10},{9958,6},{9960,74},{9962,12},{9963,70},{9964,2},{9965,4},{9967,4},{9968,106},{9971,2},{9972,88},{9974,12},{9975,14},{9976,78},{9978,2},{9979,4},{9981,24},{9984,80},{9985,2},{9986,4},{9988,50},{9989,4},{9990,8},{9992,16},{9993,8},{9995,8},{9996,14},{9998,4},{9999,2},{10000,354},{10001,10},{10002,16},{10004,4},{10005,4},{10006,16},{10007,2},{10008,166},{10009,2},{10011,4},{10014,108},{10015,2},{10017,8},{10020,78},{10022,12},{10024,44},{10025,4},{10028,10},{10030,6},{10031,2},{10032,8},{10034,2},{10035,6},{10036,40},{10037,8},{10038,4},{10040,32},{10042,2},{10044,36},{10045,4},{10048,6},{10050,24},{10052,6},{10053,2},{10055,4},{10056,16},{10058,6},{10059,4},{10060,48},{10064,3128},{10066,8},{10068,18},{10069,16},{10070,18},{10071,4},{10072,54},{10073,2},{10074,40},{10078,6},{10079,20},{10080,774},{10082,16},{10084,4},{10085,4},{10086,42},{10087,8},{10088,10},{10089,2},{10090,2},{10091,2},{10092,20},{10093,2},{10095,6},{10096,4},{10097,6},{10098,10},{10100,6},{10101,4},{10102,2},{10104,48},{10105,4},{10106,28},{10107,6},{10108,2},{10110,8},{10112,56},{10116,4},{10117,6},{10120,58},{10122,2},{10123,10},{10125,8},{10128,4},{10129,4},{10130,110},{10132,20},{10133,2},{10135,16},{10136,4},{10138,8},{10139,64},{10140,16},{10142,16},{10143,2},{10144,16},{10146,164},{10152,330},{10155,8},{10156,18},{10158,20},{10159,16},{10160,30},{10163,28},{10164,12},{10165,6},{10167,4},{10172,30},{10173,2},{10175,2},{10176,100},{10177,8},{10180,22},{10182,16},{10183,8},{10184,42},{10187,2},{10188,46},{10189,6},{10190,2},{10192,32},{10194,24},{10195,6},{10196,4},{10199,8},{10200,20},{10201,8},{10202,70},{10204,4},{10205,16},{10206,12},{10208,8},{10210,2},{10212,38},{10213,6},{10214,4},{10215,32},{10216,8},{10218,4},{10219,2},{10220,16},{10222,10},{10223,8},{10224,108},{10225,2},{10227,2},{10230,16},{10231,8},{10232,40},{10236,12},{10237,2},{10240,200},{10244,4},{10245,12},{10246,8},{10247,4},{10248,26},{10251,2},{10252,2},{10253,8},{10255,2},{10256,152},{10257,2},{10259,12},{10260,32},{10264,8},{10265,6},{10266,8},{10267,8},{10271,2},{10272,12},{10273,2},{10275,32},{10276,24},{10280,80},{10281,32},{10283,12},{10284,116},{10286,4},{10287,4},{10288,108},{10290,6},{10292,20},{10293,16},{10294,8},{10295,34},{10296,692},{10300,18},{10301,20},{10302,8},{10304,236},{10305,8},{10307,8},{10308,10},{10309,2},{10310,4},{10313,4},{10314,8},{10315,4},{10316,208},{10318,16},{10320,52},{10324,30},{10326,10},{10328,44},{10329,44},{10331,4},{10332,20},{10335,18},{10336,444},{10337,8},{10338,4},{10340,4},{10341,8},{10342,8},{10344,84},{10345,70},{10346,2},{10349,4},{10352,58},{10354,24},{10356,16},{10358,8},{10360,28},{10363,10},{10364,24},{10368,152},{10369,4},{10371,6},{10372,64},{10380,2},{10381,6},{10382,30},{10383,4},{10384,336},{10385,4},{10388,88},{10392,16},{10395,2},{10396,88},{10397,4},{10400,56},{10404,32},{10405,8},{10406,8},{10407,4},{10408,58},{10410,14},{10412,8},{10416,5090},{10417,4},{10418,4},{10420,2},{10421,8},{10422,4},{10424,8},{10425,2},{10428,12},{10430,42},{10432,552},{10435,6},{10436,34},{10440,470},{10441,2},{10442,2},{10444,24},{10446,8},{10447,8},{10448,140},{10449,2},{10450,4},{10452,40},{10455,12},{10456,136},{10458,12},{10459,4},{10460,28},{10461,6},{10462,8},{10464,118},{10465,8},{10466,8},{10468,26},{10470,20},{10472,48},{10473,4},{10475,6},{10476,8},{10480,804},{10481,16},{10482,12},{10484,8},{10485,2},{10488,440},{10490,42},{10492,32},{10494,248},{10495,24},{10496,48},{10497,10},{10498,32},{10500,174},{10501,8},{10502,4},{10504,8},{10506,4},{10507,4},{10510,4},{10511,8},{10512,476},{10513,4},{10514,12},{10515,4},{10516,46},{10520,22},{10523,6},{10524,12},{10526,2},{10530,4},{10531,24},{10532,496},{10533,4},{10536,16},{10537,8},{10538,8},{10540,4},{10542,4},{10543,6},{10544,8},{10546,16},{10547,2},{10548,2},{10549,2},{10550,4},{10552,24},{10554,12},{10555,4},{10556,122},{10557,6},{10560,64},{10562,4},{10564,32},{10565,2},{10566,4},{10567,8},{10568,262},{10569,8},{10570,10},{10572,6},{10576,258},{10578,128},{10580,12},{10581,4},{10582,4},{10584,2382},{10586,42},{10587,4},{10588,8},{10592,16},{10593,48},{10594,8},{10596,4},{10598,24},{10600,2},{10603,4},{10604,16},{10606,4},{10607,18},{10608,88},{10609,20},{10612,8},{10614,4},{10615,4},{10616,1432},{10619,56},{10620,82},{10622,8},{10623,4},{10624,24},{10625,4},{10626,24},{10627,8},{10628,8},{10630,14},{10635,24},{10637,4},{10638,28},{10640,1474},{10642,4},{10644,4},{10645,2},{10646,4},{10649,2},{10652,56},{10654,4},{10655,10},{10656,76},{10658,16},{10659,4},{10660,10},{10664,4},{10667,12},{10668,72},{10670,12},{10672,66},{10674,4},{10675,4},{10676,232},{10677,20},{10679,28},{10680,62},{10682,32},{10683,24},{10685,2},{10686,12},{10687,18},{10690,4},{10691,8},{10692,22},{10695,6},{10696,4},{10698,8},{10699,72},{10700,84},{10703,6},{10704,24},{10705,2},{10708,4},{10710,16},{10711,6},{10712,92},{10715,4},{10716,36},{10720,614},{10722,16},{10724,92},{10725,4},{10727,6},{10728,66},{10732,68},{10734,8},{10736,32},{10738,20},{10740,24},{10744,32},{10746,64},{10748,146},{10749,12},{10750,8},{10752,126},{10755,8},{10756,76},{10758,16},{10759,36},{10760,244},{10761,12},{10762,36},{10763,24},{10764,588},{10767,48},{10768,772},{10770,8},{10771,26},{10772,36},{10773,20},{10774,4},{10776,4},{10778,6},{10782,4},{10784,64},{10785,2},{10786,4},{10787,14},{10788,16},{10790,8},{10792,8},{10793,12},{10794,4},{10795,12},{10796,4},{10800,976},{10801,12},{10803,12},{10804,8},{10805,2},{10806,12},{10808,152},{10811,2},{10812,36},{10814,2},{10815,8},{10816,18},{10817,8},{10820,226},{10823,4},{10824,16},{10825,2},{10828,4},{10829,6},{10830,8},{10832,434},{10833,2},{10834,2},{10835,6},{10836,76},{10839,8},{10840,134},{10841,24},{10842,4},{10844,96},{10845,4},{10848,428},{10849,2},{10852,52},{10853,2},{10854,16},{10856,32},{10857,2},{10860,16},{10862,18},{10864,216},{10865,2},{10866,4},{10867,16},{10868,32},{10869,4},{10870,8},{10872,432},{10874,8},{10875,26},{10877,52},{10878,20},{10879,26},{10880,64},{10883,56},{10884,16},{10888,24},{10890,30},{10892,90},{10894,4},{10896,36},{10897,2},{10898,2},{10899,6},{10900,8},{10902,4},{10904,8},{10905,32},{10907,8},{10908,12},{10909,12},{10912,346},{10916,10},{10918,100},{10920,24},{10925,36},{10928,2416},{10930,24},{10933,48},{10935,26},{10936,126},{10940,4},{10944,322},{10945,12},{10948,4},{10949,40},{10950,28},{10956,4},{10958,54},{10959,2},{10960,256},{10968,36},{10969,2},{10970,8},{10972,2},{10976,120},{10978,24},{10979,6},{10980,540},{10982,132},{10983,2},{10984,18},{10989,4},{10992,194},{10993,2},{10994,40},{10995,2},{10997,72},{10998,24},{11000,6},{11001,16},{11004,34},{11005,46},{11007,28},{11008,28},{11010,8},{11012,24},{11015,38},{11016,12},{11019,6},{11020,24},{11022,56},{11023,2},{11024,72},{11025,2},{11026,8},{11028,12},{11029,8},{11031,2},{11032,52},{11033,2},{11035,8},{11038,14},{11040,196},{11043,58},{11045,64},{11046,48},{11048,122},{11050,10},{11051,14},{11053,96},{11056,246},{11060,2},{11062,8},{11063,14},{11066,8},{11067,2},{11069,8},{11070,76},{11072,34},{11076,12},{11078,2},{11079,4},{11083,2},{11088,226},{11090,8},{11092,8},{11094,64},{11096,120},{11100,12},{11101,4},{11102,16},{11104,12},{11105,10},{11107,68},{11108,4},{11115,8},{11116,80},{11117,12},{11118,16},{11119,16},{11120,288},{11122,32},{11124,84},{11126,6},{11128,16},{11130,16},{11136,178},{11138,2},{11140,4},{11142,30},{11143,2},{11144,48},{11145,2},{11149,4},{11151,2},{11152,100},{11155,2},{11159,12},{11160,82},{11162,2},{11163,4},{11165,4},{11166,4},{11168,120},{11170,2},{11172,4},{11174,8},{11176,12},{11177,34},{11178,142},{11181,2},{11183,72},{11184,48},{11188,4},{11192,86},{11193,14},{11195,12},{11196,20},{11198,2},{11200,72},{11201,4},{11202,16},{11203,4},{11204,8},{11207,24},{11209,2},{11210,58},{11212,68},{11214,12},{11216,104},{11217,6},{11218,20},{11220,32},{11222,28},{11226,18},{11227,12},{11228,20},{11229,16},{11230,6},{11232,344},{11233,16},{11234,6},{11235,16},{11238,12},{11240,248},{11243,8},{11244,4},{11246,2},{11248,258},{11252,120},{11256,80},{11257,16},{11260,20},{11263,64},{11264,32},{11266,8},{11268,8},{11270,36},{11271,2},{11272,208},{11273,8},{11275,4},{11276,16},{11278,20},{11280,50},{11284,390},{11286,8},{11288,46},{11289,80},{11290,18},{11292,48},{11293,16},{11294,4},{11296,16},{11297,24},{11298,12},{11299,16},{11300,32},{11302,88},{11303,20},{11304,28},{11305,4},{11306,44},{11307,12},{11308,4},{11310,30},{11312,46},{11313,74},{11314,16},{11315,2},{11316,48},{11317,2},{11318,8},{11320,316},{11321,48},{11322,12},{11323,56},{11324,168},{11325,10},{11327,44},{11328,342},{11329,6},{11330,70},{11331,12},{11332,18},{11334,20},{11336,40},{11338,12},{11340,130},{11343,4},{11344,92},{11345,4},{11348,32},{11352,30},{11353,64},{11355,6},{11356,76},{11358,152},{11360,56},{11363,12},{11364,4},{11367,4},{11368,296},{11369,2},{11370,12},{11372,4},{11373,2},{11376,48},{11378,2},{11380,4},{11381,12},{11382,2},{11384,16},{11387,128},{11388,98},{11390,112},{11391,4},{11392,36},{11394,10},{11395,2},{11396,52},{11400,10},{11402,12},{11404,28},{11406,8},{11407,6},{11408,12},{11410,8},{11412,8},{11413,2},{11416,118},{11420,40},{11423,112},{11424,12},{11428,112},{11430,16},{11432,1312},{11434,16},{11436,122},{11438,174},{11439,4},{11440,68},{11441,114},{11448,86},{11449,12},{11450,8},{11452,4},{11455,2},{11456,38},{11459,2},{11460,50},{11461,64},{11464,8},{11468,20},{11470,8},{11472,4},{11474,128},{11475,32},{11476,8},{11478,2},{11480,164},{11484,4},{11487,16},{11488,16},{11490,10},{11491,4},{11492,40},{11495,6},{11496,16},{11498,4},{11501,8},{11502,66},{11504,20},{11506,4},{11508,32},{11510,12},{11512,2},{11516,68},{11520,408},{11522,4},{11526,36},{11527,14},{11529,4},{11532,4},{11533,32},{11535,2},{11536,12},{11538,8},{11541,4},{11548,4},{11549,2},{11552,80},{11554,4},{11555,2},{11556,128},{11558,4},{11559,2},{11562,32},{11563,22},{11564,48},{11568,50},{11572,8},{11573,96},{11575,8},{11579,2},{11580,108},{11581,20},{11583,2},{11584,48},{11585,4},{11588,24},{11592,40},{11595,8},{11596,30},{11598,16},{11600,60},{11601,2},{11604,32},{11605,24},{11606,12},{11608,28},{11609,6},{11610,14},{11612,86},{11616,608},{11617,24},{11618,4},{11620,164},{11624,12},{11627,4},{11628,108},{11631,8},{11632,168},{11633,24},{11634,24},{11636,32},{11637,4},{11640,8},{11641,16},{11644,56},{11647,8},{11648,52},{11650,2},{11652,14},{11655,18},{11656,8},{11664,168},{11665,8},{11666,12},{11667,4},{11668,80},{11670,4},{11672,8},{11674,28},{11676,400},{11679,4},{11680,48},{11681,8},{11686,8},{11688,8},{11689,8},{11690,2},{11691,8},{11692,20},{11694,4},{11695,8},{11696,4},{11697,24},{11698,2},{11700,32},{11701,8},{11703,40},{11706,2},{11707,2},{11708,184},{11710,20},{11712,22},{11717,2},{11719,8},{11722,14},{11724,6},{11726,32},{11728,8},{11730,4},{11732,8},{11733,4},{11735,6},{11736,12},{11738,4},{11742,8},{11743,10},{11744,124},{11748,14},{11752,4},{11754,8},{11757,8},{11760,1498},{11764,6},{11769,8},{11772,782},{11775,12},{11776,56},{11777,36},{11779,12},{11780,36},{11781,12},{11786,60},{11787,24},{11790,52},{11792,54},{11794,4},{11795,8},{11796,156},{11799,8},{11800,34},{11806,24},{11807,8},{11808,54},{11809,2},{11810,8},{11815,8},{11816,464},{11824,12},{11828,8},{11832,22},{11834,6},{11835,8},{11840,108},{11842,4},{11846,2},{11848,4},{11849,4},{11850,4},{11856,4300},{11857,64},{11858,8},{11860,8},{11862,8},{11863,2},{11864,68},{11866,4},{11868,8},{11869,4},{11874,4},{11876,20},{11878,20},{11879,4},{11880,206},{11883,12},{11884,24},{11886,4},{11888,196},{11889,16},{11891,12},{11892,88},{11895,78},{11896,2},{11898,8},{11900,8},{11901,8},{11902,4},{11903,16},{11907,16},{11908,8},{11909,8},{11910,6},{11912,32},{11915,4},{11916,12},{11920,16},{11922,16},{11924,16},{11928,274},{11936,22},{11940,8},{11942,26},{11944,20},{11946,4},{11952,820},{11956,2},{11958,6},{11959,4},{11960,28},{11961,12},{11963,8},{11965,2},{11967,16},{11968,694},{11970,46},{11971,4},{11972,4},{11973,28},{11975,8},{11976,4},{11977,40},{11978,4},{11979,8},{11980,16},{11981,12},{11983,36},{11984,7264},{11985,12},{11986,28},{11988,760},{11989,8},{11992,8},{11993,24},{11995,2},{11998,4},{12000,78},{12001,4},{12002,12},{12008,10},{12010,8},{12012,24},{12016,24},{12022,24},{12024,48},{12025,2},{12028,2},{12029,8},{12030,8},{12032,40},{12036,4},{12039,8},{12043,32},{12044,76},{12045,2},{12046,2},{12048,328},{12050,8},{12051,24},{12052,20},{12055,66},{12056,18},{12058,8},{12059,4},{12060,128},{12062,46},{12063,8},{12064,64},{12066,16},{12069,74},{12072,22},{12075,4},{12076,32},{12080,16},{12088,62},{12092,16},{12094,4},{12095,12},{12096,14},{12098,32},{12100,4},{12103,8},{12105,2},{12107,4},{12108,20},{12109,4},{12114,4},{12116,34},{12117,8},{12118,12},{12119,8},{12120,12},{12122,2},{12123,2},{12124,42},{12125,32},{12126,2},{12128,212},{12130,6},{12132,104},{12133,4},{12135,72},{12136,14},{12139,2},{12143,2},{12144,4},{12145,4},{12152,172},{12156,80},{12157,8},{12160,10},{12162,8},{12168,42},{12174,76},{12176,164},{12177,24},{12178,8},{12180,88},{12181,2},{12182,6},{12183,8},{12184,2},{12188,58},{12190,12},{12192,78},{12194,20},{12196,32},{12198,12},{12200,44},{12206,60},{12207,4},{12208,86},{12212,232},{12216,52},{12219,2},{12220,34},{12222,4},{12224,26},{12228,16},{12232,8},{12235,4},{12236,2},{12240,4574},{12241,2},{12243,12},{12244,4},{12245,4},{12246,34},{12247,2},{12248,80},{12256,50},{12259,4},{12260,80},{12264,228},{12265,4},{12266,4},{12267,4},{12272,38},{12276,128},{12280,10},{12282,2},{12288,4},{12289,2},{12294,28},{12296,8},{12298,16},{12300,20},{12301,4},{12303,2},{12304,34},{12308,26},{12312,68},{12315,2},{12318,8},{12320,8},{12321,2},{12324,4},{12325,2},{12328,4},{12329,4},{12330,4},{12331,4},{12336,304},{12341,2},{12348,4},{12349,4},{12352,16},{12355,8},{12356,24},{12357,24},{12360,12},{12361,48},{12365,24},{12366,82},{12368,12},{12372,56},{12376,32},{12378,12},{12380,8},{12384,200},{12392,4},{12393,2},{12396,24},{12400,56},{12403,2},{12407,4},{12408,66},{12410,2},{12412,44},{12413,2},{12416,16},{12420,4},{12425,4},{12426,4},{12432,26},{12435,4},{12436,64},{12438,196},{12439,2},{12440,296},{12443,4},{12444,276},{12445,2},{12446,4},{12448,400},{12449,2},{12452,8},{12453,16},{12454,12},{12456,86},{12462,192},{12464,4},{12467,2},{12468,56},{12472,16},{12477,10},{12480,122},{12485,26},{12486,4},{12490,2},{12494,32},{12495,6},{12496,6},{12500,2},{12502,16},{12504,22},{12507,2},{12508,24},{12510,64},{12511,4},{12512,120},{12516,4},{12520,12},{12522,12},{12523,16},{12524,168},{12525,16},{12527,16},{12528,1046},{12532,12},{12535,2},{12536,8},{12538,2},{12539,8},{12540,88},{12544,16},{12545,2},{12547,8},{12549,4},{12552,8},{12553,8},{12557,4},{12560,80},{12561,8},{12564,104},{12568,4},{12571,2},{12572,8},{12576,8},{12581,2},{12582,2},{12583,8},{12587,4},{12588,8},{12590,4},{12592,4},{12593,8},{12594,8},{12595,4},{12596,4},{12597,4},{12598,24},{12601,8},{12604,66},{12605,4},{12607,12},{12608,18},{12610,2},{12611,18},{12612,40},{12613,4},{12614,2},{12615,6},{12618,8},{12619,24},{12620,2},{12622,8},{12623,2},{12624,36},{12628,10},{12630,2},{12633,8},{12636,20},{12637,2},{12640,40},{12642,6},{12644,8},{12645,4},{12650,12},{12656,56},{12665,14},{12672,74},{12678,2},{12680,2},{12683,2},{12688,30},{12692,2},{12694,4},{12696,12},{12699,4},{12704,124},{12708,16},{12720,74},{12721,24},{12730,8},{12731,2},{12732,4},{12734,4},{12735,2},{12736,40},{12744,48},{12745,2},{12752,8},{12756,8},{12758,24},{12759,10},{12760,12},{12762,8},{12764,4},{12767,2},{12768,66},{12769,2},{12773,8},{12776,4},{12779,4},{12780,30},{12784,4},{12786,10},{12787,8},{12788,34},{12792,8},{12794,16},{12796,80},{12798,8},{12800,122},{12803,2},{12804,88},{12808,70},{12810,2},{12811,2},{12814,4},{12815,4},{12816,918},{12817,4},{12824,22},{12827,8},{12828,8},{12831,16},{12832,14},{12834,16},{12835,4},{12838,8},{12841,8},{12843,8},{12844,12},{12845,16},{12848,114},{12850,16},{12852,18},{12853,2},{12856,20},{12860,2},{12864,2},{12866,8},{12867,2},{12868,74},{12872,4},{12876,48},{12880,12},{12886,10},{12887,48},{12888,4},{12889,8},{12890,2},{12892,8},{12893,4},{12894,48},{12898,2},{12899,2},{12903,2},{12905,4},{12908,6},{12910,18},{12912,236},{12914,16},{12916,8},{12920,2},{12921,4},{12924,32},{12925,2},{12926,2},{12927,2},{12928,16},{12930,4},{12931,4},{12934,32},{12936,28},{12940,64},{12941,2},{12944,12},{12951,6},{12954,4},{12956,8},{12957,28},{12959,4},{12960,420},{12966,4},{12968,2},{12969,2},{12972,4},{12974,4},{12976,44},{12977,2},{12978,48},{12984,64},{12988,2},{12991,4},{12992,120},{12996,40},{12999,16},{13000,4},{13001,4},{13004,24},{13005,2},{13007,72},{13008,54},{13009,4},{13012,10},{13014,4},{13015,4},{13019,6},{13020,4},{13021,12},{13022,8},{13024,208},{13027,48},{13032,4},{13034,4},{13036,208},{13038,28},{13039,4},{13044,6},{13045,2},{13050,46},{13052,6},{13054,12},{13056,52},{13060,2},{13062,8},{13068,24},{13069,8},{13072,360},{13080,28},{13082,8},{13084,4},{13087,2},{13088,16},{13092,70},{13094,2},{13095,32},{13098,6},{13104,112},{13109,48},{13110,8},{13113,6},{13115,2},{13116,2},{13117,2},{13118,12},{13120,50},{13121,6},{13124,48},{13128,10},{13130,6},{13132,24},{13133,50},{13134,2},{13135,4},{13136,16},{13140,12},{13141,4},{13142,4},{13144,28},{13146,2},{13148,40},{13152,32},{13154,4},{13156,18},{13157,2},{13158,4},{13159,6},{13160,14},{13162,2},{13164,64},{13168,140},{13170,8},{13171,12},{13172,8},{13173,2},{13175,12},{13176,434},{13179,10},{13182,16},{13184,4},{13185,6},{13186,2},{13187,8},{13188,2},{13189,2},{13192,2},{13194,8},{13196,36},{13198,16},{13200,96},{13201,10},{13206,28},{13208,8},{13210,6},{13212,32},{13214,2},{13216,8},{13220,8},{13222,8},{13224,4},{13225,2},{13226,16},{13230,6},{13232,44},{13236,124},{13239,2},{13240,62},{13242,2},{13248,24},{13252,4},{13255,4},{13256,24},{13263,4},{13264,14},{13268,20},{13272,20},{13275,10},{13276,4},{13277,16},{13280,22},{13282,4},{13283,4},{13284,4},{13288,32},{13290,8},{13292,8},{13296,6},{13297,24},{13299,2},{13302,52},{13304,28},{13311,2},{13312,24},{13315,2},{13316,10},{13317,4},{13319,2},{13320,208},{13324,54},{13326,50},{13328,60},{13331,4},{13338,10},{13340,4},{13344,36},{13348,184},{13350,4},{13352,8},{13353,12},{13356,12},{13358,8},{13360,8},{13361,8},{13362,16},{13364,140},{13365,6},{13368,4},{13372,256},{13374,8},{13376,332},{13378,182},{13379,4},{13380,8},{13382,40},{13384,8},{13385,80},{13390,8},{13391,8},{13392,1444},{13393,4},{13396,8},{13400,44},{13405,8},{13412,4},{13415,4},{13416,52},{13418,52},{13420,10},{13421,2},{13422,8},{13425,4},{13428,260},{13434,4},{13436,32},{13440,106},{13441,2},{13442,4},{13444,36},{13448,4},{13451,8},{13456,14},{13458,10},{13460,44},{13464,12},{13465,2},{13468,4},{13472,348},{13476,20},{13480,8},{13484,4},{13488,12},{13494,8},{13496,4},{13502,8},{13504,18},{13510,2},{13511,2},{13512,228},{13514,8},{13516,12},{13520,128},{13521,4},{13528,8},{13530,2},{13536,72},{13538,8},{13542,4},{13548,56},{13549,2},{13551,4},{13552,8},{13556,8},{13560,20},{13565,4},{13568,582},{13572,28},{13578,50},{13580,4},{13581,2},{13584,52},{13588,4},{13590,2},{13594,20},{13596,80},{13600,40},{13602,8},{13604,24},{13606,12},{13608,8},{13610,6},{13614,8},{13620,60},{13630,2},{13632,206},{13636,16},{13640,40},{13647,8},{13651,2},{13652,84},{13656,38},{13664,32},{13672,12},{13674,8},{13680,54},{13686,8},{13689,6},{13692,18},{13696,40},{13698,40},{13700,22},{13706,4},{13710,4},{13712,32},{13715,10},{13716,6},{13720,16},{13721,8},{13722,8},{13726,32},{13728,34},{13730,180},{13736,36},{13740,8},{13741,22},{13742,16},{13748,20},{13749,2},{13750,2},{13752,20},{13756,2},{13760,8},{13768,112},{13770,38},{13772,8},{13776,8},{13778,4},{13780,4},{13788,200},{13790,2},{13792,8},{13795,4},{13797,4},{13806,24},{13808,20},{13809,4},{13815,36},{13818,108},{13820,4},{13824,3602},{13828,18},{13830,2},{13832,28},{13840,124},{13842,4},{13844,12},{13845,2},{13847,4},{13850,2},{13856,8},{13857,2},{13863,2},{13870,2},{13872,20},{13875,2},{13876,12},{13880,138},{13883,8},{13887,4},{13890,6},{13892,14},{13896,4},{13898,4},{13900,6},{13908,4},{13918,12},{13920,62},{13925,8},{13936,32},{13944,22},{13945,4},{13952,4},{13953,4},{13960,18},{13962,12},{13968,62},{13975,2},{13980,12},{13983,4},{13984,40},{13988,44},{13991,2},{14000,24},{14010,2},{14016,176},{14018,4},{14025,8},{14026,6},{14028,20},{14030,2},{14034,4},{14035,2},{14036,12},{14038,8},{14040,270},{14043,12},{14044,12},{14045,2},{14049,24},{14050,6},{14051,14},{14052,10},{14055,2},{14056,200},{14058,22},{14060,4},{14061,12},{14063,24},{14064,144},{14065,4},{14068,12},{14069,12},{14070,4},{14073,4},{14075,2},{14080,60},{14082,8},{14084,28},{14087,4},{14088,38},{14090,2},{14092,16},{14095,4},{14096,84},{14098,8},{14104,8},{14105,42},{14107,16},{14108,168},{14109,16},{14116,4},{14128,32},{14130,214},{14135,4},{14136,2},{14144,96},{14148,4},{14150,10},{14152,24},{14153,2},{14155,2},{14157,8},{14160,544},{14163,8},{14166,8},{14172,12},{14176,200},{14182,16},{14184,8},{14187,20},{14188,4},{14190,2},{14192,24},{14195,10},{14200,12},{14201,4},{14203,12},{14204,8},{14208,184},{14209,8},{14215,6},{14216,2},{14220,272},{14224,468},{14233,4},{14236,36},{14238,24},{14240,604},{14244,24},{14246,2},{14248,12},{14251,12},{14256,2364},{14258,8},{14268,12},{14270,2},{14271,12},{14272,64},{14280,20},{14283,10},{14284,8},{14289,8},{14292,40},{14296,24},{14299,12},{14300,8},{14304,312},{14312,12},{14319,10},{14320,4},{14324,6},{14325,4},{14328,76},{14330,4},{14336,674},{14344,24},{14352,194},{14355,6},{14363,2},{14364,96},{14368,52},{14370,16},{14372,28},{14380,4},{14382,6},{14385,12},{14386,16},{14392,4},{14396,2},{14400,116},{14410,4},{14413,4},{14420,92},{14425,2},{14432,160},{14435,2},{14436,64},{14444,128},{14447,2},{14448,20},{14450,12},{14455,2},{14456,8},{14472,48},{14476,8},{14480,8},{14490,2},{14492,4},{14496,1090},{14500,24},{14502,12},{14508,46},{14510,2},{14513,4},{14520,12},{14521,4},{14524,12},{14527,2},{14528,16},{14536,4},{14538,8},{14542,8},{14544,24},{14546,16},{14550,68},{14552,8},{14556,2},{14560,8},{14568,206},{14575,2},{14576,48},{14577,2},{14580,22},{14584,32},{14586,4},{14588,20},{14590,4},{14592,472},{14596,4},{14600,28},{14604,220},{14605,2},{14612,128},{14616,10},{14620,64},{14622,4},{14624,16},{14626,20},{14627,2},{14631,2},{14635,6},{14636,104},{14637,2},{14638,12},{14640,96},{14648,100},{14652,32},{14656,20},{14658,8},{14672,8},{14674,2},{14675,2},{14676,4},{14681,22},{14685,4},{14688,4},{14690,4},{14692,28},{14694,8},{14696,80},{14699,16},{14700,16},{14703,32},{14707,16},{14708,24},{14712,4},{14718,4},{14724,32},{14728,16},{14732,40},{14745,8},{14747,2},{14752,4},{14758,4},{14760,80},{14768,1342},{14772,12},{14779,2},{14784,32},{14788,32},{14792,52},{14796,8},{14800,12},{14812,8},{14824,14},{14829,4},{14832,40},{14835,4},{14840,4},{14843,4},{14844,20},{14847,8},{14848,26},{14856,4},{14860,16},{14864,36},{14868,46},{14877,28},{14880,504},{14885,98},{14892,2},{14896,24},{14898,16},{14904,240},{14916,8},{14920,18},{14926,4},{14928,16},{14936,32},{14943,16},{14944,40},{14948,4},{14959,2},{14964,32},{14965,24},{14968,6},{14975,4},{14976,20},{14980,8},{14987,4},{14991,16},{14992,250},{14996,20},{14998,16},{14999,8},{15000,8},{15006,8},{15008,22},{15010,12},{15015,2},{15016,86},{15020,40},{15028,10},{15029,8},{15036,16},{15039,20},{15040,2},{15041,32},{15042,24},{15051,8},{15052,8},{15056,40},{15057,8},{15059,8},{15060,72},{15065,10},{15068,32},{15072,8},{15074,116},{15075,8},{15076,4},{15080,56},{15083,8},{15085,2},{15086,82},{15087,8},{15088,32},{15089,8},{15092,328},{15096,8},{15098,128},{15099,8},{15100,2},{15104,12},{15108,200},{15112,20},{15113,8},{15116,512},{15120,142},{15123,8},{15128,16},{15134,4},{15135,8},{15136,24},{15144,8},{15149,64},{15152,256},{15153,80},{15155,80},{15160,12},{15162,80},{15164,28},{15168,16},{15183,4},{15185,64},{15188,88},{15189,8},{15192,16},{15195,4},{15198,24},{15199,30},{15200,4},{15202,8},{15205,16},{15208,4},{15210,8},{15212,132},{15213,8},{15215,64},{15216,48},{15217,12},{15219,16},{15220,32},{15224,48},{15225,10},{15228,4},{15232,8},{15236,8},{15237,8},{15238,198},{15239,10},{15240,102},{15242,6},{15243,56},{15244,16},{15245,192},{15247,128},{15248,488},{15249,8},{15253,16},{15255,4},{15256,8},{15257,24},{15260,4},{15263,48},{15264,860},{15266,4},{15268,12},{15270,52},{15271,20},{15272,8},{15275,16},{15276,6},{15279,8},{15280,40},{15284,416},{15288,16},{15289,16},{15292,204},{15296,20},{15300,16},{15302,172},{15304,4},{15305,16},{15308,364},{15310,34},{15311,8},{15312,4},{15313,16},{15314,220},{15318,16},{15319,4},{15320,44},{15323,16},{15328,16},{15331,2},{15332,4},{15334,2},{15335,12},{15336,238},{15340,8},{15343,16},{15344,8},{15348,16},{15350,8},{15355,2},{15360,762},{15363,8},{15370,6},{15380,36},{15382,4},{15395,12},{15400,76},{15430,8},{15445,4},{15462,16},{15464,2},{15468,10},{15472,768},{15473,64},{15475,2},{15484,4},{15503,64},{15504,12},{15507,4},{15515,20},{15516,2},{15520,10},{15526,6},{15528,76},{15530,4},{15532,16},{15536,12},{15541,16},{15544,8},{15545,16},{15550,2},{15552,1770},{15559,20},{15563,16},{15566,4},{15568,12},{15570,28},{15572,16},{15574,6},{15576,20},{15584,216},{15592,84},{15595,4},{15600,24},{15601,16},{15602,16},{15616,20},{15624,100},{15631,16},{15634,4},{15637,4},{15644,16},{15650,4},{15656,32},{15658,12},{15664,112},{15665,12},{15669,12},{15672,24},{15676,8},{15677,2},{15684,148},{15685,4},{15690,8},{15696,2656},{15699,4},{15700,20},{15702,8},{15703,4},{15704,32},{15708,12},{15712,4},{15720,64},{15723,2},{15728,124},{15734,2},{15735,2},{15736,48},{15740,2},{15744,74},{15752,8},{15760,18},{15764,6},{15768,88},{15769,8},{15776,8},{15780,16},{15784,28},{15789,2},{15796,4},{15800,16},{15808,148},{15810,4},{15824,2212},{15826,4},{15832,8},{15840,210},{15845,4},{15848,24},{15852,4},{15856,4},{15861,8},{15864,12},{15872,16},{15876,6},{15879,8},{15880,32},{15886,8},{15888,24},{15892,4},{15910,2},{15930,26},{15936,20},{15942,6},{15945,12},{15952,12},{15965,2},{15974,2},{15984,232},{15990,8},{15992,8},{15996,98},{15997,2},{15999,4},{16003,8},{16004,18},{16008,16},{16012,8},{16015,2},{16016,16},{16017,12},{16020,24},{16028,8},{16030,4},{16032,114},{16036,256},{16044,132},{16055,4},{16056,6},{16060,184},{16062,4},{16065,4},{16068,12},{16070,4},{16072,4},{16078,48},{16080,44},{16092,4},{16094,4},{16096,28},{16098,4},{16104,12},{16116,172},{16120,4},{16124,2},{16127,6},{16128,78},{16130,20},{16134,2},{16135,2},{16140,10},{16142,4},{16144,16},{16152,4},{16160,84},{16169,2},{16176,116},{16183,2},{16187,2},{16192,16},{16194,12},{16195,8},{16200,20},{16205,14},{16212,4},{16216,16},{16224,12},{16231,4},{16232,2},{16240,8},{16244,14},{16248,4},{16250,2},{16251,4},{16255,4},{16263,2},{16268,2},{16269,6},{16272,24},{16276,20},{16284,16},{16288,64},{16292,168},{16293,16},{16297,32},{16301,16},{16304,896},{16307,76},{16308,46},{16310,2},{16315,4},{16320,208},{16321,4},{16330,4},{16332,60},{16338,4},{16344,6},{16348,16},{16351,2},{16352,2},{16356,8},{16368,8},{16374,6},{16375,6},{16376,86},{16378,8},{16384,4},{16388,4},{16395,20},{16400,4},{16402,8},{16408,4},{16412,6},{16416,600},{16420,12},{16422,4},{16424,56},{16432,36},{16440,96},{16443,10},{16444,44},{16448,4},{16449,6},{16455,14},{16456,34},{16458,24},{16460,4},{16464,118},{16465,4},{16484,28},{16488,30},{16504,4},{16512,6},{16513,4},{16522,8},{16528,24},{16532,4},{16536,4},{16540,6},{16544,32},{16546,8},{16556,24},{16560,56},{16568,672},{16573,2},{16576,72},{16584,4},{16588,30},{16592,8},{16594,8},{16596,8},{16600,18},{16605,4},{16608,176},{16612,8},{16616,36},{16618,4},{16624,8},{16628,24},{16630,10},{16640,16},{16644,32},{16647,24},{16656,112},{16660,16},{16661,4},{16662,16},{16666,8},{16669,8},{16670,24},{16672,72},{16677,16},{16688,112},{16692,16},{16696,8},{16700,8},{16704,2830},{16710,4},{16713,4},{16720,8},{16722,4},{16724,12},{16732,4},{16734,4},{16736,8},{16738,4},{16740,180},{16742,4},{16744,4},{16749,26},{16752,4},{16760,216},{16768,496},{16776,14},{16782,4},{16796,8},{16800,34},{16806,4},{16807,4},{16812,4},{16820,4},{16824,16},{16827,4},{16836,4},{16848,120},{16856,16},{16860,4},{16864,16},{16870,4},{16890,4},{16896,140},{16905,2},{16910,2},{16912,88},{16914,6},{16916,18},{16918,6},{16924,18},{16940,4},{16948,28},{16956,8},{16960,34},{16964,16},{16966,8},{16972,32},{16976,36},{16980,16},{16984,16},{16992,4},{17000,2},{17001,4},{17008,48},{17016,2},{17018,8},{17028,496},{17034,4},{17040,8},{17041,4},{17042,4},{17044,8},{17046,4},{17048,34},{17050,4},{17052,16},{17056,16},{17058,8},{17060,8},{17064,324},{17072,16},{17076,4},{17085,4},{17090,4},{17091,8},{17101,2},{17104,4},{17105,2},{17106,8},{17107,4},{17108,8},{17112,4},{17113,4},{17115,4},{17120,8},{17136,28},{17142,4},{17143,12},{17144,8},{17145,2},{17149,8},{17160,32},{17172,28},{17176,4},{17184,36},{17188,12},{17189,2},{17196,6},{17199,4},{17205,32},{17213,30},{17216,2},{17226,8},{17232,8},{17236,4},{17238,12},{17248,4},{17268,8},{17272,32},{17280,48},{17288,2},{17296,16},{17298,8},{17307,4},{17312,20},{17313,6},{17316,92},{17320,4},{17324,4},{17328,16},{17334,4},{17344,116},{17352,4},{17360,18},{17364,2},{17368,4},{17370,8},{17376,272},{17378,2},{17384,4},{17392,16},{17408,16},{17424,2036},{17426,8},{17436,16},{17438,8},{17440,8},{17444,8},{17448,4},{17456,20},{17460,8},{17462,4},{17468,16},{17472,28},{17484,6},{17488,4},{17490,2},{17494,4},{17496,46},{17504,8},{17506,2},{17512,336},{17518,24},{17520,32},{17528,8},{17548,20},{17552,94},{17553,2},{17561,2},{17570,2},{17572,36},{17577,6},{17580,8},{17582,4},{17584,8},{17585,2},{17591,8},{17592,16},{17596,8},{17600,16},{17601,4},{17604,10},{17605,8},{17608,8},{17612,20},{17616,42},{17630,120},{17631,4},{17632,8},{17640,12},{17655,2},{17658,4},{17663,2},{17668,6},{17670,2},{17672,106},{17679,24},{17684,8},{17688,8},{17696,8},{17704,14},{17708,8},{17712,72},{17718,4},{17720,32},{17724,16},{17728,84},{17730,16},{17736,30},{17748,40},{17755,4},{17756,12},{17762,8},{17763,4},{17765,4},{17770,12},{17772,44},{17776,8},{17777,4},{17784,30},{17787,4},{17792,52},{17800,336},{17805,2},{17808,12},{17816,2},{17820,6},{17823,4},{17832,100},{17851,4},{17855,2},{17856,444},{17865,8},{17868,6},{17869,6},{17874,6},{17875,2},{17876,22},{17878,6},{17879,2},{17886,40},{17892,96},{17901,4},{17904,16},{17908,2},{17925,6},{17928,8},{17940,92},{17949,4},{17950,12},{17952,112},{17964,30},{17968,2},{17969,8},{17970,20},{17972,8},{17980,6},{17982,4},{17990,2},{17998,4},{18000,16},{18003,4},{18006,4},{18008,14},{18009,2},{18012,2},{18014,6},{18016,18},{18018,6},{18024,2},{18036,98},{18048,8},{18060,8},{18074,8},{18081,2},{18085,2},{18095,4},{18096,6},{18100,20},{18102,2},{18104,4},{18105,14},{18106,4},{18108,180},{18110,4},{18112,36},{18114,4},{18115,8},{18116,12},{18118,4},{18120,8},{18121,16},{18123,8},{18124,8},{18126,4},{18133,8},{18135,16},{18136,12},{18138,4},{18140,8},{18141,8},{18144,4},{18156,20},{18168,8},{18184,4},{18189,4},{18204,6},{18216,16},{18226,2},{18240,82},{18252,6},{18255,2},{18256,16},{18270,72},{18272,16},{18276,8},{18288,22},{18291,8},{18292,8},{18298,8},{18308,4},{18320,28},{18336,8},{18360,8},{18401,4},{18402,4},{18416,32},{18426,8},{18440,88},{18456,4},{18476,4},{18480,84},{18486,4},{18490,8},{18492,72},{18496,4},{18504,2},{18505,4},{18512,24},{18513,4},{18516,2},{18530,2},{18540,124},{18545,6},{18546,32},{18556,8},{18558,2},{18560,16},{18564,4},{18566,2},{18572,20},{18576,232},{18580,4},{18596,16},{18604,8},{18615,4},{18620,10},{18624,72},{18626,26},{18632,2},{18640,12},{18646,2},{18648,16},{18656,16},{18670,4},{18672,64},{18676,8},{18680,8},{18681,6},{18688,32},{18690,4},{18696,2},{18713,4},{18716,8},{18720,26},{18724,4},{18740,4},{18744,4},{18751,2},{18762,8},{18765,2},{18768,18},{18776,24},{18792,72},{18796,2},{18798,4},{18800,4},{18813,4},{18816,20},{18829,2},{18836,32},{18839,2},{18844,14},{18848,16},{18860,26},{18864,8},{18867,2},{18896,8},{18900,80},{18908,4},{18920,32},{18932,32},{18936,8},{18942,4},{18948,4},{18952,2},{18959,2},{18960,66},{18966,4},{18972,4},{18973,2},{18975,30},{18980,12},{18992,8},{19000,148},{19016,4},{19023,8},{19032,6},{19040,40},{19044,4},{19052,12},{19056,142},{19062,22},{19068,6},{19075,6},{19077,4},{19087,8},{19090,2},{19092,4},{19100,4},{19104,180},{19119,4},{19148,2},{19158,20},{19160,12},{19176,8},{19184,8},{19190,2},{19195,4},{19200,24},{19212,6},{19224,12},{19228,10},{19230,4},{19236,12},{19242,12},{19244,4},{19248,8},{19251,24},{19252,4},{19254,4},{19256,4},{19258,4},{19260,184},{19262,4},{19264,4},{19266,8},{19272,8},{19280,64},{19288,8},{19296,6},{19304,24},{19306,8},{19312,16},{19332,36},{19343,24},{19344,412},{19347,24},{19349,48},{19350,24},{19354,24},{19356,184},{19360,8},{19368,24},{19371,8},{19376,32},{19378,8},{19382,24},{19386,32},{19395,24},{19401,4},{19404,16},{19416,16},{19426,8},{19434,2},{19440,4430},{19454,24},{19472,36},{19480,32},{19488,1132},{19494,8},{19509,32},{19520,16},{19536,22},{19557,6},{19565,4},{19568,24},{19592,10},{19596,12},{19612,32},{19632,40},{19656,4},{19660,4},{19664,428},{19671,8},{19676,80},{19680,2},{19688,4},{19696,8},{19703,4},{19720,10},{19728,286},{19768,48},{19770,4},{19776,24},{19788,16},{19792,24},{19820,20},{19840,24},{19856,4},{19900,8},{19904,10},{19906,4},{19908,180},{19910,4},{19912,4},{19914,4},{19916,4},{19918,8},{19924,36},{19926,4},{19927,6},{19932,16},{19936,4},{19938,4},{19944,10},{19948,28},{19958,2},{19959,4},{19966,2},{19973,2},{19976,4},{19990,12},{20014,2},{20016,6},{20022,56},{20025,2},{20040,4},{20045,2},{20046,4},{20048,2},{20052,8},{20060,4},{20075,2},{20084,8},{20088,84},{20092,8},{20096,40},{20100,34},{20108,20},{20109,12},{20112,12},{20116,6},{20120,32},{20132,24},{20144,14},{20145,8},{20146,12},{20148,12},{20150,4},{20152,8},{20160,64},{20166,8},{20173,8},{20192,8},{20212,24},{20218,8},{20220,12},{20228,24},{20232,62},{20268,12},{20288,4},{20292,4},{20302,32},{20304,4},{20320,6},{20324,44},{20325,4},{20340,52},{20348,120},{20360,4},{20364,8},{20380,8},{20383,4},{20386,24},{20388,48},{20390,2},{20395,2},{20400,1028},{20408,32},{20440,2},{20448,4},{20480,10},{20494,4},{20512,48},{20520,20},{20528,96},{20532,76},{20538,4},{20544,8},{20556,4},{20576,32},{20588,16},{20594,16},{20606,4},{20608,8},{20610,8},{20612,4},{20616,20},{20624,8},{20636,2},{20640,18},{20650,4},{20656,88},{20662,8},{20665,26},{20672,94},{20688,6},{20697,12},{20698,8},{20704,8},{20720,88},{20722,12},{20736,80},{20751,4},{20752,184},{20760,16},{20770,4},{20780,4},{20784,10},{20789,8},{20800,10},{20804,20},{20820,12},{20821,8},{20822,8},{20825,8},{20832,248},{20842,8},{20845,12},{20846,40},{20850,16},{20856,16},{20864,40},{20878,8},{20880,14},{20882,32},{20889,4},{20903,8},{20904,16},{20910,4},{20931,8},{20938,8},{20939,8},{20944,4},{20948,8},{20952,48},{20953,8},{20958,44},{20960,96},{20964,8},{20967,16},{20976,200},{21012,16},{21024,12},{21032,2},{21050,6},{21056,272},{21072,18},{21088,4},{21102,4},{21104,184},{21112,20},{21120,10},{21124,12},{21128,56},{21136,176},{21140,4},{21142,8},{21168,88},{21190,4},{21200,32},{21204,4},{21210,6},{21216,2},{21232,856},{21234,20},{21240,12},{21241,4},{21244,4},{21264,290},{21270,4},{21272,8},{21277,4},{21296,64},{21322,4},{21328,4},{21354,8},{21360,780},{21384,4},{21385,2},{21386,68},{21398,16},{21408,6},{21420,228},{21432,8},{21436,4},{21440,4},{21508,32},{21510,8},{21516,56},{21520,4},{21536,46},{21544,16},{21548,36},{21556,12},{21560,8},{21568,32},{21584,4},{21589,4},{21592,38},{21600,350},{21606,12},{21608,6},{21620,64},{21628,36},{21635,20},{21636,212},{21644,44},{21650,12},{21672,48},{21680,24},{21685,16},{21696,8},{21708,6},{21712,116},{21717,16},{21726,8},{21728,46},{21730,32},{21744,194},{21745,6},{21752,96},{21760,44},{21766,16},{21776,16},{21781,2},{21784,8},{21792,24},{21798,4},{21800,8},{21832,112},{21836,4},{21846,28},{21848,8},{21850,8},{21854,4},{21855,16},{21856,32},{21861,2},{21872,4},{21875,4},{21880,16},{21885,2},{21898,4},{21920,8},{21928,4},{21944,24},{21960,10},{21966,4},{21968,8},{21984,8},{21992,60},{22016,32},{22020,6},{22032,24},{22040,24},{22050,4},{22077,2},{22110,2},{22120,4},{22144,296},{22164,56},{22172,16},{22245,6},{22290,16},{22308,16},{22320,10},{22323,24},{22329,2},{22330,2},{22344,4},{22350,4},{22356,4},{22365,2},{22396,4},{22400,4},{22401,2},{22416,8},{22450,24},{22455,2},{22464,20},{22476,4},{22478,24},{22480,8},{22485,24},{22488,50},{22489,24},{22528,16},{22532,4},{22545,4},{22548,36},{22560,18},{22576,64},{22581,32},{22608,212},{22636,2},{22656,6},{22658,4},{22664,20},{22667,8},{22680,196},{22688,8},{22690,2},{22695,8},{22696,8},{22704,18},{22710,8},{22712,16},{22728,20},{22730,12},{22732,8},{22752,8},{22766,12},{22776,8},{22808,4},{22824,20},{22845,6},{22848,2},{22852,2},{22880,70},{22896,220},{22912,52},{22919,2},{22920,10},{22936,4},{22937,2},{22940,12},{22944,96},{22949,2},{22950,12},{22960,4},{22968,2},{22980,26},{23004,220},{23010,6},{23022,6},{23023,2},{23024,8},{23040,108},{23050,4},{23072,12},{23080,6},{23084,8},{23088,22},{23092,32},{23096,20},{23106,8},{23120,32},{23128,24},{23132,36},{23136,148},{23148,8},{23152,8},{23160,4},{23184,260},{23202,4},{23206,8},{23220,228},{23238,26},{23240,4},{23248,24},{23250,8},{23256,8},{23270,2},{23280,12},{23290,4},{23298,24},{23312,16},{23320,4},{23328,28},{23334,24},{23340,4},{23344,8},{23352,24},{23370,24},{23371,48},{23376,340},{23388,32},{23395,4},{23400,6},{23424,4},{23434,8},{23456,2},{23472,2},{23484,4},{23504,32},{23516,6},{23520,28},{23540,8},{23607,12},{23616,4},{23625,4},{23632,4},{23664,4},{23708,4},{23712,1764},{23728,8},{23744,4},{23760,578},{23784,4},{23812,4},{23848,20},{23850,4},{23858,8},{23895,2},{23900,68},{23904,20},{23948,4},{23960,4},{23968,960},{24000,152},{24032,8},{24048,24},{24072,4},{24080,4},{24096,8},{24108,16},{24144,4},{24190,4},{24192,144},{24216,12},{24224,4},{24276,20},{24318,8},{24320,24},{24336,12},{24376,8},{24384,8},{24400,32},{24432,8},{24466,12},{24480,216},{24496,32},{24510,52},{24564,8},{24592,36},{24612,8},{24615,12},{24632,8},{24633,8},{24654,8},{24704,16},{24736,20},{24744,8},{24750,228},{24752,64},{24768,36},{24800,4},{24840,14},{24864,104},{24880,8},{24898,8},{24930,4},{24936,4},{24944,16},{24960,48},{25004,12},{25012,4},{25040,14},{25048,4},{25088,8},{25101,6},{25104,66},{25136,4},{25152,140},{25156,8},{25184,4},{25192,4},{25200,20},{25248,2248},{25260,16},{25272,12},{25280,212},{25298,12},{25305,2},{25336,4},{25357,4},{25360,4},{25408,32},{25416,24},{25424,4},{25440,12},{25452,8},{25476,4},{25488,92},{25504,4},{25508,12},{25520,8},{25560,20},{25568,44},{25584,84},{25590,8},{25616,2},{25620,4},{25626,4},{25658,8},{25700,4},{25703,8},{25712,8},{25744,4},{25756,4},{25772,4},{25786,8},{25795,2},{25800,4},{25808,8},{25872,260},{25890,8},{25904,4},{25920,540},{25958,4},{25968,4},{25975,8},{25984,12},{26000,16},{26025,12},{26046,4},{26064,224},{26080,4},{26088,4},{26136,10},{26154,8},{26186,8},{26256,4},{26260,12},{26295,10},{26312,8},{26346,4},{26352,694},{26436,8},{26440,8},{26448,8},{26524,4},{26525,10},{26544,4},{26576,10},{26592,20},{26608,24},{26610,4},{26640,16},{26644,28},{26660,16},{26668,32},{26688,8},{26712,10},{26740,8},{26792,16},{26816,8},{26820,24},{26880,90},{26904,24},{26928,12},{26936,4},{26960,8},{26976,4},{26985,4},{27000,4},{27008,12},{27072,12},{27090,8},{27105,2},{27108,80},{27120,12},{27176,32},{27186,4},{27216,16},{27252,4},{27255,2},{27264,8},{27312,12},{27328,16},{27340,4},{27344,8},{27346,12},{27354,8},{27360,2},{27408,4},{27424,16},{27445,4},{27450,12},{27488,8},{27536,16},{27552,584},{27570,6},{27574,8},{27582,36},{27636,4},{27648,56},{27656,16},{27712,24},{27744,292},{27776,16},{27808,248},{27815,2},{27824,16},{27840,34},{27860,6},{27870,8},{27872,32},{27878,8},{27936,8},{27968,120},{27975,2},{28032,68},{28080,76},{28084,4},{28092,12},{28112,36},{28130,8},{28146,40},{28170,16},{28208,4},{28224,48},{28236,4},{28278,8},{28288,6},{28320,280},{28352,8},{28368,222},{28398,4},{28416,64},{28422,12},{28432,64},{28455,2},{28496,16},{28504,2},{28512,40},{28548,4},{28560,2},{28617,2},{28640,4},{28668,4},{28680,2},{28688,48},{28690,8},{28704,6},{28840,24},{28848,10},{28864,36},{28904,8},{28944,78},{28992,12},{29029,2},{29032,12},{29056,80},{29076,4},{29079,4},{29088,8},{29104,16},{29155,2},{29160,16},{29184,8},{29216,4},{29236,2},{29248,48},{29262,4},{29272,4},{29364,16},{29376,98},{29405,12},{29408,144},{29425,2},{29472,112},{29488,16},{29520,48},{29536,16},{29552,8},{29616,74},{29632,36},{29658,12},{29680,64},{29721,2},{29792,2},{29824,32},{29904,40},{29920,2},{29935,4},{29964,26},{29984,14},{30000,18},{30020,4},{30096,2},{30100,4},{30116,8},{30123,2},{30130,8},{30150,12},{30160,88},{30168,8},{30184,32},{30240,390},{30283,2},{30312,12},{30360,28},{30365,32},{30368,8},{30393,32},{30400,336},{30407,32},{30408,4},{30416,6},{30435,32},{30465,2},{30468,12},{30512,8},{30600,6},{30616,80},{30656,8},{30695,4},{30704,4},{30720,102},{30742,8},{30771,6},{30780,8},{30784,4},{30816,200},{30835,6},{30868,36},{30876,16},{30892,28},{30912,292},{30952,8},{30960,32},{31000,16},{31008,4},{31020,4},{31080,16},{31090,2},{31136,72},{31143,4},{31160,4},{31200,12},{31214,8},{31224,4},{31230,20},{31284,64},{31352,32},{31364,8},{31392,8},{31410,12},{31438,8},{31440,8},{31472,16},{31536,54},{31560,12},{31616,104},{31648,1592},{31680,2136},{31776,512},{31872,32},{31888,8},{31924,4},{32016,36},{32025,2},{32048,8},{32082,4},{32160,40},{32216,4},{32244,6},{32256,32},{32295,2},{32304,12},{32320,8},{32342,8},{32400,3006},{32412,8},{32544,100},{32640,4},{32652,4},{32688,8},{32736,10},{32745,4},{32775,2},{32864,12},{32928,4},{33005,4},{33195,2},{33246,4},{33256,12},{33258,4},{33264,54},{33312,20},{33324,4},{33429,2},{33455,2},{33456,12},{33480,2},{33495,2},{33524,4},{33552,4},{33600,58},{33676,4},{33696,84},{33776,4},{33792,4},{33804,32},{33824,8},{33848,8},{33908,20},{33924,16},{33932,32},{33936,8},{33952,4},{33974,4},{34016,14},{34064,8},{34080,200},{34100,32},{34108,16},{34112,16},{34124,16},{34172,4},{34174,8},{34320,8},{34368,200},{34392,8},{34400,96},{34410,8},{34436,8},{34470,24},{34484,8},{34496,4},{34560,20},{34792,12},{34816,8},{34848,152},{34852,32},{34868,24},{34876,48},{34896,8},{35132,4},{35152,8},{35168,64},{35248,28},{35268,16},{35280,92},{35424,18},{35438,16},{35472,16},{35490,2},{35501,16},{35502,32},{35520,120},{35552,8},{35592,12},{35640,28},{35664,26},{35760,36},{35865,4},{36032,12},{36064,40},{36176,8},{36180,8},{36368,8},{36400,28},{36480,74},{36630,4},{36720,52},{36783,8},{36864,4},{36896,16},{37008,4},{37010,8},{37068,4},{37095,4},{37120,28},{37128,4},{37168,8},{37172,4},{37182,8},{37184,8},{37191,4},{37272,4},{37296,8},{37356,38},{37440,20},{37612,8},{37688,4},{37696,4},{37710,36},{37780,8},{37800,4},{37890,8},{38064,6},{38160,6},{38232,10},{38246,4},{38272,4},{38400,4},{38424,12},{38448,120},{38496,4},{38544,48},{38625,2},{38636,8},{38640,2},{38684,8},{38688,4},{38710,8},{38720,96},{38728,8},{38752,32},{38790,8},{38880,880},{38944,24},{38972,4},{38976,16},{38992,8},{39000,4},{39072,4},{39104,16},{39120,4},{39168,140},{39220,48},{39228,24},{39244,32},{39300,38},{39312,64},{39344,16},{39360,24},{39370,6},{39400,2},{39520,4},{39530,8},{39546,8},{39588,4},{39696,26},{39840,8},{39888,232},{39920,4},{39924,38},{39960,4},{40011,2},{40032,32},{40080,12},{40131,6},{40208,8},{40240,16},{40272,8},{40320,4},{40453,2},{40555,2},{40560,24},{40624,8},{40752,224},{40785,2},{40800,72},{40824,10},{40935,4},{40950,16},{40964,4},{40980,4},{41040,4},{41148,38},{41265,2},{41310,2},{41404,8},{41461,2},{41472,20},{41509,2},{41534,4},{41600,4},{41649,4},{41664,16},{41856,12},{41904,54},{41952,32},{41968,32},{42120,28},{42144,8},{42272,32},{42304,6},{42336,54},{42464,136},{42504,8},{42528,32},{42546,8},{42585,8},{42648,8},{42695,8},{42708,8},{42713,8},{42733,8},{42740,8},{42752,4},{42754,8},{42768,476},{42782,8},{42796,8},{42803,8},{42823,8},{42828,8},{42834,4},{42840,16},{42841,8},{42888,8},{42912,64},{42951,8},{42960,8},{42992,8},{43032,8},{43056,84},{43110,8},{43200,4},{43264,24},{43328,88},{43368,8},{43449,8},{43488,20},{43504,80},{43512,8},{43536,6},{43559,8},{43572,8},{43577,8},{43597,8},{43604,8},{43618,8},{43632,684},{43646,8},{43660,8},{43667,8},{43687,8},{43692,8},{43705,8},{43752,8},{43815,8},{43848,4},{43896,8},{43968,22},{44160,396},{44190,28},{44255,4},{44464,8},{44664,2},{44740,4},{44856,4},{44870,2},{44908,4},{44942,8},{45120,12},{45310,12},{45360,4},{45390,4},{45472,22},{45672,12},{45712,4},{45728,16},{45760,8},{45840,8},{45856,64},{45920,4},{46080,28},{46164,6},{46208,8},{46224,84},{46260,8},{46560,20},{46800,2},{46880,8},{47040,72},{47232,54},{47430,48},{47520,12},{48125,4},{48600,28},{48672,6},{48720,4},{48880,8},{48960,512},{49040,8},{49056,56},{49104,16},{49248,54},{49392,16},{49552,72},{49620,6},{49680,2},{50048,6},{50400,12},{50480,6},{50592,12},{50670,4},{50872,4},{50880,8},{51200,4},{51485,16},{51570,8},{51840,44},{52080,24},{52680,4},{52740,8},{52768,4},{53000,4},{53040,6},{53250,4},{53640,28},{53760,4},{53856,40},{54000,56},{54240,2},{54544,8},{54576,6},{54672,2},{54720,164},{54810,48},{54848,12},{54976,8},{55038,2},{55056,6},{55088,8},{55104,8},{55296,316},{55335,2},{55590,2},{55650,2},{55680,8},{56112,8},{56160,8},{56320,8},{56384,16},{56416,8},{56640,88},{56896,64},{56940,8},{57015,2},{57150,24},{57240,8},{57330,8},{57528,4},{57536,16},{57705,2},{58016,4},{58104,4},{58112,16},{58320,100},{58355,2},{58464,316},{58926,2},{59120,2},{59280,8},{59472,2},{59490,12},{59520,12},{59685,4},{59808,6},{60000,2},{60080,8},{60224,8},{60480,30},{60960,2},{61632,26},{62288,8},{62400,16},{62490,2},{62640,56},{62784,800},{63296,280},{63360,72},{63584,8},{63600,8},{63630,12},{63680,2},{63690,12},{63744,4},{63840,12},{63872,2},{64096,4},{64288,6},{64736,4},{64800,308},{65535,2},{65970,8},{66304,16},{66816,800},{67200,8},{67632,4},{68032,16},{68040,4},{68160,20},{68448,24},{68608,6},{68688,24},{68985,2},{69056,4},{69120,28},{69840,12},{70290,4},{70320,4},{71280,48},{72608,8},{72784,8},{72835,6},{74096,24},{74288,8},{75360,4},{75600,8},{75808,104},{76950,8},{77280,8},{77760,10},{78128,8},{79680,36},{80352,8},{80448,8},{80640,40},{81568,4},{81810,12},{82080,4},{83790,4},{84240,24},{84360,16},{84480,64},{84648,6},{84960,8},{85168,4},{85236,16},{85320,4},{85377,16},{85440,192},{85503,16},{85644,16},{86400,336},{86520,16},{87472,8},{88064,8},{88576,40},{88848,92},{88992,8},{89360,16},{89712,92},{90000,2},{90720,392},{94320,12},{94728,6},{96480,24},{97200,28},{97920,28},{101760,12},{102720,8},{102960,12},{103680,54},{105488,4},{105888,12},{107072,4},{107520,12},{109440,16},{112128,16},{112896,16},{113280,72},{113760,56},{115680,4},{116160,8},{116640,96},{117120,12},{118800,26},{120224,8},{127440,26},{128640,8},{129600,746},{130320,8},{134400,4},{135840,4},{138600,4},{142560,4},{143040,4},{150720,12},{151200,24},{151680,8},{155520,8},{159840,24},{174960,4},{176640,120},{178560,16},{181440,98},{185280,8},{208080,6},{216720,6},{220320,4},{233280,24},{246720,8},{259200,60},{311040,8},{362880,52},{369360,4},{492480,12},{544320,12},{725760,8},{907200,4},{2177280,4}};

